A polynomial formula for the Albanese map of the Cartwright-Steger surface

The Albanese fibration of the Cartwright--Steger surface is a genus-$19$ Lefschetz fibration over a torus. We give an explicit formula for it: in the projective model of Borisov and Yeung, the map is represented by three homogeneous polynomials of degree $13$ with integer coefficients, and its target is the elliptic curve $Y^2Z=X^3-3888Z^3$. A recognition theorem shows that it suffices to verify one polynomial identity on the surface. A coefficient bound allows us to establish the identity over $Q$ from computations modulo primes. We also determine exact coordinates for the three nodes and their images on the elliptic curve.

==> anc/README.txt <==
# Supplement

Data and programs for *A Polynomial Formula for the Albanese Map of the
Cartwright–Steger Surface* (Z. Szabó).  Statement numbers refer to the
current manuscript.  Nothing here is needed to read the paper; the files let
a reader repeat the computations behind Sections 2, 4 and 5.

## Layout

    data/          the polynomials, one per line, in U0,...,U9
    data/sparse/   the basis and the degree-13 triple, one term per line (for the C++ programs)
    cpp/           two C++ programs (Section 4)
    magma/         five Magma scripts (Sections 2, 4, 5)

## Conventions

The monomial order is graded reverse lexicographic with

    U5 > U4 > U6 > U7 > U9 > U8 > U0 > U1 > U2 > U3.

In `data/`, a polynomial is a sum of terms `(c)*U0^a*...*U9^b`; lines
beginning with `#` are comments.  In `data/sparse/`, a term is a coefficient
followed by ten exponents in the order U0, ..., U9, and terms are listed in
descending monomial order, so the leading monomial of a basis element comes
first.  The order-three action has weights (0,0,0,0,1,1,1,2,2,2) on
(U0,...,U9); the character of a monomial is its weighted exponent sum modulo 3.

## Data

| file | contents | paper |
|---|---|---|
| `equations85.txt` | the 85 Borisov–Yeung equations: one quadric, 84 cubics | Section 2.1 |
| `groebner_basis.txt` | the 83-element reduced basis: monic, exact rationals; 1 quadric, 74 cubics, 8 quartics | Section 2.2 |
| `X13.txt`, `Y13.txt`, `Z13.txt` | the degree-13 triple: 970, 976, 962 terms, primitive | Theorem 1.1, Proposition 2.3 |
| `P9.txt`, `Q9.txt` | one normalized degree-9 pair: 459, 455 terms, primitive | Section 6 |
| `primes.txt` | the 68 largest primes below 2^61 congruent to 1 mod 3 | Proposition 4.2 |

## The C++ programs (Section 4)

They need a C++17 compiler and the Boost multiprecision headers.  Run from
the supplement root.

    g++ -O2 -std=c++17 -o nf_bound83     cpp/nf_bound83.cpp
    g++ -O2 -std=c++17 -o reduce_cubic83 cpp/reduce_cubic83.cpp

    ./nf_bound83     data/sparse/groebner_basis.sparse data/sparse/X13.sparse \
                     data/sparse/Y13.sparse data/sparse/Z13.sparse bound39.json
    ./reduce_cubic83 data/sparse/groebner_basis.sparse data/sparse/X13.sparse \
                     data/sparse/Y13.sparse data/sparse/Z13.sparse <prime> out.json

`nf_bound83` computes the bounds of Proposition 4.1 by the recursion of
Section 4.2, storing for each monomial only its exponent bound and
denominator exponents.  It reports a maximum l1 exponent of 852, a
denominator of 2891 bits with the factorization displayed in Proposition 4.1,
and an input l1 sum of 386 bits; the paper rounds the input bound up to 2^387
and states the total as 2^4130.  The recursion visits 25,457,351 monomials
from a support of 2,580,828 and keeps them all in memory.

`reduce_cubic83` reduces Phi_39 = Y13^2*Z13 - X13^3 + 3888*Z13^3 modulo one
prime and reports `VERDICT PASS` with `rem=0` when the remainder vanishes.
One run takes about two minutes on one core.  Running it for each of the 68
primes in `data/primes.txt` is Proposition 4.2.

Both programs write a JSON summary; it also records SHA-256 hashes of the
input files when `sha256sum` is available, but nothing depends on them.

## The Magma scripts

Run from `magma/`; they read `../data/*.txt`.

    magma -b groebner.m
    magma -b fixed_points.m
    magma -b node_local.m
    magma -b p:=<prime> identities.m

`groebner.m` (Section 2.2; seconds): recomputes the reduced basis for the
order above and checks that it equals the stored one, that the stored basis
is a Groebner basis, that the Hilbert polynomial is 18d^2 - 9d + 1, and that
U3 divides no leading monomial (Lemma 2.2).  It also counts the standard
monomials of degree 13 by character, reports coefficient sizes, writes the
basis out in both formats, and computes the basis for the plain order
U0 > ... > U9 for comparison.

`fixed_points.m` (Section 2.3; seconds): restricts the equations to the three
weight blocks and describes the nine fixed points, including the six nonreal
ones.

`node_local.m` (Section 5; seconds): works exactly over Q(theta), theta^3 =
1116, and checks in order that the line through [2:1:3:12:0:...:0] and
[0:...:0:-1:-1:2] meets the surface in the roots of t^3 - 1116 (Section 5.1);
that the 85 equations vanish at P_theta with Jacobian of rank 7 and U8, U9
free; that the image is the critical value of Theorem 5.1 and that
P9/Q9 = X13/Z13 there; that dg vanishes on the tangent plane; and that the
restricted Hessian is nondegenerate, with minus its determinant a square in
Q(theta) and negative in the real embedding (Corollary 5.2).  It prints
`node_local: PASS`.

`identities.m` (Remark 4.3): tests membership of Phi_39, and of
Phi_22 = X13*Q9 - Z13*P9 from Remark 6.1, in the ideal generated by the 85
equations modulo p, through F4.  Phi_22 takes seconds; Phi_39 at a 61-bit
prime needs about 140 GB of memory.  Pass `deg39:=false` to run only Phi_22.


==> anc/cpp/nf_bound83.cpp <==

#include <algorithm>
#include <array>
#include <cassert>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <sstream>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <unordered_set>
#include <utility>
#include <vector>
#include <boost/multiprecision/cpp_int.hpp>

using boost::multiprecision::cpp_int;
using Code = std::uint64_t;
static constexpr int NV=10, EB=6;
static constexpr int REV[10]={3,2,1,0,8,9,7,6,4,5};

struct Rat {
    std::int64_t n=0, d=1;
};
struct Term {
    Code m=0;
    Rat a;
    int cexp=0; // |a| <= 2^cexp
    std::array<std::uint16_t,16> de{}; // only first np used
};
struct Rule {
    Code lm=0;
    std::vector<Term> tail;
};
struct Info {
    int b=0;
    std::uint16_t depth=0;
    std::uint8_t rule=255;
    std::array<std::uint16_t,16> de{};
};

static inline int ex(Code c,int i){return int((c>>(EB*i))&63ULL);}
static inline Code pack(const std::array<int,NV>& e){
    Code c=0; for(int i=0;i<NV;i++) c |= (Code(e[i])<<(EB*i)); return c;
}
static inline std::array<int,NV> unpack(Code c){
    std::array<int,NV> e{}; for(int i=0;i<NV;i++) e[i]=ex(c,i); return e;
}
static inline bool divides(Code a, Code b){
    for(int i=0;i<NV;i++) if(ex(a,i)>ex(b,i)) return false;
    return true;
}
static inline Code shift_term(Code m, Code lm, Code t){
    Code out=0;
    for(int i=0;i<NV;i++){
        int v=ex(m,i)-ex(lm,i)+ex(t,i);
        if(v<0 || v>63) throw std::runtime_error("bad shifted exponent");
        out |= (Code(v)<<(EB*i));
    }
    return out;
}
static inline std::uint64_t order_key(Code c){
    std::uint64_t k=0;
    for(int j=0;j<10;j++){
        k=(k<<6) | std::uint64_t(63-ex(c,REV[j]));
    }
    return k;
}
static std::string mon_string(Code c){
    auto e=unpack(c); std::ostringstream o; o<<"[";
    for(int i=0;i<NV;i++){if(i)o<<",";o<<e[i];} o<<"]"; return o.str();
}
static std::int64_t gcd64(std::int64_t a,std::int64_t b){
    a=std::llabs(a); b=std::llabs(b); while(b){auto r=a%b;a=b;b=r;} return a;
}
static Rat parse_rat(std::string s){
    auto pos=s.find('/');
    std::int64_t n,d=1;
    if(pos==std::string::npos) n=std::stoll(s);
    else {n=std::stoll(s.substr(0,pos)); d=std::stoll(s.substr(pos+1));}
    if(d<0){d=-d;n=-n;}
    auto g=gcd64(n,d); return {n/g,d/g};
}
static int ceil_log2_ratio(std::uint64_t n,std::uint64_t d){
    if(n==0) return std::numeric_limits<int>::min()/4;
    long double x=std::log2((long double)n/(long double)d);
    int c=(int)std::ceil(x);
    auto ok=[&](int z)->bool{
        cpp_int L=n, R=d;
        if(z>=0) R <<= z; else L <<= (-z);
        return L<=R;
    };
    while(!ok(c)) ++c;
    while(ok(c-1)) --c;
    return c;
}
static int ceil_log2_int(int r){
    int c=0, x=1; while(x<r){x<<=1;++c;} return c;
}
static unsigned bitlen(const cpp_int& x){
    if(x==0) return 0;
    return boost::multiprecision::msb(x)+1;
}
static cpp_int ipow(cpp_int a,unsigned e){
    cpp_int r=1; while(e){if(e&1)r*=a; e>>=1; if(e)a*=a;} return r;
}
static std::string sha256_file(const std::string& path){
    // portable enough for release generation; checker independently recomputes.
    std::string cmd="sha256sum \""+path+"\"";
    FILE* f=popen(cmd.c_str(),"r"); if(!f) return "";
    char buf[256]; std::string s;
    if(fgets(buf,sizeof(buf),f)) s=buf;
    pclose(f);
    auto p=s.find(' '); return p==std::string::npos?s:s.substr(0,p);
}
static std::vector<int> factor_den(std::uint64_t x, std::vector<std::uint64_t>& fac){
    std::vector<int> exps;
    for(std::uint64_t p=2;p*p<=x;p+=(p==2?1:2)){
        while(x%p==0){fac.push_back(p);x/=p;}
    }
    if(x>1) fac.push_back(x);
    return exps;
}
static std::vector<std::uint64_t> collect_den_primes(const std::string& gbpath){
    std::ifstream in(gbpath); if(!in) throw std::runtime_error("cannot open gb");
    std::unordered_set<std::uint64_t> S;
    std::string line;
    while(std::getline(in,line)){
        auto h=line.find('#'); if(h!=std::string::npos) line=line.substr(0,h);
        std::istringstream iss(line); std::string a;
        if(!(iss>>a)) continue;
        if(a=="ELEMENT") continue;
        Rat r=parse_rat(a);
        std::uint64_t x=r.d;
        for(std::uint64_t p=2;p*p<=x;p+=(p==2?1:2)){
            if(x%p==0){S.insert(p);while(x%p==0)x/=p;}
        }
        if(x>1)S.insert(x);
    }
    std::vector<std::uint64_t> P(S.begin(),S.end());
    std::sort(P.begin(),P.end()); return P;
}
static std::array<std::uint16_t,16> den_vector(std::uint64_t d,const std::vector<std::uint64_t>& P){
    std::array<std::uint16_t,16> v{};
    for(std::size_t i=0;i<P.size();i++) while(d%P[i]==0){v[i]++;d/=P[i];}
    if(d!=1) throw std::runtime_error("unfactored denominator");
    return v;
}
static std::vector<Rule> parse_gb(const std::string& path,const std::vector<std::uint64_t>& P){
    std::ifstream in(path); if(!in) throw std::runtime_error("cannot open gb");
    std::vector<std::vector<Term>> polys; std::vector<Term>* cur=nullptr;
    std::string line;
    while(std::getline(in,line)){
        auto h=line.find('#'); if(h!=std::string::npos) line=line.substr(0,h);
        if(line.find_first_not_of(" \t\r\n")==std::string::npos) continue;
        if(line.find("ELEMENT")==0){polys.emplace_back();cur=&polys.back();continue;}
        std::istringstream iss(line); std::string cs; iss>>cs;
        std::array<int,NV> e{}; for(int i=0;i<NV;i++) if(!(iss>>e[i])) throw std::runtime_error("bad gb line");
        Rat r=parse_rat(cs); Term t; t.m=pack(e);t.a=r;
        t.cexp=ceil_log2_ratio(std::llabs(r.n),r.d);
        t.de=den_vector(r.d,P); cur->push_back(t);
    }
    std::vector<Rule> R;
    for(auto &p:polys){
        if(p.empty()) throw std::runtime_error("empty row");
        if(p[0].a.n!=1 || p[0].a.d!=1) throw std::runtime_error("basis not monic");
        Rule r; r.lm=p[0].m; r.tail.assign(p.begin()+1,p.end()); R.push_back(std::move(r));
    }
    return R;
}
struct FormTerm{Code m; cpp_int c;};
static std::vector<FormTerm> parse_form(const std::string& path){
    std::ifstream in(path); if(!in) throw std::runtime_error("cannot open form");
    std::vector<FormTerm> v; std::string line;
    while(std::getline(in,line)){
        auto h=line.find('#'); if(h!=std::string::npos) line=line.substr(0,h);
        std::istringstream iss(line); std::string cs; if(!(iss>>cs))continue;
        cpp_int c; std::istringstream ci(cs);ci>>c;
        std::array<int,NV> e{};for(int i=0;i<NV;i++)iss>>e[i];
        v.push_back({pack(e),c});
    }
    return v;
}
static Code add_code(Code a,Code b){
    Code out=0;for(int i=0;i<NV;i++){int v=ex(a,i)+ex(b,i);out|=(Code(v)<<(EB*i));}return out;
}
static std::unordered_set<Code> pair_support(const std::vector<FormTerm>& a,const std::vector<FormTerm>& b,bool symmetric){
    std::unordered_set<Code> S; S.reserve(a.size()*b.size()/2+100);
    if(symmetric){
        for(std::size_t i=0;i<a.size();i++)for(std::size_t j=i;j<b.size();j++)S.insert(add_code(a[i].m,b[j].m));
    }else{
        for(auto &x:a)for(auto &y:b)S.insert(add_code(x.m,y.m));
    }
    return S;
}
static void add_triple_support(std::unordered_set<Code>& out,const std::unordered_set<Code>& pair,const std::vector<FormTerm>& c){
    for(Code a:pair)for(auto &z:c)out.insert(add_code(a,z.m));
}
static cpp_int l1(const std::vector<FormTerm>& f){
    cpp_int s=0;for(auto&t:f)s += t.c<0?-t.c:t.c;return s;
}

struct Engine{
    const std::vector<Rule>& rules;
    std::size_t np;
    std::unordered_map<Code,Info> memo;
    std::uint64_t calls=0,hits=0;
    Engine(const std::vector<Rule>&r,std::size_t n):rules(r),np(n){memo.reserve(8000000);}
    const Info& calc(Code m){
        calls++;
        auto it=memo.find(m);if(it!=memo.end()){hits++;return it->second;}
        Info ans; int ri=-1;
        std::uint64_t bestkey=std::numeric_limits<std::uint64_t>::max();
        std::size_t besttail=std::numeric_limits<std::size_t>::max();
        for(std::size_t i=0;i<rules.size();i++) if(divides(rules[i].lm,m)) {
            Code child=shift_term(m,rules[i].lm,rules[i].tail.front().m);
            std::uint64_t k=order_key(child);
            if(k<bestkey || (k==bestkey && rules[i].tail.size()<besttail)) {
                ri=(int)i; bestkey=k; besttail=rules[i].tail.size();
            }
        }
        if(ri<0){ans.rule=255;}
        else{
            ans.rule=(std::uint8_t)ri;
            const Rule&r=rules[ri];
            int bb=std::numeric_limits<int>::min()/4;
            std::uint16_t dep=0;
            std::array<std::uint16_t,16> de{};
            for(const Term&t:r.tail){
                Code child=shift_term(m,r.lm,t.m);
                const Info& ci=calc(child);
                bb=std::max(bb,t.cexp+ci.b);
                dep=std::max<std::uint16_t>(dep,std::uint16_t(ci.depth+1));
                for(std::size_t k=0;k<np;k++){
                    unsigned v=unsigned(t.de[k])+unsigned(ci.de[k]);
                    if(v>65535)throw std::runtime_error("den exponent overflow");
                    de[k]=std::max<std::uint16_t>(de[k],(std::uint16_t)v);
                }
            }
            ans.b=ceil_log2_int((int)r.tail.size())+bb;
            ans.depth=dep; ans.de=de;
        }
        auto q=memo.emplace(m,ans);return q.first->second;
    }
};

int main(int argc,char**argv){
    if(argc<6){
        std::cerr<<"usage: nf_bound83 gb83 X13 Y13 Z13 output.json\n";return 2;
    }
    std::string gbpath=argv[1],xpath=argv[2],ypath=argv[3],zpath=argv[4],outpath=argv[5];
    auto t0=std::chrono::steady_clock::now();
    auto P=collect_den_primes(gbpath);
    if(P.size()>16)throw std::runtime_error("too many denominator primes");
    auto rules=parse_gb(gbpath,P);
    auto X=parse_form(xpath),Y=parse_form(ypath),Z=parse_form(zpath);
    std::cerr<<"basis "<<rules.size()<<", denominator primes "<<P.size()<<", forms "<<X.size()<<","<<Y.size()<<","<<Z.size()<<"\n";
    std::unordered_set<Code> supp; supp.reserve(3000000);
    auto xx=pair_support(X,X,true); std::cerr<<"XX pair support "<<xx.size()<<"\n";
    add_triple_support(supp,xx,X); std::cerr<<"after X^3 union "<<supp.size()<<"\n";
    auto yy=pair_support(Y,Y,true); std::cerr<<"YY pair support "<<yy.size()<<"\n";
    add_triple_support(supp,yy,Z); std::cerr<<"after Y^2 Z union "<<supp.size()<<"\n";
    auto zz=pair_support(Z,Z,true); std::cerr<<"ZZ pair support "<<zz.size()<<"\n";
    add_triple_support(supp,zz,Z); std::cerr<<"after Z^3 union "<<supp.size()<<"\n";
    Engine eng(rules,P.size());
    Info mx; int maxb=-1; unsigned maxdepth=0; Code wb=0,wd=0;
    std::array<std::uint16_t,16> maxde{}; std::array<Code,16>wde{};
    std::size_t done=0;
    for(Code m:supp){
        const Info&i=eng.calc(m);
        if(i.b>maxb || (i.b==maxb && m<wb)){maxb=i.b;wb=m;}
        if(i.depth>maxdepth || (i.depth==maxdepth && m<wd)){maxdepth=i.depth;wd=m;}
        for(std::size_t k=0;k<P.size();k++)
            if(i.de[k]>maxde[k] || (i.de[k]==maxde[k] && m<wde[k])){maxde[k]=i.de[k];wde[k]=m;}
        if(++done%100000==0)std::cerr<<"support "<<done<<"/"<<supp.size()<<" memo "<<eng.memo.size()<<" calls "<<eng.calls<<"\n";
    }
    cpp_int D=1;
    for(std::size_t k=0;k<P.size();k++)D*=ipow(cpp_int(P[k]),maxde[k]);
    cpp_int LX=l1(X),LY=l1(Y),LZ=l1(Z);
    cpp_int S=LY*LY*LZ+LX*LX*LX+cpp_int(3888)*LZ*LZ*LZ;
    unsigned input_bits=bitlen(S);
    unsigned d_bits=bitlen(D);
    unsigned final_exp=input_bits+d_bits+unsigned(maxb);
    auto t1=std::chrono::steady_clock::now();
    double sec=std::chrono::duration<double>(t1-t0).count();
    std::ofstream o(outpath); if(!o)throw std::runtime_error("cannot write output");
    o<<"{\n";
    o<<"  \"schema\": \"cs-paper1-nf-height-v1\",\n";
    o<<"  \"status\": \"PASS\",\n";
    o<<"  \"degree\": 39,\n";
    o<<"  \"deterministic_rule\": \"minimum-largest-child; ties by tail length and file order\",\n";
    o<<"  \"basis_rows\": "<<rules.size()<<",\n";
    o<<"  \"basis_terms\": "; std::size_t bt=0;for(auto&r:rules)bt+=1+r.tail.size();o<<bt<<",\n";
    o<<"  \"form_terms\": {\"X13\": "<<X.size()<<", \"Y13\": "<<Y.size()<<", \"Z13\": "<<Z.size()<<"},\n";
    o<<"  \"pair_support\": {\"X2\": "<<xx.size()<<", \"Y2\": "<<yy.size()<<", \"Z2\": "<<zz.size()<<"},\n";
    o<<"  \"cubic_support_union\": "<<supp.size()<<",\n";
    o<<"  \"memoized_monomials\": "<<eng.memo.size()<<",\n";
    o<<"  \"recursion_calls\": "<<eng.calls<<",\n";
    o<<"  \"cache_hits\": "<<eng.hits<<",\n";
    o<<"  \"max_depth\": "<<maxdepth<<",\n";
    o<<"  \"max_depth_witness\": "<<mon_string(wd)<<",\n";
    o<<"  \"max_l1_log2_bound\": "<<maxb<<",\n";
    o<<"  \"max_l1_witness\": "<<mon_string(wb)<<",\n";
    o<<"  \"denominator_factorization\": [\n";
    for(std::size_t k=0;k<P.size();k++){
        o<<"    {\"prime\": "<<P[k]<<", \"exponent\": "<<maxde[k]<<", \"witness\": "<<mon_string(wde[k])<<"}";
        o<<(k+1<P.size()? ",\n":"\n");
    }
    o<<"  ],\n";
    o<<"  \"denominator_bit_length\": "<<d_bits<<",\n";
    o<<"  \"input_l1\": {\"X13\": \""<<LX<<"\", \"Y13\": \""<<LY<<"\", \"Z13\": \""<<LZ<<"\"},\n";
    o<<"  \"input_cubic_l1_bound\": \""<<S<<"\",\n";
    o<<"  \"input_cubic_l1_bit_length\": "<<input_bits<<",\n";
    o<<"  \"normal_form_numerator_strict_bound\": \"abs(N_mu) < 2^"<<final_exp<<"\",\n";
    o<<"  \"bound_exponent\": "<<final_exp<<",\n";
    o<<"  \"prime_product_requirement\": \"M > 2^(bound_exponent+1)\",\n";
    o<<"  \"hashes\": {\n";
    o<<"    \"gb83\": \""<<sha256_file(gbpath)<<"\",\n";
    o<<"    \"X13\": \""<<sha256_file(xpath)<<"\",\n";
    o<<"    \"Y13\": \""<<sha256_file(ypath)<<"\",\n";
    o<<"    \"Z13\": \""<<sha256_file(zpath)<<"\"\n";
    o<<"  }\n";
    o<<"}\n";
    std::cerr<<"PASS support "<<supp.size()<<" memo "<<eng.memo.size()<<" maxb "<<maxb<<" Dbits "<<d_bits<<" inputbits "<<input_bits<<" final "<<final_exp<<" runtime "<<sec<<"s\n";
}


==> anc/cpp/reduce_cubic83.cpp <==

#include <algorithm>
#include <array>
#include <chrono>
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <limits>
#include <queue>
#include <sstream>
#include <stdexcept>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>
#include <boost/multiprecision/cpp_int.hpp>

using boost::multiprecision::cpp_int;
using u64=std::uint64_t; using u128=unsigned __int128; using Code=u64;
static constexpr int NV=10, EB=6;
static constexpr int REV[10]={3,2,1,0,8,9,7,6,4,5};
static constexpr u64 GUARD8=0x8080808080808080ULL;
static constexpr u64 GUARD2=0x8080ULL;

static inline int ex(Code c,int i){return int((c>>(EB*i))&63ULL);}
static inline Code pack(const std::array<int,NV>&e){Code c=0;for(int i=0;i<NV;i++)c|=(Code(e[i])<<(EB*i));return c;}
static inline std::array<int,NV> unpack(Code c){std::array<int,NV>e{};for(int i=0;i<NV;i++)e[i]=ex(c,i);return e;}
static inline Code add_code(Code a,Code b){Code c=0;for(int i=0;i<NV;i++)c|=(Code(ex(a,i)+ex(b,i))<<(EB*i));return c;}
static inline u64 order_key(Code c){u64 k=0;for(int j=0;j<10;j++)k=(k<<6)|u64(63-ex(c,REV[j]));return k;}
struct HeapCmp{bool operator()(Code a,Code b)const{return order_key(a)<order_key(b);}}; // max heap
struct BPack{u64 lo=0,hi=0;};
static inline BPack bytes(Code c){
    BPack b; for(int i=0;i<8;i++)b.lo|=u64(ex(c,i))<<(8*i);
    for(int i=8;i<10;i++)b.hi|=u64(ex(c,i))<<(8*(i-8)); return b;
}
static inline bool divides(const BPack&a,const BPack&b){
    return ((((b.lo|GUARD8)-a.lo)&GUARD8)==GUARD8) &&
           ((((b.hi|GUARD2)-a.hi)&GUARD2)==GUARD2);
}
static u64 gcd64(u64 a,u64 b){while(b){u64 r=a%b;a=b;b=r;}return a;}
static u64 mulmod(u64 a,u64 b,u64 p){return (u128(a)*b)%p;}
static u64 powmod(u64 a,u64 e,u64 p){u64 r=1;while(e){if(e&1)r=mulmod(r,a,p);e>>=1;if(e)a=mulmod(a,a,p);}return r;}
static u64 parse_big_mod(const std::string&s,u64 p){
    bool neg=false;std::size_t i=0;if(!s.empty()&&s[0]=='-'){neg=true;i=1;}
    u64 r=0;for(;i<s.size();i++)if(s[i]>='0'&&s[i]<='9')r=(mulmod(r,10,p)+(s[i]-'0'))%p;
    return neg&&r?p-r:r;
}
struct Rat{std::int64_t n=0,d=1;};
static Rat parse_rat(const std::string&s){
    auto q=s.find('/');long long n,d=1;
    if(q==std::string::npos)n=std::stoll(s);else{n=std::stoll(s.substr(0,q));d=std::stoll(s.substr(q+1));}
    if(d<0){d=-d;n=-n;}return {n,d};
}
struct Tail{std::array<std::int8_t,NV> delta{}; Rat a;};
struct Rule{Code lm=0;BPack lb;std::vector<Tail>tail;};
static std::vector<Rule> parse_gb(const std::string&path){
    std::ifstream in(path);if(!in)throw std::runtime_error("cannot open gb");
    std::vector<std::vector<std::pair<Code,Rat>>> pp;std::vector<std::pair<Code,Rat>>*cur=nullptr;std::string line;
    while(std::getline(in,line)){
        auto h=line.find('#');if(h!=std::string::npos)line=line.substr(0,h);
        if(line.find_first_not_of(" \t\r\n")==std::string::npos)continue;
        if(line.find("ELEMENT")==0){pp.emplace_back();cur=&pp.back();continue;}
        std::istringstream iss(line);std::string cs;iss>>cs;std::array<int,NV>e{};for(int i=0;i<NV;i++)iss>>e[i];
        cur->push_back({pack(e),parse_rat(cs)});
    }
    std::vector<Rule> rr;
    for(auto&p:pp){
        if(p.empty()||p[0].second.n!=1||p[0].second.d!=1)throw std::runtime_error("nonmonic");
        Rule r;r.lm=p[0].first;r.lb=bytes(r.lm);auto le=unpack(r.lm);
        for(std::size_t j=1;j<p.size();j++){Tail t;auto te=unpack(p[j].first);for(int i=0;i<NV;i++)t.delta[i]=std::int8_t(te[i]-le[i]);t.a=p[j].second;r.tail.push_back(t);}
        rr.push_back(std::move(r));
    }
    return rr;
}
struct FTerm{Code m;u64 c;};
static std::vector<FTerm> parse_form(const std::string&path,u64 p){
    std::ifstream in(path);if(!in)throw std::runtime_error("cannot open form");
    std::vector<FTerm>v;std::string line;
    while(std::getline(in,line)){
        auto h=line.find('#');if(h!=std::string::npos)line=line.substr(0,h);
        std::istringstream iss(line);std::string cs;if(!(iss>>cs))continue;
        std::array<int,NV>e{};for(int i=0;i<NV;i++)iss>>e[i];u64 c=parse_big_mod(cs,p);if(c)v.push_back({pack(e),c});
    }return v;
}
using Poly=std::unordered_map<Code,u64>;
static void add_coeff(Poly& P,Code m,u64 v,u64 p){
    if(!v)return;auto it=P.find(m);if(it==P.end()){P.emplace(m,v);return;}
    u64 x=(u128(it->second)+v)%p;
    if(x)it->second=x;else P.erase(it);
}
static Poly square_poly(const std::vector<FTerm>&a,u64 p){
    Poly out;out.reserve(a.size()*a.size()/5);
    for(std::size_t i=0;i<a.size();i++)for(std::size_t j=i;j<a.size();j++){
        u64 v=mulmod(a[i].c,a[j].c,p);if(i!=j){v=(u128(v)*2)%p;}
        add_coeff(out,add_code(a[i].m,a[j].m),v,p);
    }return out;
}
static void add_product(Poly&out,const Poly&ab,const std::vector<FTerm>&c,u64 scale,u64 p,std::uint64_t&ops){
    for(auto&kv:ab)for(auto&t:c){u64 v=mulmod(mulmod(kv.second,t.c,p),scale,p);add_coeff(out,add_code(kv.first,t.m),v,p);ops++;}
}
struct RuleMod{std::vector<u64>a;};
static std::vector<RuleMod> rule_mod(const std::vector<Rule>&R,u64 p){
    std::vector<RuleMod>o;for(auto&r:R){RuleMod x;for(auto&t:r.tail){
        u64 n=t.a.n<0?p-(u64(-t.a.n)%p):(u64(t.a.n)%p);if(n==p)n=0;
        u64 d=u64(t.a.d)%p;if(!d)throw std::runtime_error("inadmissible denominator");
        x.a.push_back(mulmod(n,powmod(d,p-2,p),p));
    }o.push_back(std::move(x));}return o;
}

static Code child_code(const std::array<int,NV>&pe,const Tail&t){
    Code c=0;for(int i=0;i<NV;i++){int v=pe[i]+t.delta[i];if(v<0||v>63)throw std::runtime_error("bad child");c|=Code(v)<<(EB*i);}return c;
}
static int find_rule(const std::vector<Rule>&R,Code m){
    BPack mb=bytes(m);
    int best=-1; u64 bestkey=~u64(0); std::size_t besttail=~std::size_t(0);
    auto pe=unpack(m);
    for(std::size_t i=0;i<R.size();i++) if(divides(R[i].lb,mb)) {
        Code ch=child_code(pe,R[i].tail.front());
        u64 k=order_key(ch);
        if(k<bestkey || (k==bestkey && R[i].tail.size()<besttail)) {
            best=int(i);bestkey=k;besttail=R[i].tail.size();
        }
    }
    return best;
}
static bool is_prime64(u64 n){
    if(n<2)return false;for(u64 p:{2ULL,3ULL,5ULL,7ULL,11ULL,13ULL,17ULL,19ULL,23ULL,29ULL,31ULL,37ULL}){if(n%p==0)return n==p;}
    u64 d=n-1,s=0;while((d&1)==0){d>>=1;s++;}
    for(u64 a:{2ULL,325ULL,9375ULL,28178ULL,450775ULL,9780504ULL,1795265022ULL}){
        if(a%n==0)continue;u64 x=powmod(a%n,d,n);if(x==1||x==n-1)continue;bool comp=true;
        for(u64 r=1;r<s;r++){x=mulmod(x,x,n);if(x==n-1){comp=false;break;}}if(comp)return false;
    }return true;
}
static std::string sha256_file(const std::string& path){
    std::string cmd="sha256sum \""+path+"\"";FILE*f=popen(cmd.c_str(),"r");if(!f)return"";char b[256];std::string s;if(fgets(b,sizeof(b),f))s=b;pclose(f);auto q=s.find(' ');return q==std::string::npos?s:s.substr(0,q);
}

int main(int argc,char**argv){
    if(argc<7){std::cerr<<"usage: reduce_cubic83 gb X Y Z prime output.json [--constant N]\n";return 2;}
    std::string gbp=argv[1],xp=argv[2],yp=argv[3],zp=argv[4];u64 p=std::stoull(argv[5]);std::string outp=argv[6];
    u64 constant=3888;
    for(int i=7;i<argc;i++){
        std::string a=argv[i];
        if(a=="--constant" && i+1<argc){ constant=std::stoull(argv[++i]); }
    }
    if(!is_prime64(p)){std::cerr<<"not prime\n";return 3;}
    auto t0=std::chrono::steady_clock::now();
    auto R=parse_gb(gbp);auto RM=rule_mod(R,p);
    auto X=parse_form(xp,p),Y=parse_form(yp,p),Z=parse_form(zp,p);
    std::cerr<<"p="<<p<<" forms "<<X.size()<<","<<Y.size()<<","<<Z.size()<<"\n";
    Poly F;F.reserve(4000000);std::uint64_t mulops=0;
    auto xx=square_poly(X,p);std::cerr<<"XX "<<xx.size()<<"\n";add_product(F,xx,X,p-1,p,mulops);xx.clear();xx.rehash(0);std::cerr<<"after -X3 "<<F.size()<<"\n";
    auto yy=square_poly(Y,p);std::cerr<<"YY "<<yy.size()<<"\n";add_product(F,yy,Z,1,p,mulops);yy.clear();yy.rehash(0);std::cerr<<"after +Y2Z "<<F.size()<<"\n";
    auto zz=square_poly(Z,p);std::cerr<<"ZZ "<<zz.size()<<"\n";add_product(F,zz,Z,constant%p,p,mulops);zz.clear();zz.rehash(0);std::cerr<<"after +"<<constant<<"Z3 "<<F.size()<<"\n";
    std::size_t expanded=F.size();
    std::vector<Code> hv;hv.reserve(F.size()+1000000);for(auto&kv:F)hv.push_back(kv.first);
    std::make_heap(hv.begin(),hv.end(),HeapCmp{});
    std::uint64_t steps=0,updates=0,stale=0;std::size_t maxheap=hv.size(),maxlive=F.size();std::size_t rem=0;
    while(!hv.empty()){
        std::pop_heap(hv.begin(),hv.end(),HeapCmp{});Code m=hv.back();hv.pop_back();
        auto it=F.find(m);if(it==F.end()||it->second==0){stale++;continue;}
        u64 c=it->second;F.erase(it);
        int ri=find_rule(R,m);
        if(ri<0){rem++;if(rem<=5)std::cerr<<"nonzero standard remainder code "<<m<<" coeff "<<c<<"\n";continue;}
        auto pe=unpack(m);auto&r=R[ri];auto&rm=RM[ri];
        for(std::size_t j=0;j<r.tail.size();j++){
            Code ch=child_code(pe,r.tail[j]);u64 sub=mulmod(c,rm.a[j],p);u64 v=sub?p-sub:0;
            if(!v){updates++;continue;}
            auto jt=F.find(ch);
            if(jt==F.end()){F.emplace(ch,v);hv.push_back(ch);std::push_heap(hv.begin(),hv.end(),HeapCmp{});}
            else{u64 nv=(u128(jt->second)+v)%p;if(nv)jt->second=nv;else F.erase(jt);}
            updates++;
        }
        steps++;if(hv.size()>maxheap)maxheap=hv.size();if(F.size()>maxlive)maxlive=F.size();
        if(steps%200000==0)std::cerr<<"steps "<<steps<<" live "<<F.size()<<" heap "<<hv.size()<<" rem "<<rem<<"\n";
    }
    auto t1=std::chrono::steady_clock::now();double sec=std::chrono::duration<double>(t1-t0).count();
    bool ok=rem==0;
    std::ofstream o(outp);o<<"{\n";
    o<<"  \"schema\": \"cs-paper1-cubic-mod-prime-v2\",\n";
    o<<"  \"status\": \""<<(ok?"PASS":"FAIL")<<"\",\n";
    o<<"  \"prime\": "<<p<<",\n";
    o<<"  \"prime_verified\": true,\n";
    o<<"  \"denominator_admissible\": true,\n";
    o<<"  \"leading_monomials_preserved\": true,\n";
    o<<"  \"deterministic_rule\": \"minimum-largest-child; ties by tail length and file order\",\n";
    o<<"  \"basis_rows\": "<<R.size()<<",\n";
    o<<"  \"expanded_nonzero_terms\": "<<expanded<<",\n";
    o<<"  \"multiplication_updates\": "<<mulops<<",\n";
    o<<"  \"reduction_steps\": "<<steps<<",\n";
    o<<"  \"tail_updates\": "<<updates<<",\n";
    o<<"  \"stale_heap_entries\": "<<stale<<",\n";
    o<<"  \"maximum_live_terms\": "<<maxlive<<",\n";
    o<<"  \"maximum_heap_entries\": "<<maxheap<<",\n";
    o<<"  \"remainder_terms\": "<<rem<<",\n";
    o<<"  \"constant\": "<<constant<<",\n";
    o<<"  \"hashes\": {\"gb83\": \""<<sha256_file(gbp)<<"\", \"X13\": \""<<sha256_file(xp)<<"\", \"Y13\": \""<<sha256_file(yp)<<"\", \"Z13\": \""<<sha256_file(zp)<<"\"}\n";
    o<<"}\n";
    std::cerr<<"VERDICT "<<(ok?"PASS":"FAIL")<<" p="<<p<<" expanded="<<expanded<<" steps="<<steps<<" updates="<<updates<<" rem="<<rem<<" sec="<<sec<<"\n";
return ok?0:1;
}


==> anc/data/P9.txt <==
# P9: a form of degree 9 and character 2 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 459 terms.
# ONE POLYNOMIAL, on one line.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(2308878)*U5*U7^8 + (13513878)*U4*U7^8 + (3437199360)*U4*U9^8 + (10359373824)*U6*U9^8 + (-777600)*U5*U8^8 + (29051136)*U6*U8^8 + (-3226728904770852864)*U1^7*U4*U6 + (15061123574874835200)*U1^7*U6^2 + (3064061918969331264)*U0*U1^7*U7 + (-8533008606902860416)*U0*U1^7*U9 + (-10383331306048461696)*U0*U1^7*U8 + (-3896005155782182272)*U1^8*U7 + (1478989093990366464)*U1^8*U9 + (4767657952345516032)*U1^8*U8 + (6343114752)*U0*U2*U9^7 + (-727256880)*U0*U2*U8^7 + (395746290)*U1*U2*U7^7 + (-5490444248150653440)*U1^6*U2*U4*U6 + (7800229325899122048)*U1^6*U2*U6^2 + (15278210957970444768)*U0*U1^6*U2*U7 + (-6815588430377606208)*U0*U1^6*U2*U9 + (5025988162338515520)*U0*U1^6*U2*U8 + (2138532651426369600)*U1^7*U2*U7 + (9678168411560618496)*U1^7*U2*U9 + (8912486358614354304)*U1^7*U2*U8 + (-913090185)*U2^2*U7^7 + (-17215358976)*U2^2*U9^7 + (271188864)*U2^2*U8^7 + (-4162080361342500864)*U1^5*U2^2*U4*U6 + (-3880334165194777536)*U1^5*U2^2*U6^2 + (612502418554767600)*U0*U1^5*U2^2*U7 + (-7805806995250302240)*U0*U1^5*U2^2*U9 + (-3761997474814025952)*U0*U1^5*U2^2*U8 + (-933253069762501920)*U1^6*U2^2*U7 + (-4674222093963788160)*U1^6*U2^2*U9 + (-711097274280724416)*U1^6*U2^2*U8 + (96749533998)*U2^3*U5*U7^5 + (791479745820)*U2^3*U4*U7^5 + (9876171386880)*U2^3*U4*U9^5 + (23491149189120)*U2^3*U6*U9^5 + (3697932168)*U2^3*U5*U8^5 + (-9182985336)*U2^3*U6*U8^5 + (-743312441117794752)*U1^4*U2^3*U4*U6 + (4865960501168954112)*U1^4*U2^3*U6^2 + (4309597047610640064)*U0*U1^4*U2^3*U7 + (-4028467806750085824)*U0*U1^4*U2^3*U9 + (-1726075970620124640)*U0*U1^4*U2^3*U8 + (1494579564637060560)*U1^5*U2^3*U7 + (4313834017129561440)*U1^5*U2^3*U9 + (472397366078457888)*U1^5*U2^3*U8 + (2002839552)*U0*U2^4*U9^4 + (2102321860344)*U0*U2^4*U8^4 + (1790040435552)*U1*U2^4*U7^4 + (6118283863798974432)*U1^3*U2^4*U4*U6 + (6861424898374712640)*U1^3*U2^4*U6^2 + (-1430766170357338032)*U0*U1^3*U2^4*U7 + (-456564310726257696)*U0*U1^3*U2^4*U9 + (-1411596854112519072)*U0*U1^3*U2^4*U8 + (-149463760987627296)*U1^4*U2^4*U7 + (-4847817073859416800)*U1^4*U2^4*U9 + (-3776015185946950560)*U1^4*U2^4*U8 + (-1651745608920)*U2^5*U7^4 + (-4010957245440)*U2^5*U9^4 + (-35543612016)*U2^5*U8^4 + (-172560716967850560)*U1^2*U2^5*U4*U6 + (-92218936202564256)*U1^2*U2^5*U6^2 + (546837156864708648)*U0*U1^2*U2^5*U7 + (-68275920289314816)*U0*U1^2*U2^5*U9 + (-276456967082976144)*U0*U1^2*U2^5*U8 + (951142905539944080)*U1^3*U2^5*U7 + (-55540925856105072)*U1^3*U2^5*U9 + (-223454836324827408)*U1^3*U2^5*U8 + (3279336352722)*U2^6*U5*U7^2 + (161237878161768)*U2^6*U4*U7^2 + (343823699722752)*U2^6*U4*U9^2 + (-811245130301952)*U2^6*U6*U9^2 + (55337610930912)*U2^6*U5*U8^2 + (930671868168)*U2^6*U6*U8^2 + (3372374006703283104)*U1*U2^6*U4*U6 + (6470637668234517696)*U1*U2^6*U6^2 + (-998790474762650592)*U0*U1*U2^6*U7 + (-46556143033294632)*U0*U1*U2^6*U9 + (31288740726256424)*U0*U1*U2^6*U8 + (-1625364881841973736)*U1^2*U2^6*U7 + (-1889371893205461088)*U1^2*U2^6*U9 + (-1019610981718282704)*U1^2*U2^6*U8 + (94396288031208432)*U2^7*U4*U5 + (-1767885403308604092)*U2^7*U4^2 + (659678893069224668)*U2^7*U5*U6 + (-1879237518266247264)*U2^7*U4*U6 + (3420658973616415644)*U2^7*U6^2 + (537043328714304377)*U0*U2^7*U7 + (280041134780456248)*U0*U2^7*U9 + (326569562689580602)*U0*U2^7*U8 + (-93451134900043440)*U1*U2^7*U7 + (2741963860640585576)*U1*U2^7*U9 + (5721808563037619424)*U1*U2^7*U8 + (-76556588017212)*U2^8*U7 + (853648404127464838)*U2^8*U9 + (570444552035342378)*U2^8*U8 + (-8041807872)*U0*U3*U9^7 + (-32069520)*U0*U3*U8^7 + (112067469)*U1*U3*U7^7 + (-12681369486075465216)*U1^6*U3*U4*U6 + (1292629452869341440)*U1^6*U3*U6^2 + (5692406163005513472)*U0*U1^6*U3*U7 + (-8746742224426907904)*U0*U1^6*U3*U9 + (-1920806640044085888)*U0*U1^6*U3*U8 + (1923804626138606592)*U1^7*U3*U7 + (2907617388708414336)*U1^7*U3*U9 + (-1172015450742446976)*U1^7*U3*U8 + (-62318484)*U2*U3*U7^7 + (33097863168)*U2*U3*U9^7 + (-486450576)*U2*U3*U8^7 + (-7654356176392846080)*U1^5*U2*U3*U4*U6 + (-15644528000569255680)*U1^5*U2*U3*U6^2 + (-7570965505565947008)*U0*U1^5*U2*U3*U7 + (-3135957315179794176)*U0*U1^5*U2*U3*U9 + (-6201547628328439872)*U0*U1^5*U2*U3*U8 + (754249461451283904)*U1^6*U2*U3*U7 + (-2085123575048371776)*U1^6*U2*U3*U9 + (778717447668187200)*U1^6*U2*U3*U8 + (46082200680)*U2^2*U3*U5*U7^5 + (254471253858)*U2^2*U3*U4*U7^5 + (-16154389647360)*U2^2*U3*U4*U9^5 + (-45082627190784)*U2^2*U3*U6*U9^5 + (-11340283392)*U2^2*U3*U5*U8^5 + (-23554882296)*U2^2*U3*U6*U8^5 + (12267630488793431808)*U1^4*U2^2*U3*U4*U6 + (-183889326610610496)*U1^4*U2^2*U3*U6^2 + (1339953095804151840)*U0*U1^4*U2^2*U3*U7 + (-1338246770272369728)*U0*U1^4*U2^2*U3*U9 + (-7544330957533174176)*U0*U1^4*U2^2*U3*U8 + (-1303433507111968944)*U1^5*U2^2*U3*U7 + (3930441612769142112)*U1^5*U2^2*U3*U9 + (-4420392925341107424)*U1^5*U2^2*U3*U8 + (-53499870683136)*U0*U2^3*U3*U9^4 + (4153826747160)*U0*U2^3*U3*U8^4 + (-187223211747)*U1*U2^3*U3*U7^4 + (-453146673457325952)*U1^3*U2^3*U3*U4*U6 + (7828882874754546528)*U1^3*U2^3*U3*U6^2 + (1411479054117805104)*U0*U1^3*U2^3*U3*U7 + (-2683692709962345552)*U0*U1^3*U2^3*U3*U9 + (818999222455360032)*U0*U1^3*U2^3*U3*U8 + (144767812238302896)*U1^4*U2^3*U3*U7 + (-1782405114046625472)*U1^4*U2^3*U3*U9 + (3977479192344879168)*U1^4*U2^3*U3*U8 + (6728363723169)*U2^4*U3*U7^4 + (38864467528704)*U2^4*U3*U9^4 + (-198589496760)*U2^4*U3*U8^4 + (-1268739242039006496)*U1^2*U2^4*U3*U4*U6 + (115063768002995424)*U1^2*U2^4*U3*U6^2 + (-2473093501757040)*U0*U1^2*U2^4*U3*U7 + (-477306174478721136)*U0*U1^2*U2^4*U3*U9 + (-16984078834609152)*U0*U1^2*U2^4*U3*U8 + (-343795239392671104)*U1^3*U2^4*U3*U7 + (1636920587061635856)*U1^3*U2^4*U3*U9 + (789580428993238512)*U1^3*U2^4*U3*U8 + (77620412683104)*U2^5*U3*U5*U7^2 + (193689935828406)*U2^5*U3*U4*U7^2 + (4208492504945664)*U2^5*U3*U4*U9^2 + (10182554506054656)*U2^5*U3*U6*U9^2 + (132586767639336)*U2^5*U3*U5*U8^2 + (-163690951374072)*U2^5*U3*U6*U8^2 + (1858819043907289008)*U1*U2^5*U3*U4*U6 + (1822498921530157728)*U1*U2^5*U3*U6^2 + (60131643730256476)*U0*U1*U2^5*U3*U7 + (-146466158088940888)*U0*U1*U2^5*U3*U9 + (-85258055370584776)*U0*U1*U2^5*U3*U8 + (437674774297473304)*U1^2*U2^5*U3*U7 + (-982888879526248672)*U1^2*U2^5*U3*U9 + (12724217224557056)*U1^2*U2^5*U3*U8 + (166112258167820636)*U2^6*U3*U4*U5 + (697735381919376420)*U2^6*U3*U4^2 + (-136543497890931000)*U2^6*U3*U5*U6 + (-1964773112087897496)*U2^6*U3*U4*U6 + (-6144339189612038664)*U2^6*U3*U6^2 + (-561483008630824128)*U0*U2^6*U3*U7 + (-223614924062878714)*U0*U2^6*U3*U9 + (-78744736447490424)*U0*U2^6*U3*U8 + (-648721166645180576)*U1*U2^6*U3*U7 + (-1948228035627036952)*U1*U2^6*U3*U9 + (-3297890714645693360)*U1*U2^6*U3*U8 + (422277296211889330)*U2^7*U3*U7 + (-854788946179026110)*U2^7*U3*U9 + (-693221860509275482)*U2^7*U3*U8 + (14931108)*U3^2*U7^7 + (-17230841856)*U3^2*U9^7 + (-24785568)*U3^2*U8^7 + (-9217269627173220096)*U1^5*U3^2*U4*U6 + (1822540468979505024)*U1^5*U3^2*U6^2 + (-1151714551713531360)*U0*U1^5*U3^2*U7 + (1839006430647987648)*U0*U1^5*U3^2*U9 + (3766255778108535744)*U0*U1^5*U3^2*U8 + (-104605815956193600)*U1^6*U3^2*U7 + (4583756445636988032)*U1^6*U3^2*U9 + (6791805557750211456)*U1^6*U3^2*U8 + (-5788999323)*U2*U3^2*U5*U7^5 + (-30196075185)*U2*U3^2*U4*U7^5 + (8462220152832)*U2*U3^2*U4*U9^5 + (12523305922560)*U2*U3^2*U6*U9^5 + (564678360)*U2*U3^2*U5*U8^5 + (-32535398736)*U2*U3^2*U6*U8^5 + (745741623100992192)*U1^4*U2*U3^2*U4*U6 + (-6680253537367501248)*U1^4*U2*U3^2*U6^2 + (1033001406111328656)*U0*U1^4*U2*U3^2*U7 + (1880665141520421888)*U0*U1^4*U2*U3^2*U9 + (1367958733982315616)*U0*U1^4*U2*U3^2*U8 + (942286317680232096)*U1^5*U2*U3^2*U7 + (4777136540516142720)*U1^5*U2*U3^2*U9 + (1705463517109622592)*U1^5*U2*U3^2*U8 + (-52259200929792)*U0*U2^2*U3^2*U9^4 + (3009751534656)*U0*U2^2*U3^2*U8^4 + (2069301776382)*U1*U2^2*U3^2*U7^4 + (3733836802598336544)*U1^3*U2^2*U3^2*U4*U6 + (-4283720781434438112)*U1^3*U2^2*U3^2*U6^2 + (-4764026705507623344)*U0*U1^3*U2^2*U3^2*U7 + (-380068574788271664)*U0*U1^3*U2^2*U3^2*U9 + (451478670094582464)*U0*U1^3*U2^2*U3^2*U8 + (-774109304941698912)*U1^4*U2^2*U3^2*U7 + (-5861656613462170752)*U1^4*U2^2*U3^2*U9 + (-5977317368229610176)*U1^4*U2^2*U3^2*U8 + (-2426309149698)*U2^3*U3^2*U7^4 + (-39792679335936)*U2^3*U3^2*U9^4 + (782634798864)*U2^3*U3^2*U8^4 + (-1073423250927936000)*U1^2*U2^3*U3^2*U4*U6 + (4674331823315311296)*U1^2*U2^3*U3^2*U6^2 + (-17839838852007216)*U0*U1^2*U2^3*U3^2*U7 + (342057481177824096)*U0*U1^2*U2^3*U3^2*U9 + (-658207329201357312)*U0*U1^2*U2^3*U3^2*U8 + (-816428419159956000)*U1^3*U2^3*U3^2*U7 + (2802644632299735600)*U1^3*U2^3*U3^2*U9 + (2249058815496203808)*U1^3*U2^3*U3^2*U8 + (-258478222714500)*U2^4*U3^2*U5*U7^2 + (-954065922524604)*U2^4*U3^2*U4*U7^2 + (-2326769375961600)*U2^4*U3^2*U4*U9^2 + (-5651942526696960)*U2^4*U3^2*U6*U9^2 + (68231135135496)*U2^4*U3^2*U5*U8^2 + (-308142773840232)*U2^4*U3^2*U6*U8^2 + (-1253270690319605184)*U1*U2^4*U3^2*U4*U6 + (-3502520540450998632)*U1*U2^4*U3^2*U6^2 + (796294299299258270)*U0*U1*U2^4*U3^2*U7 + (68172623943705148)*U0*U1*U2^4*U3^2*U9 + (-109987920365113660)*U0*U1*U2^4*U3^2*U8 + (1643415918063374044)*U1^2*U2^4*U3^2*U7 + (1313595920962955768)*U1^2*U2^4*U3^2*U9 + (1844927606449982320)*U1^2*U2^4*U3^2*U8 + (-130324254104482862)*U2^5*U3^2*U4*U5 + (1565526470245159170)*U2^5*U3^2*U4^2 + (-625365326549792940)*U2^5*U3^2*U5*U6 + (2300546821570597860)*U2^5*U3^2*U4*U6 + (-1833008276837696184)*U2^5*U3^2*U6^2 + (-413622965226767887)*U0*U2^5*U3^2*U7 + (-216871913989369367)*U0*U2^5*U3^2*U9 + (-325180028218369794)*U0*U2^5*U3^2*U8 + (-76811314421083798)*U1*U2^5*U3^2*U7 + (-2118949849885306120)*U1*U2^5*U3^2*U9 + (-4502632057329813704)*U1*U2^5*U3^2*U8 + (-236891875178014330)*U2^6*U3^2*U7 + (-543187644768915198)*U2^6*U3^2*U9 + (-374602116274384836)*U2^6*U3^2*U8 + (-23049093780)*U3^3*U5*U7^5 + (-134759963088)*U3^3*U4*U7^5 + (-1982798770176)*U3^3*U4*U9^5 + (-7383592931328)*U3^3*U6*U9^5 + (994648752)*U3^3*U5*U8^5 + (-36573624576)*U3^3*U6*U8^5 + (-6253284396683885184)*U1^4*U3^3*U4*U6 + (-3383265722157110592)*U1^4*U3^3*U6^2 + (586179345064438128)*U0*U1^4*U3^3*U7 + (-349107811256493600)*U0*U1^4*U3^3*U9 + (-171347373461122080)*U0*U1^4*U3^3*U8 + (1204156255987159776)*U1^5*U3^3*U7 + (1569764116134532224)*U1^5*U3^3*U9 + (2023156156426074432)*U1^5*U3^3*U8 + (70808363753472)*U0*U2*U3^3*U9^4 + (1189758430656)*U0*U2*U3^3*U8^4 + (-4274715799692)*U1*U2*U3^3*U7^4 + (10107507903842270592)*U1^3*U2*U3^3*U4*U6 + (5956438936779553824)*U1^3*U2*U3^3*U6^2 + (-1785426882554833704)*U0*U1^3*U2*U3^3*U7 + (1670835925653379344)*U0*U1^3*U2*U3^3*U9 + (-1426357698233659632)*U0*U1^3*U2*U3^3*U8 + (-227603788193974560)*U1^4*U2*U3^3*U7 + (-3575488340892681024)*U1^4*U2*U3^3*U9 + (-3036967245410840544)*U1^4*U2*U3^3*U8 + (9252262244799)*U2^2*U3^3*U7^4 + (16727404861440)*U2^2*U3^3*U9^4 + (1410797423592)*U2^2*U3^3*U8^4 + (-1820910341191716576)*U1^2*U2^2*U3^3*U4*U6 + (-4147786500382399824)*U1^2*U2^2*U3^3*U6^2 + (13918327797752556)*U0*U1^2*U2^2*U3^3*U7 + (429342399681963720)*U0*U1^2*U2^2*U3^3*U9 + (-545538418990476504)*U0*U1^2*U2^2*U3^3*U8 + (-618293802787190040)*U1^3*U2^2*U3^3*U7 + (-1277362149396882960)*U1^3*U2^2*U3^3*U9 + (-2128963392665901264)*U1^3*U2^2*U3^3*U8 + (-798836118580074)*U2^3*U3^3*U5*U7^2 + (-6918907066775496)*U2^3*U3^3*U4*U7^2 + (-1167174121383936)*U2^3*U3^3*U4*U9^2 + (-1631489489786880)*U2^3*U3^3*U6*U9^2 + (-9003662660160)*U2^3*U3^3*U5*U8^2 + (-90078917739408)*U2^3*U3^3*U6*U8^2 + (-259064667642608640)*U1*U2^3*U3^3*U4*U6 + (-679061185048576752)*U1*U2^3*U3^3*U6^2 + (-342283195159962456)*U0*U1*U2^3*U3^3*U7 + (57146515579610568)*U0*U1*U2^3*U3^3*U9 + (18598426420854904)*U0*U1*U2^3*U3^3*U8 + (81499943015501000)*U1^2*U2^3*U3^3*U7 + (-636328870072490216)*U1^2*U2^3*U3^3*U9 + (-1691346828050163048)*U1^2*U2^3*U3^3*U8 + (-137165386552090078)*U2^4*U3^3*U4*U5 + (-847587387638105910)*U2^4*U3^3*U4^2 + (180898352147126300)*U2^4*U3^3*U5*U6 + (1472191164700794612)*U2^4*U3^3*U4*U6 + (5867007308535112104)*U2^4*U3^3*U6^2 + (576131654068081027)*U0*U2^4*U3^3*U7 + (227349872490082573)*U0*U2^4*U3^3*U9 + (81094229126536906)*U0*U2^4*U3^3*U8 + (548823947052622066)*U1*U2^4*U3^3*U7 + (2038382525434590136)*U1*U2^4*U3^3*U9 + (3410971005019888840)*U1*U2^4*U3^3*U8 + (-324044194093289533)*U2^5*U3^3*U7 + (836835558342959122)*U2^5*U3^3*U9 + (661605033688248146)*U2^5*U3^3*U8 + (-43841143314432)*U0*U3^4*U9^4 + (93224949696)*U0*U3^4*U8^4 + (-655812713070)*U1*U3^4*U7^4 + (-266908666475287296)*U1^3*U3^4*U4*U6 + (4045518528734364480)*U1^3*U3^4*U6^2 + (2116267213054487376)*U0*U1^3*U3^4*U7 + (-850457404984847328)*U0*U1^3*U3^4*U9 + (814723587451177248)*U0*U1^3*U3^4*U8 + (903672394736601072)*U1^4*U3^4*U7 + (1709612038327379328)*U1^4*U3^4*U9 + (2942213783281986336)*U1^4*U3^4*U8 + (1130843215224)*U2*U3^4*U7^4 + (-7880884190208)*U2*U3^4*U9^4 + (686641836312)*U2*U3^4*U8^4 + (863185647431199744)*U1^2*U2*U3^4*U4*U6 + (73402119693713232)*U1^2*U2*U3^4*U6^2 + (-436686610394163060)*U0*U1^2*U2*U3^4*U7 + (-459208964762609832)*U0*U1^2*U2*U3^4*U9 + (464168504749137672)*U0*U1^2*U2*U3^4*U8 + (-991736699998096464)*U1^3*U2*U3^4*U7 + (-2176998466145962704)*U1^3*U2*U3^4*U9 + (-2515304173456990608)*U1^3*U2*U3^4*U8 + (-395087397036198)*U2^2*U3^4*U5*U7^2 + (-2245763576685744)*U2^2*U3^4*U4*U7^2 + (4502369479122432)*U2^2*U3^4*U4*U9^2 + (10815075999834624)*U2^2*U3^4*U6*U9^2 + (-8831054886624)*U2^2*U3^4*U5*U8^2 + (45857089089288)*U2^2*U3^4*U6*U8^2 + (-2197984675207419648)*U1*U2^2*U3^4*U4*U6 + (-6188004430436510232)*U1*U2^2*U3^4*U6^2 + (1045926814194253826)*U0*U1*U2^2*U3^4*U7 + (-76791701119912412)*U0*U1*U2^2*U3^4*U9 + (-110254027152194964)*U0*U1*U2^2*U3^4*U8 + (2102792173527185436)*U1^2*U2^2*U3^4*U7 + (1083275662341568968)*U1^2*U2^2*U3^4*U9 + (-334846668223050368)*U1^2*U2^2*U3^4*U8 + (-54324884449708162)*U2^3*U3^4*U4*U5 + (2082578940501504918)*U2^3*U3^4*U4^2 + (-759752286937462364)*U2^3*U3^4*U5*U6 + (1395555960607284300)*U2^3*U3^4*U4*U6 + (-5529728218900348944)*U2^3*U3^4*U6^2 + (-711367772173722691)*U0*U2^3*U3^4*U7 + (-365347180640253921)*U0*U2^3*U3^4*U9 + (-385488369930713290)*U0*U2^3*U3^4*U8 + (-101596281785733050)*U1*U2^3*U3^4*U7 + (-3297370096948888864)*U1*U2^3*U3^4*U9 + (-7255776733659452992)*U1*U2^3*U3^4*U8 + (258584016678824265)*U2^4*U3^4*U7 + (-1218415197908321742)*U2^4*U3^4*U9 + (-834289436932360310)*U2^4*U3^4*U8 + (-137873344329)*U3^5*U7^4 + (2124377349120)*U3^5*U9^4 + (78867799272)*U3^5*U8^4 + (2553590259289480320)*U1^2*U3^5*U4*U6 + (6037593172920601776)*U1^2*U3^5*U6^2 + (-459770426166470556)*U0*U1^2*U3^5*U7 + (126579780760801656)*U0*U1^2*U3^5*U9 + (-77075777537758680)*U0*U1^2*U3^5*U8 + (-889416857455188144)*U1^3*U3^5*U7 + (423737386568220960)*U1^3*U3^5*U9 + (1987118454408061536)*U1^3*U3^5*U8 + (52047579606774)*U2*U3^5*U5*U7^2 + (297888875052786)*U2*U3^5*U4*U7^2 + (-2124401866435584)*U2*U3^5*U4*U9^2 + (-5154101049406464)*U2*U3^5*U6*U9^2 + (-2481013165512)*U2*U3^5*U5*U8^2 + (17353001257128)*U2*U3^5*U6*U8^2 + (-1432767150800420112)*U1*U2*U3^5*U4*U6 + (-1513478747087762904)*U1*U2*U3^5*U6^2 + (391249666837935146)*U0*U1*U2*U3^5*U7 + (100159804854901540)*U0*U1*U2*U3^5*U9 + (-24455623410553612)*U0*U1*U2*U3^5*U8 + (-149715922633138964)*U1^2*U2*U3^5*U7 + (1947373837626267320)*U1^2*U2*U3^5*U9 + (1802286460527628480)*U1^2*U2*U3^5*U8 + (-246627848127196096)*U2^2*U3^5*U4*U5 + (73827961077828720)*U2^2*U3^5*U4^2 + (-162643045723713328)*U2^2*U3^5*U5*U6 + (3360070060598176800)*U2^2*U3^5*U4*U6 + (5754360322040999280)*U2^2*U3^5*U6^2 + (362729797461837718)*U0*U2^2*U3^5*U7 + (111829718055976560)*U0*U2^2*U3^5*U9 + (-83183147085267500)*U0*U2^2*U3^5*U8 + (423832339482715924)*U1*U2^2*U3^5*U7 + (1144690835599843664)*U1*U2^2*U3^5*U9 + (1504750229173433128)*U1*U2^2*U3^5*U8 + (-556454337783176899)*U2^3*U3^5*U7 + (625124984073805104)*U2^3*U3^5*U9 + (577022299528215414)*U2^3*U3^5*U8 + (5486238741696)*U3^6*U5*U7^2 + (28383706642788)*U3^6*U4*U7^2 + (524588249645568)*U3^6*U4*U9^2 + (1535257451552256)*U3^6*U6*U9^2 + (-141141001320)*U3^6*U5*U8^2 + (4651132872312)*U3^6*U6*U8^2 + (-389014182294852096)*U1*U3^6*U4*U6 + (853174580582381832)*U1*U3^6*U6^2 + (-350290857800348610)*U0*U1*U3^6*U7 + (-19434473868929628)*U0*U1*U3^6*U9 + (67240504617829116)*U0*U1*U3^6*U8 + (-824504314888284396)*U1^2*U3^6*U7 + (-16932048899235504)*U1^2*U3^6*U9 + (-457923245745688584)*U1^2*U3^6*U8 + (14226733270195568)*U2*U3^6*U4*U5 + (-922153756859884908)*U2*U3^6*U4^2 + (355660438539893436)*U2*U3^6*U5*U6 + (-457532798474918832)*U2*U3^6*U4*U6 + (2745830936391584292)*U2*U3^6*U6^2 + (347182383031031697)*U0*U2*U3^6*U7 + (156883822680680260)*U0*U2*U3^6*U9 + (177590023524672090)*U0*U2*U3^6*U8 + (433867760366160664)*U1*U2*U3^6*U7 + (1458224030542938608)*U1*U2*U3^6*U9 + (3180584122677137288)*U1*U2*U3^6*U8 + (105586687178857438)*U2^2*U3^6*U7 + (425112306205360090)*U2^2*U3^6*U9 + (375294917536583266)*U2^2*U3^6*U8 + (99618449018520146)*U3^7*U4*U5 + (150454122093155046)*U3^7*U4^2 + (24589332696883528)*U3^7*U5*U6 + (-1233131892619425900)*U3^7*U4*U6 + (-2767519936221887652)*U3^7*U6^2 + (-216051936237313706)*U0*U3^7*U7 + (-74876324531125619)*U0*U3^7*U9 + (12279658361978072)*U0*U3^7*U8 + (-99639402095437898)*U1*U3^7*U7 + (-756557563727628776)*U1*U3^7*U9 + (-1030879981798535752)*U1*U3^7*U8 + (244117626422845708)*U2*U3^7*U7 + (-359833683903948202)*U2*U3^7*U9 + (-283587608126576212)*U2*U3^7*U8 + (-74507043556691229)*U3^8*U7 + (49953032533738914)*U3^8*U9 + (12282733526790848)*U3^8*U8


==> anc/data/Q9.txt <==
# Q9: a form of degree 9 and character 0 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 455 terms.
# ONE POLYNOMIAL, on one line.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(-6478488135605209728)*U1^7*U4*U9 + (-9346355037809865216)*U1^7*U6*U9 + (266019367931811584)*U1^7*U5*U8 + (-2400759350214421248)*U1^7*U4*U8 + (1630153393710546816)*U1^7*U6*U8 + (-2646444316731763200)*U0^2*U1^7 + (-16227250432558465920)*U0*U1^8 + (17527175310508452864)*U1^9 + (-2323316736)*U2*U4*U9^7 + (-4614782976)*U2*U6*U9^7 + (518400)*U2*U5*U8^7 + (-19367424)*U2*U6*U8^7 + (-1058710021066215744)*U1^6*U2*U4*U9 + (-670960102121477184)*U1^6*U2*U6*U9 + (-39387681585628672)*U1^6*U2*U5*U8 + (-411592080290997888)*U1^6*U2*U4*U8 + (37992469409644800)*U1^6*U2*U6*U8 + (-816607698528594848)*U0^2*U1^6*U2 + (4349726476632976512)*U0*U1^7*U2 + (2009811528103490624)*U1^8*U2 + (-21114925056)*U0*U2^2*U9^6 + (455126688)*U0*U2^2*U8^6 + (-62776800)*U1*U2^2*U7^6 + (-1160445936867645696)*U1^5*U2^2*U4*U9 + (-1336344408583814592)*U1^5*U2^2*U6*U9 + (7435033621804000)*U1^5*U2^2*U5*U8 + (-652984147482160896)*U1^5*U2^2*U4*U8 + (52385507037461184)*U1^5*U2^2*U6*U8 + (-262430763558790032)*U0^2*U1^5*U2^2 + (-2502991367678612640)*U0*U1^6*U2^2 + (2633079729129556320)*U1^7*U2^2 + (-24628032)*U2^3*U7^6 + (-21172137984)*U2^3*U9^6 + (-184020480)*U2^3*U8^6 + (-86067189861882432)*U1^4*U2^3*U4*U9 + (72053589221873712)*U1^4*U2^3*U6*U9 + (-19770965780531792)*U1^4*U2^3*U5*U8 + (-117731848033677504)*U1^4*U2^3*U4*U8 + (-137913800930460240)*U1^4*U2^3*U6*U8 + (-19673898633402152)*U0^2*U1^4*U2^3 + (1057332554571029904)*U0*U1^5*U2^3 + (134103601253048624)*U1^6*U2^3 + (-3212277096)*U2^4*U5*U7^4 + (1258873416)*U2^4*U4*U7^4 + (-2057238798336)*U2^4*U4*U9^4 + (-8259913617408)*U2^4*U6*U9^4 + (778129680)*U2^4*U5*U8^4 + (3104619408)*U2^4*U6*U8^4 + (-33731161866920904)*U1^3*U2^4*U4*U9 + (8722707815235888)*U1^3*U2^4*U6*U9 + (-5544854036499888)*U1^3*U2^4*U5*U8 + (-58196886231133440)*U1^3*U2^4*U4*U8 + (-66598316469986664)*U1^3*U2^4*U6*U8 + (-94956398494973028)*U0^2*U1^3*U2^4 + (-635670084493239520)*U0*U1^4*U2^4 + (139685183505705352)*U1^5*U2^4 + (-10517714147328)*U0*U2^5*U9^3 + (-1405280563812)*U0*U2^5*U8^3 + (-1851887593272)*U1*U2^5*U7^3 + (53652303493808700)*U1^2*U2^5*U4*U9 + (86312846071134960)*U1^2*U2^5*U6*U9 + (-2337197230289316)*U1^2*U2^5*U5*U8 + (9713902177248168)*U1^2*U2^5*U4*U8 + (-21671285762917236)*U1^2*U2^5*U6*U8 + (17698667617908004)*U0^2*U1^2*U2^5 + (128571191879934140)*U0*U1^3*U2^5 + (-115343351433789040)*U1^4*U2^5 + (-1001181470148)*U2^6*U7^3 + (8993803776)*U2^6*U9^3 + (11699852664)*U2^6*U8^3 + (289722873215082)*U1*U2^6*U5*U9 + (8412362191173888)*U1*U2^6*U4*U9 + (10200692562628152)*U1*U2^6*U6*U9 + (304245831438908)*U1*U2^6*U5*U8 + (1540682170892112)*U1*U2^6*U4*U8 + (-928213223824440)*U1*U2^6*U6*U8 + (-1190487832805282)*U0^2*U1*U2^6 + (-69376936875296416)*U0*U1^2*U2^6 + (-22900451058851832)*U1^3*U2^6 + (-4590693018824)*U2^7*U5*U7 + (4534721613744)*U2^7*U4*U7 + (616720112406561)*U2^7*U6*U7 + (-505047264467030)*U2^7*U5*U9 + (38527464751104)*U2^7*U4*U9 + (95305198261248)*U2^7*U6*U9 + (-42766645146470)*U2^7*U5*U8 + (716120358361320)*U2^7*U4*U8 + (-43693286334)*U2^7*U6*U8 + (560987317767178)*U0^2*U2^7 + (19545353938465212)*U0*U1*U2^7 + (-6858453800552736)*U1^2*U2^7 + (-1310777180309478)*U0*U2^8 + (-4646842586611820)*U1*U2^8 + (-34739252650452)*U2^9 + (-6157008)*U3*U5*U7^7 + (-36037008)*U3*U4*U7^7 + (-2323316736)*U3*U6*U9^7 + (1036800)*U3*U5*U8^7 + (-38734848)*U3*U6*U8^7 + (6715601736977479488)*U1^6*U3*U4*U9 + (8874566767067965632)*U1^6*U3*U6*U9 + (-233529989103956928)*U1^6*U3*U5*U8 + (3061301503964272128)*U1^6*U3*U4*U8 + (-833394080609153088)*U1^6*U3*U6*U8 + (3872868867173261216)*U0^2*U1^6*U3 + (17076660658509276224)*U0*U1^7*U3 + (-8621544524772375360)*U1^8*U3 + (19784392704)*U0*U2*U3*U9^6 + (1018952352)*U0*U2*U3*U8^6 + (-1054116720)*U1*U2*U3*U7^6 + (141577207246494720)*U1^5*U2*U3*U4*U9 + (-1210914687030370752)*U1^5*U2*U3*U6*U9 + (96920726875660416)*U1^5*U2*U3*U5*U8 + (504474593783415744)*U1^5*U2*U3*U4*U8 + (726520348246685184)*U1^5*U2*U3*U6*U8 + (282956990015316032)*U0^2*U1^5*U2*U3 + (-6477087294241979904)*U0*U1^6*U2*U3 + (1632870078542181568)*U1^7*U2*U3 + (2458026792)*U2^2*U3*U7^6 + (34795524096)*U2^2*U3*U9^6 + (-37025568)*U2^2*U3*U8^6 + (352025350353660672)*U1^4*U2^2*U3*U4*U9 + (200021249172389712)*U1^4*U2^2*U3*U6*U9 + (437399521941712)*U1^4*U2^2*U3*U5*U8 + (442948213759349184)*U1^4*U2^2*U3*U4*U8 + (212877624338343888)*U1^4*U2^2*U3*U6*U8 + (329999741116720120)*U0^2*U1^4*U2^2*U3 + (2439596815213764784)*U0*U1^5*U2^2*U3 + (2358393605193462864)*U1^6*U2^2*U3 + (-253220586816)*U2^3*U3*U5*U7^4 + (-2079924666912)*U2^3*U3*U4*U7^4 + (7065521233920)*U2^3*U3*U4*U9^4 + (15034083950592)*U2^3*U3*U6*U9^4 + (2231686656)*U2^3*U3*U5*U8^4 + (-7339200336)*U2^3*U3*U6*U8^4 + (156654401990496000)*U1^3*U2^3*U3*U4*U9 + (-56057374867164960)*U1^3*U2^3*U3*U6*U9 + (7842016119496848)*U1^3*U2^3*U3*U5*U8 + (148177329911790912)*U1^3*U2^3*U3*U4*U8 + (68066832488965536)*U1^3*U2^3*U3*U6*U8 + (130321910162485624)*U0^2*U1^3*U2^3*U3 + (274322151730477232)*U0*U1^4*U2^3*U3 + (1817173363455200)*U1^5*U2^3*U3 + (27293588969472)*U0*U2^4*U3*U9^3 + (-5088206128308)*U0*U2^4*U3*U8^3 + (-6896456425452)*U1*U2^4*U3*U7^3 + (-79609000216527348)*U1^2*U2^4*U3*U4*U9 + (-164710025373649992)*U1^2*U2^4*U3*U6*U9 + (10320356419089696)*U1^2*U2^4*U3*U5*U8 + (23553341310355512)*U1^2*U2^4*U3*U4*U8 + (93334969157575992)*U1^2*U2^4*U3*U6*U8 + (-46069896127651396)*U0^2*U1^2*U2^4*U3 + (-38192000666386160)*U0*U1^3*U2^4*U3 + (526726320828291704)*U1^4*U2^4*U3 + (5784871479600)*U2^5*U3*U7^3 + (-14461581960192)*U2^5*U3*U9^3 + (-11338338564)*U2^5*U3*U8^3 + (3735839047919568)*U1*U2^5*U3*U5*U9 + (-20075565413911020)*U1*U2^5*U3*U4*U9 + (-44142305457041208)*U1*U2^5*U3*U6*U9 + (2667599924335264)*U1*U2^5*U3*U5*U8 + (11640655453037016)*U1*U2^5*U3*U4*U8 + (31425179598802644)*U1*U2^5*U3*U6*U8 + (-11648206200006640)*U0^2*U1*U2^5*U3 + (39122816188906608)*U0*U1^2*U2^5*U3 + (156719957627501960)*U1^3*U2^5*U3 + (39061469182544)*U2^6*U3*U5*U7 + (-414036110136072)*U2^6*U3*U4*U7 + (-901458975473118)*U2^6*U3*U6*U7 + (271266317728292)*U2^6*U3*U5*U9 + (-1364100105858048)*U2^6*U3*U4*U9 + (-3647839864295424)*U2^6*U3*U6*U9 + (-165989910238080)*U2^6*U3*U5*U8 + (1458115293771468)*U2^6*U3*U4*U8 + (128537557412922)*U2^6*U3*U6*U8 + (-1194779750843218)*U0^2*U2^6*U3 + (24612196757713006)*U0*U1*U2^6*U3 + (61179016400945732)*U1^2*U2^6*U3 + (2790373926994718)*U0*U2^7*U3 + (2596938423293456)*U1*U2^7*U3 + (513834126951692)*U2^8*U3 + (-11874447360)*U0*U3^2*U9^6 + (62669376)*U0*U3^2*U8^6 + (-259491096)*U1*U3^2*U7^6 + (-1374932832873329280)*U1^5*U3^2*U4*U9 + (-1153580248931821440)*U1^5*U3^2*U6*U9 + (12751669686339296)*U1^5*U3^2*U5*U8 + (-1245811335051062592)*U1^5*U3^2*U4*U8 + (-532072442020472832)*U1^5*U3^2*U6*U8 + (-904107962639550576)*U0^2*U1^5*U3^2 + (-2948833216543481376)*U0*U1^6*U3^2 + (-8188640641498959264)*U1^7*U3^2 + (215438688)*U2*U3^2*U7^6 + (-32825806848)*U2*U3^2*U9^6 + (627543936)*U2*U3^2*U8^6 + (-833285474877377856)*U1^4*U2*U3^2*U4*U9 + (-358480987230512016)*U1^4*U2*U3^2*U6*U9 + (6013639670683856)*U1^4*U2*U3^2*U5*U8 + (-693206401455101184)*U1^4*U2*U3^2*U4*U8 + (-86525643329491632)*U1^4*U2*U3^2*U6*U8 + (-485909092897921512)*U0^2*U1^4*U2*U3^2 + (-2333332435810393648)*U0*U1^5*U2*U3^2 + (-137224790029987504)*U1^6*U2*U3^2 + (-115791151656)*U2^2*U3^2*U5*U7^4 + (-641885136192)*U2^2*U3^2*U4*U7^4 + (3997225377792)*U2^2*U3^2*U4*U9^4 + (6077522092032)*U2^2*U3^2*U6*U9^4 + (11133185040)*U2^2*U3^2*U5*U8^4 + (-14137796448)*U2^2*U3^2*U6*U8^4 + (-731653715701577136)*U1^3*U2^2*U3^2*U4*U9 + (-609250349424474720)*U1^3*U2^2*U3^2*U6*U9 + (-5939001047979536)*U1^3*U2^2*U3^2*U5*U8 + (-519206412209681376)*U1^3*U2^2*U3^2*U4*U8 + (-118737791069502000)*U1^3*U2^2*U3^2*U6*U8 + (-443541459982700744)*U0^2*U1^3*U2^2*U3^2 + (-2531008137875598016)*U0*U1^4*U2^2*U3^2 + (-1540382694687768272)*U1^5*U2^2*U3^2 + (23292643332096)*U0*U2^3*U3^2*U9^3 + (-5506050976440)*U0*U2^3*U3^2*U8^3 + (849781581096)*U1*U2^3*U3^2*U7^3 + (-134019876268870176)*U1^2*U2^3*U3^2*U4*U9 + (1613768627773008)*U1^2*U2^3*U3^2*U6*U9 + (-8051182176309872)*U1^2*U2^3*U3^2*U5*U8 + (-157450808385495672)*U1^2*U2^3*U3^2*U4*U8 + (-63557238610638216)*U1^2*U2^3*U3^2*U6*U8 + (-87805738132613452)*U0^2*U1^2*U2^3*U3^2 + (59259269428295088)*U0*U1^3*U2^3*U3^2 + (-654119126916376000)*U1^4*U2^3*U3^2 + (-15666271796832)*U2^4*U3^2*U7^3 + (4841279113728)*U2^4*U3^2*U9^3 + (-650525994192)*U2^4*U3^2*U8^3 + (19589893024943944)*U1*U2^4*U3^2*U5*U9 + (-19681073077329816)*U1*U2^4*U3^2*U4*U9 + (25991871504585408)*U1*U2^4*U3^2*U6*U9 + (6013193192888714)*U1*U2^4*U3^2*U5*U8 + (-34150628027919540)*U1*U2^4*U3^2*U4*U8 + (45258014505542040)*U1*U2^4*U3^2*U6*U8 + (-44289834778813560)*U0^2*U1*U2^4*U3^2 + (-867166815253495192)*U0*U1^2*U2^4*U3^2 + (217789507391539464)*U1^3*U2^4*U3^2 + (-238580206651796)*U2^5*U3^2*U5*U7 + (-707899699374276)*U2^5*U3^2*U4*U7 + (-3713049096577956)*U2^5*U3^2*U6*U7 + (1881326179562798)*U2^5*U3^2*U5*U9 + (985899941320704)*U2^5*U3^2*U4*U9 + (937112627211264)*U2^5*U3^2*U6*U9 + (-194972725995622)*U2^5*U3^2*U5*U8 + (-1419269199340446)*U2^5*U3^2*U4*U8 + (429722144547888)*U2^5*U3^2*U6*U8 + (-6189008917082526)*U0^2*U2^5*U3^2 + (-67940254602552208)*U0*U1*U2^5*U3^2 + (166078925848389816)*U1^2*U2^5*U3^2 + (12509198001274510)*U0*U2^6*U3^2 + (34715333164713042)*U1*U2^6*U3^2 + (1037656491622842)*U2^7*U3^2 + (-38911248)*U3^3*U7^6 + (11874447360)*U3^3*U9^6 + (50883840)*U3^3*U8^6 + (191323261268122560)*U1^4*U3^3*U4*U9 + (-131528739938071536)*U1^4*U3^3*U6*U9 + (1351963619311920)*U1^4*U3^3*U5*U8 + (309738613901198400)*U1^4*U3^3*U4*U8 + (126922986672304368)*U1^4*U3^3*U6*U8 + (105152433672143160)*U0^2*U1^4*U3^3 + (276206002040591792)*U0*U1^5*U3^3 + (4259827831813487216)*U1^6*U3^3 + (14795366712)*U2*U3^3*U5*U7^4 + (79653290616)*U2*U3^3*U4*U7^4 + (1828014612480)*U2*U3^3*U4*U9^4 + (6726783320064)*U2*U3^3*U6*U9^4 + (431449824)*U2*U3^3*U5*U8^4 + (-25027126272)*U2*U3^3*U6*U8^4 + (-197952924943217376)*U1^3*U2*U3^3*U4*U9 + (-604443066699420480)*U1^3*U2*U3^3*U6*U9 + (16108198177672048)*U1^3*U2*U3^3*U5*U8 + (127370745223588320)*U1^3*U2*U3^3*U4*U8 + (197717445789625728)*U1^3*U2*U3^3*U6*U8 + (-121990851392568712)*U0^2*U1^3*U2*U3^3 + (-478097953089644944)*U0*U1^4*U2*U3^3 + (4488965085785999456)*U1^5*U2*U3^3 + (-15788572741632)*U0*U2^2*U3^3*U9^3 + (-1882869421992)*U0*U2^2*U3^3*U8^3 + (-6591879738024)*U1*U2^2*U3^3*U7^3 + (-37339488100301400)*U1^2*U2^2*U3^3*U4*U9 + (-291725995019840280)*U1^2*U2^2*U3^3*U6*U9 + (7302706060401112)*U1^2*U2^2*U3^3*U5*U8 + (134489098112713920)*U1^2*U2^2*U3^3*U4*U8 + (149173351734484200)*U1^2*U2^2*U3^3*U6*U8 + (12379233140258220)*U0^2*U1^2*U2^2*U3^3 + (397954972209861128)*U0*U1^3*U2^2*U3^3 + (2909122259410356400)*U1^4*U2^2*U3^3 + (5938051346088)*U2^3*U3^3*U7^3 + (-3978603976704)*U2^3*U3^3*U9^3 + (-1786273911360)*U2^3*U3^3*U8^3 + (-43664545071699534)*U1*U2^3*U3^3*U5*U9 + (4242727691486364)*U1*U2^3*U3^3*U4*U9 + (-24310910866709808)*U1*U2^3*U3^3*U6*U9 + (-23767697739108890)*U1*U2^3*U3^3*U5*U8 + (34971291729483732)*U1*U2^3*U3^3*U4*U8 + (-134484732584531736)*U1*U2^3*U3^3*U6*U8 + (73047072126280548)*U0^2*U1*U2^3*U3^3 + (1837854686608759608)*U0*U1^2*U2^3*U3^3 + (-152907378786998992)*U1^3*U2^3*U3^3 + (541207757801328)*U2^4*U3^3*U5*U7 + (2567444427019632)*U2^4*U3^3*U4*U7 + (6322474780261998)*U2^4*U3^3*U6*U7 + (-3464085535831658)*U2^4*U3^3*U5*U9 + (904741515795456)*U2^4*U3^3*U4*U9 + (2645164470736896)*U2^4*U3^3*U6*U9 + (-50615801040276)*U2^4*U3^3*U5*U8 + (1329566242019040)*U2^4*U3^3*U4*U8 + (391672821349188)*U2^4*U3^3*U6*U8 + (11455955504406960)*U0^2*U2^4*U3^3 + (105224000161150922)*U0*U1*U2^4*U3^3 + (4031473931345292)*U1^2*U2^4*U3^3 + (-11572920912069812)*U0*U2^5*U3^3 + (-56756405137015828)*U1*U2^5*U3^3 + (-8468918847869628)*U2^6*U3^3 + (-3500642880)*U3^4*U5*U7^4 + (-21082331448)*U3^4*U4*U7^4 + (-22878978048)*U3^4*U4*U9^4 + (1860399820800)*U3^4*U6*U9^4 + (14125920)*U3^4*U5*U8^4 + (-1341236448)*U3^4*U6*U8^4 + (51457242128133528)*U1^3*U3^4*U4*U9 + (188584128202217424)*U1^3*U3^4*U6*U9 + (-2170581826892352)*U1^3*U3^4*U5*U8 + (-39813574652556672)*U1^3*U3^4*U4*U8 + (-37382424210551112)*U1^3*U3^4*U6*U8 + (20690381205026652)*U0^2*U1^3*U3^4 + (184679407936692928)*U0*U1^4*U3^4 + (-1755000336225497144)*U1^5*U3^4 + (6721369589760)*U0*U2*U3^4*U9^3 + (-34208212980)*U0*U2*U3^4*U8^3 + (224111539032)*U1*U2*U3^4*U7^3 + (-14068372310648700)*U1^2*U2*U3^4*U4*U9 + (58777530953684448)*U1^2*U2*U3^4*U6*U9 + (763035865163348)*U1^2*U2*U3^4*U5*U8 + (-38500033755966480)*U1^2*U2*U3^4*U4*U8 + (10122542404074492)*U1^2*U2*U3^4*U6*U8 + (-28129217201806632)*U0^2*U1^2*U2*U3^4 + (-472443230761737996)*U0*U1^3*U2*U3^4 + (-1199382790503547872)*U1^4*U2*U3^4 + (1641282201012)*U2^2*U3^4*U7^3 + (-620410609152)*U2^2*U3^4*U9^3 + (-1115737892256)*U2^2*U3^4*U8^3 + (24195546868254632)*U1*U2^2*U3^4*U5*U9 + (-37570075534532364)*U1*U2^2*U3^4*U4*U9 + (-33224570519083152)*U1*U2^2*U3^4*U6*U9 + (13922164495982306)*U1*U2^2*U3^4*U5*U8 + (-23792792869140612)*U1*U2^2*U3^4*U4*U8 + (109141660275120720)*U1*U2^2*U3^4*U6*U8 + (-57516819687020958)*U0^2*U1*U2^2*U3^4 + (-1035580286724107336)*U0*U1^2*U2^2*U3^4 + (-330801437039178384)*U1^3*U2^2*U3^4 + (-409167450809016)*U2^3*U3^4*U5*U7 + (-2570056136235144)*U2^3*U3^4*U4*U7 + (-4009935658896498)*U2^3*U3^4*U6*U7 + (6232382111592470)*U2^3*U3^4*U5*U9 + (-1396614307098624)*U2^3*U3^4*U4*U9 + (-3470175802315776)*U2^3*U3^4*U6*U9 + (24471155272542)*U2^3*U3^4*U5*U8 + (-7597666561692324)*U2^3*U3^4*U4*U8 + (25624933532514)*U2^3*U3^4*U6*U8 + (-13022066889314106)*U0^2*U2^3*U3^4 + (-215963622394788702)*U0*U1*U2^3*U3^4 + (-452758029930094748)*U1^2*U2^3*U3^4 + (10633944880592820)*U0*U2^4*U3^4 + (43903059178587544)*U1*U2^4*U3^4 + (11837970610696712)*U2^5*U3^4 + (-349240707072)*U0*U3^5*U9^3 + (8727085836)*U0*U3^5*U8^3 + (-121954926972)*U1*U3^5*U7^3 + (3987623535209292)*U1^2*U3^5*U4*U9 + (-19221076782682656)*U1^2*U3^5*U6*U9 + (203058622393800)*U1^2*U3^5*U5*U8 + (14443861971423816)*U1^2*U3^5*U4*U8 + (-2399675496685824)*U1^2*U3^5*U6*U8 + (8112503670337992)*U0^2*U1^2*U3^5 + (131355424852132616)*U0*U1^3*U3^5 + (329696197325642888)*U1^4*U3^5 + (301027805544)*U2*U3^5*U7^3 + (-6038194062336)*U2*U3^5*U9^3 + (-67638750348)*U2*U3^5*U8^3 + (-18685078764981450)*U1*U2*U3^5*U5*U9 + (10523889386325312)*U1*U2*U3^5*U4*U9 + (24010231868689992)*U1*U2*U3^5*U6*U9 + (-10181843864801854)*U1*U2*U3^5*U5*U8 + (2244853782717060)*U1*U2*U3^5*U4*U8 + (-73313193979198524)*U1*U2*U3^5*U6*U8 + (30601092917577036)*U0^2*U1*U2*U3^5 + (716726141246534488)*U0*U1^2*U2*U3^5 + (-9707188593851976)*U1^3*U2*U3^5 + (-13913216695904)*U2^2*U3^5*U5*U7 + (-16490450709240)*U2^2*U3^5*U4*U7 + (-1279854837323820)*U2^2*U3^5*U6*U7 + (-2647151303056600)*U2^2*U3^5*U5*U9 + (557602399620096)*U2^2*U3^5*U4*U9 + (1053250465873920)*U2^2*U3^5*U6*U9 + (8825880124248)*U2^2*U3^5*U5*U8 + (1253041834322892)*U2^2*U3^5*U4*U8 + (-61983735843726)*U2^2*U3^5*U6*U8 + (4656614182764802)*U0^2*U2^2*U3^5 + (44672997482639290)*U0*U1*U2^2*U3^5 + (223399946013183608)*U1^2*U2^2*U3^5 + (3790665699572070)*U0*U2^3*U3^5 + (29976460705508440)*U1*U2^3*U3^5 + (-12899830839375100)*U2^4*U3^5 + (-21624728040)*U3^6*U7^3 + (345227675136)*U3^6*U9^3 + (7561015464)*U3^6*U8^3 + (-1286319456080484)*U1*U3^6*U6*U7 + (2207880532242254)*U1*U3^6*U5*U9 + (1840037542197876)*U1*U3^6*U4*U9 + (3438318604153656)*U1*U3^6*U6*U9 + (1054219505383440)*U1*U3^6*U5*U8 + (-1609396290058824)*U1*U3^6*U4*U8 + (5047498606276752)*U1*U3^6*U6*U8 + (-2896793181279608)*U0^2*U1*U3^6 + (-95111903919112232)*U0*U1^2*U3^6 + (-61776760574315856)*U1^3*U3^6 + (8115750943284)*U2*U3^6*U5*U7 + (35981149618764)*U2*U3^6*U4*U7 + (2247801454252521)*U2*U3^6*U6*U7 + (1098155440600258)*U2*U3^6*U5*U9 + (-14423087966208)*U2*U3^6*U4*U9 + (15443359994880)*U2*U3^6*U6*U9 + (502730258894)*U2*U3^6*U5*U8 + (-1313406816124710)*U2*U3^6*U4*U8 + (-11735123617428)*U2*U3^6*U6*U8 + (-1861591444169762)*U0^2*U2*U3^6 + (-39019383000490358)*U0*U1*U2*U3^6 + (-157296776217450572)*U1^2*U2*U3^6 + (-1224177135005250)*U0*U2^2*U3^6 + (-3874948586344374)*U1*U2^2*U3^6 + (3694080030779630)*U2^3*U3^6 + (-126817120288)*U3^7*U5*U7 + (-1368928343568)*U3^7*U4*U7 + (-93979747334466)*U3^7*U6*U7 + (-114184640249458)*U3^7*U5*U9 + (-1425078696960)*U3^7*U4*U9 + (-2722853210112)*U3^7*U6*U9 + (-2323639524)*U3^7*U5*U8 + (298484169760104)*U3^7*U4*U8 + (-58274931888)*U3^7*U6*U8 + (255155380827128)*U0^2*U3^7 + (6378979056863826)*U0*U1*U3^7 + (26681652772006248)*U1^2*U3^7 + (678527361793744)*U0*U2*U3^7 + (14052434520546620)*U1*U2*U3^7 + (421639956179840)*U2^2*U3^7 + (-107623068013370)*U0*U3^8 + (-2397541880543736)*U1*U3^8 + (-646724810925068)*U2*U3^8 + (64299371309868)*U3^9


==> anc/data/X13.txt <==
# X13: a form of degree 13 and character 2 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 970 terms.
# ONE POLYNOMIAL, on one line.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(-247805969349638677159502206454071296)*U1^11*U4*U6 + (-2349957948636689082506436965333729280)*U1^11*U6^2 + (46839433319184230654542546187501568)*U0*U1^11*U7 + (32316467777417539526211504662151168)*U0*U1^11*U9 + (-448055652302551030636722554822098944)*U0*U1^11*U8 + (682281597161251795175675225886965760)*U1^12*U7 + (-194568780832211357841987018579640320)*U1^12*U9 + (-727741995150184458895974915044573184)*U1^12*U8 + (6168140865361659636)*U2*U4*U7^11 + (142740232320262864896)*U2*U4*U9^11 + (-10614513029477931417600)*U2*U6*U9^11 + (-1891525226056068096)*U2*U5*U8^11 + (-2725768249958550528)*U2*U6*U8^11 + (1413738501389639710140874386507595776)*U1^10*U2*U4*U6 + (3954467562558945302691279983267463168)*U1^10*U2*U6^2 + (-425061679897037410499480219913891840)*U0*U1^10*U2*U7 + (-126403794636425213250121474741100544)*U0*U1^10*U2*U9 + (77541684655111073915140500107796480)*U0*U1^10*U2*U8 + (-712314814028585737389704130950799360)*U1^11*U2*U7 + (-1779243528037330640323032324178132992)*U1^11*U2*U9 + (-1329840260993785390358501789166501888)*U1^11*U2*U8 + (-863006105027481698304)*U0*U2^2*U9^10 + (-9699784901988797952)*U0*U2^2*U8^10 + (-1403504022016815120792)*U1*U2^2*U7^10 + (355984605475678020927680112407445504)*U1^9*U2^2*U4*U6 + (824788123459089752331661256338821120)*U1^9*U2^2*U6^2 + (675893375743136484002731488983700480)*U0*U1^9*U2^2*U7 + (-29731599637906092538911357927106560)*U0*U1^9*U2^2*U9 + (258109856791966736598181367457792)*U0*U1^9*U2^2*U8 + (476890216336581655963779648849659904)*U1^10*U2^2*U7 + (1970176902837751387620264358935613440)*U1^10*U2^2*U9 + (1408088638272453466473949197974765568)*U1^10*U2^2*U8 + (-6184507285886241186)*U2^3*U7^10 + (-101284342445379604709376)*U2^3*U9^10 + (-26461152155613017088)*U2^3*U8^10 + (-64368876811182669881589798542573568)*U1^8*U2^3*U4*U6 + (-88056730461568949985136762151958528)*U1^8*U2^3*U6^2 + (-289258232004648223831572118613524992)*U0*U1^8*U2^3*U7 + (-239200723977842218597116997772878848)*U0*U1^8*U2^3*U9 + (-58496425282928158849442003071110144)*U0*U1^8*U2^3*U8 + (-168235882374190706587181525946657792)*U1^9*U2^3*U7 + (-1531812305760722520634472327474393088)*U1^9*U2^3*U9 + (-642462328803460772747773293408503808)*U1^9*U2^3*U8 + (-753341705462231270586)*U2^4*U5*U7^8 + (464547241408147797258648)*U2^4*U4*U7^8 + (5612862708269627234844672)*U2^4*U4*U9^8 + (-20906016269172228051959808)*U2^4*U6*U9^8 + (5483986581847130391168)*U2^4*U5*U8^8 + (909052346407196151936)*U2^4*U6*U8^8 + (-30580811044715975160639752218644480)*U1^7*U2^4*U4*U6 + (400654306483183907300275828691558400)*U1^7*U2^4*U6^2 + (260639227753435611521223467112365568)*U0*U1^7*U2^4*U7 + (-37423188100813905924987854982663168)*U0*U1^7*U2^4*U9 + (1387439352131821106714114457569280)*U0*U1^7*U2^4*U8 + (59049710797864096928694341220298752)*U1^8*U2^4*U7 + (728994937622419692249741891691084800)*U1^8*U2^4*U9 + (254876146110563773469205940707701760)*U1^8*U2^4*U8 + (-158607618475134636686573568)*U0*U2^5*U9^7 + (-466601662234514785320576)*U0*U2^5*U8^7 + (-7483560470414287112764440)*U1*U2^5*U7^7 + (198151821297255991994737709674309632)*U1^6*U2^5*U4*U6 + (-473830955476332311440117795622980608)*U1^6*U2^5*U6^2 + (-157029751754751996670344161005775616)*U0*U1^6*U2^5*U7 + (50447623927473568388418650360879616)*U0*U1^6*U2^5*U9 + (-133254236225784390442838631636874752)*U0*U1^6*U2^5*U8 + (111069079759154369303988373992634368)*U1^7*U2^5*U7 + (-264538568256468409672607045990206464)*U1^7*U2^5*U9 + (-244142758194424728929635505608762368)*U1^7*U2^5*U8 + (-332796334004113566829914)*U2^6*U7^7 + (-91239015521654015905234944)*U2^6*U9^7 + (35996993694283954105152)*U2^6*U8^7 + (92751879343818591898271964712857600)*U1^5*U2^6*U4*U6 + (69342455983870806011418160916052480)*U1^5*U2^6*U6^2 + (-55551819026399685809719358788005504)*U0*U1^5*U2^6*U7 + (7447449934459691073213104789398272)*U0*U1^5*U2^6*U9 + (-41271812513133259968648129176149248)*U0*U1^5*U2^6*U8 + (-16500252202800258915888539642270976)*U1^6*U2^6*U7 + (-349676457282393549441965250312973824)*U1^6*U2^6*U9 + (-337817929131677989433203164194873856)*U1^6*U2^6*U8 + (-5248998260669175203481516)*U2^7*U5*U7^5 + (-169141594552983873509019048)*U2^7*U4*U7^5 + (14449221583753649829244305408)*U2^7*U4*U9^5 + (18537365364759856818362253312)*U2^7*U6*U9^5 + (-28784454122660074392463488)*U2^7*U5*U8^5 + (-130746516426712519090560)*U2^7*U6*U8^5 + (21362460788825897262061728806986752)*U1^4*U2^7*U4*U6 + (-38901043942464412520196046782143616)*U1^4*U2^7*U6^2 + (26659261955767620277121899842248928)*U0*U1^4*U2^7*U7 + (21173020993314286619944839378493248)*U0*U1^4*U2^7*U9 + (-22396089925829519157766021507770432)*U0*U1^4*U2^7*U8 + (33006836310831880466233216071643968)*U1^5*U2^7*U7 + (98764989180206611658369849768600448)*U1^5*U2^7*U9 + (-14157425954004906764297118917427456)*U1^5*U2^7*U8 + (-2032426595813732528099033088)*U0*U2^8*U9^4 + (1500808038903604579687363296)*U0*U2^8*U8^4 + (1007766603461713210468866540)*U1*U2^8*U7^4 + (95970102208427904031148160937533696)*U1^3*U2^8*U4*U6 + (154047980900355769291627763950227264)*U1^3*U2^8*U6^2 + (-37457498919672487936331790510503568)*U0*U1^3*U2^8*U7 + (24133358801710894067162882453856)*U0*U1^3*U2^8*U9 + (831889336457713525224488090022432)*U0*U1^3*U2^8*U8 + (-48165578880798099221794465888622304)*U1^4*U2^8*U7 + (-85337469146868854680902058825661952)*U1^4*U2^8*U9 + (-44048340813779086709150762917342272)*U1^4*U2^8*U8 + (283194084485041841916527832)*U2^9*U7^4 + (62863295195062591626282467328)*U2^9*U9^4 + (-172857400555988606090648256)*U2^9*U8^4 + (-138861835469269588964579817699581184)*U1^2*U2^9*U4*U6 + (-272539556071607731885002846632315376)*U1^2*U2^9*U6^2 + (56289007224353524650422077894440900)*U0*U1^2*U2^9*U7 + (4735940484168472979254907753317368)*U0*U1^2*U2^9*U9 + (-6167933779808498524183444777581720)*U0*U1^2*U2^9*U8 + (81687069160912358232164973749116728)*U1^3*U2^9*U7 + (121263429994417548051496308930437136)*U1^3*U2^9*U9 + (61765664034407891584531925311895904)*U1^3*U2^9*U8 + (-421719981107228883549035904)*U2^10*U5*U7^2 + (903322119787085377208933424)*U2^10*U4*U7^2 + (514818164986427238477120405504)*U2^10*U4*U9^2 + (-2538601080436823274973761306624)*U2^10*U6*U9^2 + (13871552265931072321683769440)*U2^10*U5*U8^2 + (259638786501405712290743616)*U2^10*U6*U8^2 + (220736097008456175930485745553755168)*U1*U2^10*U4*U6 + (435079801598899922034664413104678448)*U1*U2^10*U6^2 + (-90784920352993246170342062118183144)*U0*U1*U2^10*U7 + (-6750661303946546334634985689796184)*U0*U1*U2^10*U9 + (9041088083272249171871700994326120)*U0*U1*U2^10*U8 + (-131273436484702624927496391857373936)*U1^2*U2^10*U7 + (-202969644174648472028196125714244120)*U1^2*U2^10*U9 + (-111435204904048876663514647612017672)*U1^2*U2^10*U8 + (8099916355727505437012014362988068)*U2^11*U4*U5 + (-144873168394711252980069928781150940)*U2^11*U4^2 + (53248189822729664239375218455330080)*U2^11*U5*U6 + (-158134238486411507388154400243950632)*U2^11*U4*U6 + (271824136159441002358405567176478920)*U2^11*U6^2 + (43707548736304117374571055446992580)*U0*U2^11*U7 + (22738883381679830447215318564482270)*U0*U2^11*U9 + (26623391854801736423486026748696624)*U0*U2^11*U8 + (-8100063068407773966635714645673924)*U1*U2^11*U7 + (215622085808021008620144332623488328)*U1*U2^11*U9 + (450394738614669580854328103297767408)*U1*U2^11*U8 + (-8468711802440842105763631936)*U2^12*U7 + (68818411005340989462353143403286256)*U2^12*U9 + (45304106052690920711428308747767852)*U2^12*U8 + (252914264258923764)*U3*U5*U7^11 + (1506680006036899572)*U3*U4*U7^11 + (2128340185967933521920)*U3*U6*U9^11 + (-326749561428178944)*U3*U5*U8^11 + (4917366172134770688)*U3*U6*U8^11 + (974022704446246489858889103601139712)*U1^10*U3*U4*U6 + (1034248874202767976818999737449037824)*U1^10*U3*U6^2 + (302703383145118317693707954737508352)*U0*U1^10*U3*U7 + (-70157659096716413072318170061955072)*U0*U1^10*U3*U9 + (179379497880305799950080561333493760)*U0*U1^10*U3*U8 + (365107404999934276184834794030571520)*U1^11*U3*U7 + (40866294847029429247730567840022528)*U1^11*U3*U9 + (478542662829302531502994507513135104)*U1^11*U3*U8 + (67220235246071829233664)*U0*U2*U3*U9^10 + (92966649920177248512)*U0*U2*U3*U8^10 + (-356331114055819224180)*U1*U2*U3*U7^10 + (-1608830950989999111407092515633758208)*U1^9*U2*U3*U4*U6 + (-3397648261291103613721559395666968576)*U1^9*U2*U3*U6^2 + (-739817552382293962403012883848269824)*U0*U1^9*U2*U3*U7 + (179644180443507897318043643268169728)*U0*U1^9*U2*U3*U9 + (-474887592393443902372271309134921728)*U0*U1^9*U2*U3*U8 + (-414142099569816605304618222581256192)*U1^10*U2*U3*U7 + (-717872184129718131611145299140534272)*U1^10*U2*U3*U9 + (-1429055048453724948440455223340785664)*U1^10*U2*U3*U8 + (383611729455119267946)*U2^2*U3*U7^10 + (225063061573350444761088)*U2^2*U3*U9^10 + (17015586395441884416)*U2^2*U3*U8^10 + (963904044390405565691454006444244992)*U1^8*U2^2*U3*U4*U6 + (688408709337737498428572741226684416)*U1^8*U2^2*U3*U6^2 + (196000201540741886257791337970466816)*U0*U1^8*U2^2*U3*U7 + (54494899489017184804274962091040768)*U0*U1^8*U2^2*U3*U9 + (-73371762679885611545419503815055360)*U0*U1^8*U2^2*U3*U8 + (324007612901301641363057093535928320)*U1^9*U2^2*U3*U7 + (84105924955978018769847862085044224)*U1^9*U2^2*U3*U9 + (-57148958819666917607488063976822784)*U1^9*U2^2*U3*U8 + (51513382837394062459434)*U2^3*U3*U5*U7^8 + (148757556751040218168386)*U2^3*U3*U4*U7^8 + (-20300916195766193262428160)*U2^3*U3*U4*U9^8 + (-81664440933933848312414208)*U2^3*U3*U6*U9^8 + (9387727827194895745536)*U2^3*U3*U5*U8^8 + (-15076589905272436285824)*U2^3*U3*U6*U8^8 + (-1035574277099241165916568412685713408)*U1^7*U2^3*U3*U4*U6 + (-2586257394139238743421665090669495296)*U1^7*U2^3*U3*U6^2 + (-69427144152636250481117574129155328)*U0*U1^7*U2^3*U3*U7 + (19449919041807972201261249419146752)*U0*U1^7*U2^3*U3*U9 + (-201019589987648776650051523001409024)*U0*U1^7*U2^3*U3*U8 + (59781281920621851981891706309163520)*U1^8*U2^3*U3*U7 + (105183363662659754149843751286362112)*U1^8*U2^3*U3*U9 + (-159790034687881528351244414370345984)*U1^8*U2^3*U3*U8 + (-152428563492732328764506112)*U0*U2^4*U3*U9^7 + (-1269640786225354664721984)*U0*U2^4*U3*U8^7 + (-24905098417185212595426594)*U1*U2^4*U3*U7^7 + (268212871438100158435949676685768704)*U1^6*U2^4*U3*U4*U6 + (-277332865605450330687590609713692672)*U1^6*U2^4*U3*U6^2 + (-239595514936845526140610718308830720)*U0*U1^6*U2^4*U3*U7 + (51222763200623595853725075625204224)*U0*U1^6*U2^4*U3*U9 + (-224537790572749976407629019084165632)*U0*U1^6*U2^4*U3*U8 + (96769085085830646485536412195790336)*U1^7*U2^4*U3*U7 + (-793129251727462936601186213986140672)*U1^7*U2^4*U3*U9 + (-984199404614627150753042380056789504)*U1^7*U2^4*U3*U8 + (2432078203293598998939480)*U2^5*U3*U7^7 + (84787597774639656630484992)*U2^5*U3*U9^7 + (83913119721243865263168)*U2^5*U3*U8^7 + (522160099469227421184239507876281344)*U1^5*U2^5*U3*U4*U6 + (116907684117241165340041458605670912)*U1^5*U2^5*U3*U6^2 + (67589231694358021338641977213474176)*U0*U1^5*U2^5*U3*U7 + (51251489742305526946506274766921472)*U0*U1^5*U2^5*U3*U9 + (-64045980537147957538807533857577216)*U0*U1^5*U2^5*U3*U8 + (114087118615743951212503711353007872)*U1^6*U2^5*U3*U7 + (-66642185067461157449640250672588800)*U1^6*U2^5*U3*U9 + (-291628374656959462871713943201525760)*U1^6*U2^5*U3*U8 + (15133004384164832845460430)*U2^6*U3*U5*U7^5 + (-674804718342623850317636436)*U2^6*U3*U4*U7^5 + (8691450250265886300726362112)*U2^6*U3*U4*U9^5 + (16941512658358978392331911168)*U2^6*U3*U6*U9^5 + (-103265918422920579866241600)*U2^6*U3*U5*U8^5 + (85941175455979622068321728)*U2^6*U3*U6*U8^5 + (-171097423593198430327033481566041600)*U1^4*U2^6*U3*U4*U6 + (-293766072357726557305330263514993152)*U1^4*U2^6*U3*U6^2 + (-76126347094687834636318052242605312)*U0*U1^4*U2^6*U3*U7 + (-4040217654273943500507490535037696)*U0*U1^4*U2^6*U3*U9 + (-296192043503184617200717406628096)*U0*U1^4*U2^6*U3*U8 + (-47755389709147911669337065202621056)*U1^5*U2^6*U3*U7 + (-341388882802850808840010256407574016)*U1^5*U2^6*U3*U9 + (-285974976689804121032103365727785472)*U1^5*U2^6*U3*U8 + (28135130372766176217057460224)*U0*U2^7*U3*U9^4 + (6535526941411039401093052992)*U0*U2^7*U3*U8^4 + (3725250867246228086118393612)*U1*U2^7*U3*U7^4 + (240537045654194709161594279768698368)*U1^3*U2^7*U3*U4*U6 + (307625588955049522420964581085155392)*U1^3*U2^7*U3*U6^2 + (18585627924741139421471062595584080)*U0*U1^3*U2^7*U3*U7 + (12991299522358864323367074886176864)*U0*U1^3*U2^7*U3*U9 + (-14828301434794844448672194520833184)*U0*U1^3*U2^7*U3*U8 + (-10391589478336268006774247078087072)*U1^4*U2^7*U3*U7 + (92287843783637878855576535871849600)*U1^4*U2^7*U3*U9 + (-47121452194735593872718468506748480)*U1^4*U2^7*U3*U8 + (574283168578604561419820448)*U2^8*U3*U7^4 + (71077453846656706771385647104)*U2^8*U3*U9^4 + (-720668251900688048311714848)*U2^8*U3*U8^4 + (-128306019581676134007643448403331968)*U1^2*U2^8*U3*U4*U6 + (-173306759945262065068622831113631328)*U1^2*U2^8*U3*U6^2 + (-159493690792276585004477029586760)*U0*U1^2*U2^8*U3*U7 + (-1069926797887248560593443594127824)*U0*U1^2*U2^8*U3*U9 + (3239197110915678627062562953979504)*U0*U1^2*U2^8*U3*U8 + (-11338351473208093004998250263810320)*U1^3*U2^8*U3*U7 + (28242720576247809448785380775631584)*U1^3*U2^8*U3*U9 + (19062155219743108269352141608380160)*U1^3*U2^8*U3*U8 + (-7793241220159956350860635288)*U2^9*U3*U5*U7^2 + (179077206999097727974211772816)*U2^9*U3*U4*U7^2 + (2376158307744595848618662166528)*U2^9*U3*U4*U9^2 + (212579031445225443705013272576)*U2^9*U3*U6*U9^2 + (73896619603032605254124244096)*U2^9*U3*U5*U8^2 + (-40157282362001578217639867520)*U2^9*U3*U6*U8^2 + (28666368565784621603454547266844896)*U1*U2^9*U3*U4*U6 + (-104070371539088950234764122088068328)*U1*U2^9*U3*U6^2 + (35791684102432200522014597819702670)*U0*U1*U2^9*U3*U7 + (310188388731405186681151344275220)*U0*U1*U2^9*U3*U9 + (-6162774766375066100903903864503212)*U0*U1*U2^9*U3*U8 + (106965371110953571239247095450936948)*U1^2*U2^9*U3*U7 + (-19536864862107008731565804327343456)*U1^2*U2^9*U3*U9 + (8116979188769115262886300473099320)*U1^2*U2^9*U3*U8 + (10495586011966279928473972070432574)*U2^10*U3*U4*U5 + (111515488938984315413922302671874190)*U2^10*U3*U4^2 + (-33186889144674677172249769900239828)*U2^10*U3*U5*U6 + (-105388653000148311289823010754869204)*U2^10*U3*U4*U6 + (-616002071971136095784707429527395376)*U2^10*U3*U6^2 + (-61624983850197063520866835541586391)*U0*U2^10*U3*U7 + (-25356385534520100208588706728054709)*U0*U2^10*U3*U9 + (-16597894633911753446267063561250378)*U0*U2^10*U3*U8 + (-51341300623807283388878049102944634)*U1*U2^10*U3*U7 + (-248113382244741349660540554441676440)*U1*U2^10*U3*U9 + (-457087632878708482379083694299781864)*U1*U2^10*U3*U8 + (33390642923732051791533923454379626)*U2^11*U3*U7 + (-97247348686730449803850588484445614)*U2^11*U3*U9 + (-76042424147097046697292199384507832)*U2^11*U3*U8 + (80943791271705197936640)*U0*U3^2*U9^10 + (24703544153949947136)*U0*U3^2*U8^10 + (30247750649158337232)*U1*U3^2*U7^10 + (1219882331503759609845697146734149632)*U1^9*U3^2*U4*U6 + (1541710006062101610520574530288963584)*U1^9*U3^2*U6^2 + (-216542228694160980737348834803559424)*U0*U1^9*U3^2*U7 + (137174427143685879840827263958611968)*U0*U1^9*U3^2*U9 + (-242922592796735146565173461325461504)*U0*U1^9*U3^2*U8 + (-13072863032375007427808260950558720)*U1^10*U3^2*U7 + (-214837806875512616935449119281483776)*U1^10*U3^2*U9 + (117077599310707689814812694309576704)*U1^10*U3^2*U8 + (-31035960781278579360)*U2*U3^2*U7^10 + (203825940732064070369280)*U2*U3^2*U9^10 + (6918606558357728256)*U2*U3^2*U8^10 + (-960658665629003679639882164139343872)*U1^8*U2*U3^2*U4*U6 + (-1608952618060666344301340770365671424)*U1^8*U2*U3^2*U6^2 + (252399018312683271825524054730902016)*U0*U1^8*U2*U3^2*U7 + (186475824818879406767640474941703168)*U0*U1^8*U2*U3^2*U9 + (412673124122635528295762431480040448)*U0*U1^8*U2*U3^2*U8 + (386491566805239467095906585932364800)*U1^9*U2*U3^2*U7 + (112772349207850589613668794090536960)*U1^9*U2*U3^2*U9 + (-36037949582501665054902655041497088)*U1^9*U2*U3^2*U8 + (-1207251813024768093894)*U2^2*U3^2*U5*U7^8 + (20873037413793102106464)*U2^2*U3^2*U4*U7^8 + (8859945074715478928130048)*U2^2*U3^2*U4*U9^8 + (16627397585339609084067840)*U2^2*U3^2*U6*U9^8 + (6853014305797335178752)*U2^2*U3^2*U5*U8^8 + (-13506264085615983510912)*U2^2*U3^2*U6*U8^8 + (799676326007620677243922020440481792)*U1^7*U2^2*U3^2*U4*U6 + (-238977166427450110920978821115343872)*U1^7*U2^2*U3^2*U6^2 + (-643511472379254697430945330313944832)*U0*U1^7*U2^2*U3^2*U7 + (136925595484659824945426033152163328)*U0*U1^7*U2^2*U3^2*U9 + (-326227571555949171163306924630626816)*U0*U1^7*U2^2*U3^2*U8 + (-60455736974624986767221952481248768)*U1^8*U2^2*U3^2*U7 + (-1424487141112981690230989523900960768)*U1^8*U2^2*U3^2*U9 + (-1642196733169388191270865510799633408)*U1^8*U2^2*U3^2*U8 + (127204710807059139388243968)*U0*U2^3*U3^2*U9^7 + (-975949392486660189851520)*U0*U2^3*U3^2*U8^7 + (14470882106407953890329080)*U1*U2^3*U3^2*U7^7 + (761714288035121042412207209453187072)*U1^6*U2^3*U3^2*U4*U6 + (825494365087536986155479001988574720)*U1^6*U2^3*U3^2*U6^2 + (379248572667836851320202203470708352)*U0*U1^6*U2^3*U3^2*U7 + (-14840989969551020260164825662245632)*U0*U1^6*U2^3*U3^2*U9 + (75827128087277157970666726109407488)*U0*U1^6*U2^3*U3^2*U8 + (278463364979094307050114304471338240)*U1^7*U2^3*U3^2*U7 + (353934524081492902972366844465920512)*U1^7*U2^3*U3^2*U9 + (206569840766972518545151588490907648)*U1^7*U2^3*U3^2*U8 + (-2476238330275117314842268)*U2^4*U3^2*U7^7 + (-206462015836464998437355520)*U2^4*U3^2*U9^7 + (-159494925100116595594176)*U2^4*U3^2*U8^7 + (-197924617734759779900532687860631552)*U1^5*U2^4*U3^2*U4*U6 + (-184112618631532294992262105217766912)*U1^5*U2^4*U3^2*U6^2 + (-100654649146409760959812597933496064)*U0*U1^5*U2^4*U3^2*U7 + (-62421979839148127211535142513326848)*U0*U1^5*U2^4*U3^2*U9 + (124646754845023338729022295547777792)*U0*U1^5*U2^4*U3^2*U8 + (-166701242806987574045471846958541056)*U1^6*U2^4*U3^2*U7 + (-491561078707087983766976545869378816)*U1^6*U2^4*U3^2*U9 + (-268396386064411544659851073576337664)*U1^6*U2^4*U3^2*U8 + (-183852671332882045245753096)*U2^5*U3^2*U5*U7^5 + (-2299637462858157051697471686)*U2^5*U3^2*U4*U7^5 + (-24233685354425209895670251520)*U2^5*U3^2*U4*U9^5 + (-33805705841814020354373058560)*U2^5*U3^2*U6*U9^5 + (-122180906904408272105370432)*U2^5*U3^2*U5*U8^5 + (264977667491068593155750976)*U2^5*U3^2*U6*U8^5 + (427203728111639684595462050790590976)*U1^4*U2^5*U3^2*U4*U6 + (559492398242189149822495165116276480)*U1^4*U2^5*U3^2*U6^2 + (60292859228520851088140423258465856)*U0*U1^4*U2^5*U3^2*U7 + (-4645530126856721951879115340145280)*U0*U1^4*U2^5*U3^2*U9 + (2313674076119540759038221744392832)*U0*U1^4*U2^5*U3^2*U8 + (687025387046359398334554132875520)*U1^5*U2^5*U3^2*U7 + (183532916328098645553125658722280192)*U1^5*U2^5*U3^2*U9 + (33332269400165820930527748104491008)*U1^5*U2^5*U3^2*U8 + (-88786142307404154924968706048)*U0*U2^6*U3^2*U9^4 + (10132617611910205750713534432)*U0*U2^6*U3^2*U8^4 + (42784863348233907575084381832)*U1*U2^6*U3^2*U7^4 + (-217101713517447181513303322970021888)*U1^3*U2^6*U3^2*U4*U6 + (-403748134947863772838507960802312256)*U1^3*U2^6*U3^2*U6^2 + (29806779010151784094822001129698800)*U0*U1^3*U2^6*U3^2*U7 + (-12858815264605625539516584140967264)*U0*U1^3*U2^6*U3^2*U9 + (9343189391330886284617304384057568)*U0*U1^3*U2^6*U3^2*U8 + (24747588142389011639767995671077920)*U1^4*U2^6*U3^2*U7 + (4165816621173338015520822609113280)*U1^4*U2^6*U3^2*U9 + (55658530114705114352657796472805376)*U1^4*U2^6*U3^2*U8 + (9177629225893570224790469460)*U2^7*U3^2*U7^4 + (-358602608477110832946191794176)*U2^7*U3^2*U9^4 + (-307611594746652367494380736)*U2^7*U3^2*U8^4 + (330976757713975366055164169207389056)*U1^2*U2^7*U3^2*U4*U6 + (672394068522454762075237078499318736)*U1^2*U2^7*U3^2*U6^2 + (-113732114041233660760150918922469708)*U0*U1^2*U2^7*U3^2*U7 + (-5828770810094074057513960756468008)*U0*U1^2*U2^7*U3^2*U9 + (9268333782754207855912539165828264)*U0*U1^2*U2^7*U3^2*U8 + (-201567010058561822165640769957566120)*U1^3*U2^7*U3^2*U7 + (-195729648227908186098545106982862544)*U1^3*U2^7*U3^2*U9 + (-165466321451222572228064258752675968)*U1^3*U2^7*U3^2*U8 + (-68417189396930035160374450992)*U2^8*U3^2*U5*U7^2 + (-137455837814828762571557124432)*U2^8*U3^2*U4*U7^2 + (-5310873888925706337324934103040)*U2^8*U3^2*U4*U9^2 + (9367230669298322517859949936640)*U2^8*U3^2*U6*U9^2 + (171288330294064367607533351040)*U2^8*U3^2*U5*U8^2 + (-193315611988356347731937065344)*U2^8*U3^2*U6*U8^2 + (-554426277536592288069860608461792288)*U1*U2^8*U3^2*U4*U6 + (-1110892340309734794578100999860773464)*U1*U2^8*U3^2*U6^2 + (220882569641363543089312180872808446)*U0*U1*U2^8*U3^2*U7 + (15167120063906026953439048744192620)*U0*U1*U2^8*U3^2*U9 + (-20641174742625854511196678006257308)*U0*U1*U2^8*U3^2*U8 + (340643714725405853054102496083931764)*U1^2*U2^8*U3^2*U7 + (480290691336469301099318824873947328)*U1^2*U2^8*U3^2*U9 + (278216315512251402591942884704739592)*U1^2*U2^8*U3^2*U8 + (-30237616977231988286275938136519232)*U2^9*U3^2*U4*U5 + (348241860898560602322530451009820728)*U2^9*U3^2*U4^2 + (-137031739668247101911851796079598824)*U2^9*U3^2*U5*U6 + (519221379079960377917078987403391392)*U2^9*U3^2*U4*U6 + (-406934283846628668199322764147330704)*U2^9*U3^2*U6^2 + (-87559456456486846079912800402131478)*U0*U2^9*U3^2*U7 + (-49478899557573721291112913549162124)*U0*U2^9*U3^2*U9 + (-68528134345015649189713781709015924)*U0*U2^9*U3^2*U8 + (27641683858328354390760891173205752)*U1*U2^9*U3^2*U7 + (-465460643689245896904836248940006352)*U1*U2^9*U3^2*U9 + (-1034383488090801672025234733325083680)*U1*U2^9*U3^2*U8 + (-33350712831649358679955416154254291)*U2^10*U3^2*U7 + (-130333432442734706271020857636180336)*U2^10*U3^2*U9 + (-84414906828157860260056078891433954)*U2^10*U3^2*U8 + (5579086005213682050)*U3^3*U7^10 + (-81109257934509170491392)*U3^3*U9^10 + (21116370785163598080)*U3^3*U8^10 + (44213018878016364217210662287278080)*U1^8*U3^3*U4*U6 + (212198420666619737984804884136755200)*U1^8*U3^3*U6^2 + (74052463448255430510149550201980928)*U0*U1^8*U3^3*U7 + (-73247488855121158196756533095591936)*U0*U1^8*U3^3*U9 + (14564161100705871787165435229509632)*U0*U1^8*U3^3*U8 + (-3172338744186363697913473163354112)*U1^9*U3^3*U7 + (-71549673087553326541950944186431488)*U1^9*U3^3*U9 + (-140500923505014003997711017413031936)*U1^9*U3^3*U8 + (3510140466554552518038)*U2*U3^3*U5*U7^8 + (-37693941004525920519870)*U2*U3^3*U4*U7^8 + (-585939929241976402083840)*U2*U3^3*U4*U9^8 + (-9778487372007440180576256)*U2*U3^3*U6*U9^8 + (3246327172649846481408)*U2*U3^3*U5*U8^8 + (-11034649476357722239104)*U2*U3^3*U6*U8^8 + (216186152107976601785681435079819264)*U1^7*U2*U3^3*U4*U6 + (374193597098246531905447869119597568)*U1^7*U2*U3^3*U6^2 + (348257665472514004028050313544988416)*U0*U1^7*U2*U3^3*U7 + (-39230395048659735935413459692427776)*U0*U1^7*U2*U3^3*U9 + (10761264230738617954100885931581952)*U0*U1^7*U2*U3^3*U8 + (353792738978971882333195749174581760)*U1^8*U2*U3^3*U7 + (50341858934347800520045514164254720)*U1^8*U2*U3^3*U9 + (551049658316880720519831953379173376)*U1^8*U2*U3^3*U8 + (-147055248922737573759025152)*U0*U2^2*U3^3*U9^7 + (-301737583396392018852096)*U0*U2^2*U3^3*U8^7 + (10679779870353717794327898)*U1*U2^2*U3^3*U7^7 + (207061580098781719660050668119388160)*U1^6*U2^2*U3^3*U4*U6 + (-978891238524256348132259994868715520)*U1^6*U2^2*U3^3*U6^2 + (-227896433831372323386291819392361216)*U0*U1^6*U2^2*U3^3*U7 + (-860835087722504289027856050137088)*U0*U1^6*U2^2*U3^3*U9 + (-92564424953448249788975767856976384)*U0*U1^6*U2^2*U3^3*U8 + (-197039279075229790186800518975298048)*U1^7*U2^2*U3^3*U7 + (-786239748961569683546663373693745152)*U1^7*U2^2*U3^3*U9 + (-1087063774600165039092426110337512448)*U1^7*U2^2*U3^3*U8 + (1416553792151711355930330)*U2^3*U3^3*U7^7 + (-47174993573651843902341120)*U2^3*U3^3*U9^7 + (-390902784708008704497408)*U2^3*U3^3*U8^7 + (627037275421044583654771450522414080)*U1^5*U2^3*U3^3*U4*U6 + (814899564123540014969034773476746240)*U1^5*U2^3*U3^3*U6^2 + (-36615508890342739990902183401890560)*U0*U1^5*U2^3*U3^3*U7 + (19049331327877904405200917142934016)*U0*U1^5*U2^3*U3^3*U9 + (-98613658381242717773261765629777152)*U0*U1^5*U2^3*U3^3*U8 + (6277198392425294475861925881852672)*U1^6*U2^3*U3^3*U7 + (-203249653050880111163804866364549376)*U1^6*U2^3*U3^3*U9 + (-181170227915498336537719691522012928)*U1^6*U2^3*U3^3*U8 + (312613656939170382893230062)*U2^4*U3^3*U5*U7^5 + (-1699218641048594504758094304)*U2^4*U3^3*U4*U7^5 + (29079637481757993639684341760)*U2^4*U3^3*U4*U9^5 + (56680770185402999506344345600)*U2^4*U3^3*U6*U9^5 + (-61549449801066244911692736)*U2^4*U3^3*U5*U8^5 + (254171300148578884819045824)*U2^4*U3^3*U6*U8^5 + (1643473176958317947819755085365248)*U1^4*U2^4*U3^3*U4*U6 + (123763130460353882229120928101920256)*U1^4*U2^4*U3^3*U6^2 + (6800653785227948788220617777545216)*U0*U1^4*U2^4*U3^3*U7 + (27019330090721863302996063717848832)*U0*U1^4*U2^4*U3^3*U9 + (-29275601872455613798593259286539776)*U0*U1^4*U2^4*U3^3*U8 + (-148647319003261339073893841791860480)*U1^5*U2^4*U3^3*U7 + (183315481624654294693896582682361088)*U1^5*U2^4*U3^3*U9 + (194260755158872006183590649064771328)*U1^5*U2^4*U3^3*U8 + (124623979690998519663087845376)*U0*U2^5*U3^3*U9^4 + (7001456699321281456892182080)*U0*U2^5*U3^3*U8^4 + (39659234266673988309614984256)*U1*U2^5*U3^3*U7^4 + (21510885320765345836554380453942784)*U1^3*U2^5*U3^3*U4*U6 + (-18195390213799787372264645733230592)*U1^3*U2^5*U3^3*U6^2 + (-8047124718478956234685773883812096)*U0*U1^3*U2^5*U3^3*U7 + (9121079444745341849798059320186624)*U0*U1^3*U2^5*U3^3*U9 + (-8262468929087799836217606341917440)*U0*U1^3*U2^5*U3^3*U8 + (9479334846722683881209123000224512)*U1^4*U2^5*U3^3*U7 + (-18805409327377702067338212883291008)*U1^4*U2^5*U3^3*U9 + (3541221248410098332110881971461248)*U1^4*U2^5*U3^3*U8 + (2947084890344827189328343024)*U2^6*U3^3*U7^4 + (442011709853891306474992828416)*U2^6*U3^3*U9^4 + (1835788875238529154485589024)*U2^6*U3^3*U8^4 + (19472604395023578410259951651418368)*U1^2*U2^6*U3^3*U4*U6 + (-126721710851532594903339091923197664)*U1^2*U2^6*U3^3*U6^2 + (42889529221937815580465219394272136)*U0*U1^2*U2^6*U3^3*U7 + (2669017040521066720935880861480368)*U0*U1^2*U2^6*U3^3*U9 + (-8943455091028195194059324272678032)*U0*U1^2*U2^6*U3^3*U8 + (97455087056263829003647416524189424)*U1^3*U2^6*U3^3*U7 + (-9808506578942389353489534171215040)*U1^3*U2^6*U3^3*U9 + (49823210348710518326559343840789344)*U1^3*U2^6*U3^3*U8 + (-49111771800242924565402083328)*U2^7*U3^3*U5*U7^2 + (4475375028987616700028233946144)*U2^7*U3^3*U4*U7^2 + (-689178217793129979066301022208)*U2^7*U3^3*U4*U9^2 + (-21909105456496951549834223419392)*U2^7*U3^3*U6*U9^2 + (244985524693584035264063656320)*U2^7*U3^3*U5*U8^2 + (-408879701091842917450390503552)*U2^7*U3^3*U6*U8^2 + (260688929774687663465810086969115232)*U1*U2^7*U3^3*U4*U6 + (903238557042365544606052277656741080)*U1*U2^7*U3^3*U6^2 + (-203500465947804595361529602415652066)*U0*U1*U2^7*U3^3*U7 + (-7391893868185295135880414383528684)*U0*U1*U2^7*U3^3*U9 + (24384660176489620629594191807460372)*U0*U1*U2^7*U3^3*U8 + (-434483672367177528674327453628107340)*U1^2*U2^7*U3^3*U7 + (-206205220453501296666725658698023296)*U1^2*U2^7*U3^3*U9 + (-198892812816493228436390162804328008)*U1^2*U2^7*U3^3*U8 + (-15725971505475489034161397301893044)*U2^8*U3^3*U4*U5 + (-474420038996272101379903730216253516)*U2^8*U3^3*U4^2 + (155157743829639237142807893156323248)*U2^8*U3^3*U5*U6 + (55803356174520146443305022757845848)*U2^8*U3^3*U4*U6 + (1918287861529537146876358723008992880)*U2^8*U3^3*U6^2 + (213158675281079181576598821303275688)*U0*U2^8*U3^3*U7 + (94442757132977872789769521009022026)*U0*U2^8*U3^3*U9 + (77559704139708161877292959694187288)*U0*U2^8*U3^3*U8 + (114523143638597943686879489661167880)*U1*U2^8*U3^3*U7 + (917976716227657018656536557488691496)*U1*U2^8*U3^3*U9 + (1766003903469993088771666619097876864)*U1*U2^8*U3^3*U8 + (-77412252249836285516055050077046734)*U2^9*U3^3*U7 + (332369981607722614176887001662300716)*U2^9*U3^3*U9 + (251198889157815023479270193693721268)*U2^9*U3^3*U8 + (-2745692407444397799294)*U3^4*U5*U7^8 + (-16273029909649499884548)*U3^4*U4*U7^8 + (256229929193033340813312)*U3^4*U4*U9^8 + (11000968338589905601953792)*U3^4*U6*U9^8 + (381737912919263505792)*U3^4*U5*U8^8 + (-5822522731457265620736)*U3^4*U6*U8^8 + (88241368150370871762246745439514624)*U1^7*U3^4*U4*U6 + (173764513829880573222146466613330944)*U1^7*U3^4*U6^2 + (-90948858645543401517482975196125952)*U0*U1^7*U3^4*U7 + (22977713846604992405453834891048448)*U0*U1^7*U3^4*U9 + (-47694987607727992198556886925512192)*U0*U1^7*U3^4*U8 + (-72997439516161385329867540956664320)*U1^8*U3^4*U7 + (-12813104298138750977291849128922112)*U1^8*U3^4*U9 + (12660004617428748320018293457221632)*U1^8*U3^4*U8 + (223984619500328431353593856)*U0*U2*U3^4*U9^7 + (-86362453268467313674752)*U0*U2*U3^4*U8^7 + (3100339011223101328348140)*U1*U2*U3^4*U7^7 + (287164182899417320033490149768894464)*U1^6*U2*U3^4*U4*U6 + (804447317693567249323682084316624384)*U1^6*U2*U3^4*U6^2 + (227449374226349203042690170019061376)*U0*U1^6*U2*U3^4*U7 + (-62782145223386150455936480853766912)*U0*U1^6*U2*U3^4*U9 + (143223338875856302754370334903768320)*U0*U1^6*U2*U3^4*U8 + (111307811541966636099098455205472000)*U1^7*U2*U3^4*U7 + (238857867212407998408057333335373312)*U1^7*U2*U3^4*U9 + (619930377461916896367517780480745472)*U1^7*U2*U3^4*U8 + (-3827527417664266481071038)*U2^2*U3^4*U7^7 + (407149210219370439047380992)*U2^2*U3^4*U9^7 + (-160727335847950835366208)*U2^2*U3^4*U8^7 + (225040461803655606653108745023972352)*U1^5*U2^2*U3^4*U4*U6 + (258412314092763176278014361984409088)*U1^5*U2^2*U3^4*U6^2 + (-80365524262287583176798302651603712)*U0*U1^5*U2^2*U3^4*U7 + (-28488894149243199478968977544158976)*U0*U1^5*U2^2*U3^4*U9 + (53490731491843434833661638655744768)*U0*U1^5*U2^2*U3^4*U8 + (-222071285208629518809118381466346240)*U1^6*U2^2*U3^4*U7 + (-203340289892224295766137943598633728)*U1^6*U2^2*U3^4*U9 + (-12706703641219529243252220281723136)*U1^6*U2^2*U3^4*U8 + (-674988567384560898305402658)*U2^3*U3^4*U5*U7^5 + (-3117870469090607380920492912)*U2^3*U3^4*U4*U7^5 + (-27303907844721202401588019200)*U2^3*U3^4*U4*U9^5 + (-43807567892386153618498387968)*U2^3*U3^4*U6*U9^5 + (-17783890604276143666040640)*U2^3*U3^4*U5*U8^5 + (101127378647757903433240896)*U2^3*U3^4*U6*U8^5 + (-171604450785378417482067598625015808)*U1^4*U2^3*U3^4*U4*U6 + (-277797879328468764135610006916386176)*U1^4*U2^3*U3^4*U6^2 + (62179760632071833714390817547534368)*U0*U1^4*U2^3*U3^4*U7 + (-14773691624324712879426374484946752)*U0*U1^4*U2^3*U3^4*U9 + (15489384111288602248334432801947968)*U0*U1^4*U2^3*U3^4*U8 + (21559139540230254711149059015344192)*U1^5*U2^3*U3^4*U7 + (158019109580813817948336627336480384)*U1^5*U2^3*U3^4*U9 + (-81239163185638349999613749230080)*U1^5*U2^3*U3^4*U8 + (40191060474284870505410592768)*U0*U2^4*U3^4*U9^4 + (2450540727762015087457749792)*U0*U2^4*U3^4*U8^4 + (192963170585377977871810537044)*U1*U2^4*U3^4*U7^4 + (75095339415411215293969116891015936)*U1^3*U2^4*U3^4*U4*U6 + (155578221361617995577643413831064512)*U1^3*U2^4*U3^4*U6^2 + (-55946351006278968033238462114083120)*U0*U1^3*U2^4*U3^4*U7 + (-12387675933927889973411664269680224)*U0*U1^3*U2^4*U3^4*U9 + (13660224833473857129270680376153312)*U0*U1^3*U2^4*U3^4*U8 + (-47607943190265596665232139209286048)*U1^4*U2^4*U3^4*U7 + (-152960204445272086315813729690412544)*U1^4*U2^4*U3^4*U9 + (-121282334854144128443927469376565952)*U1^4*U2^4*U3^4*U8 + (6154938392821187481804681468)*U2^5*U3^4*U7^4 + (-173723190513274731454329913344)*U2^5*U3^4*U9^4 + (2497452374465749129454502912)*U2^5*U3^4*U8^4 + (-193729372413681227517368084721911040)*U1^2*U2^5*U3^4*U4*U6 + (-395317127206654878675088237617996336)*U1^2*U2^5*U3^4*U6^2 + (84336181112682115707729052553398932)*U0*U1^2*U2^5*U3^4*U7 + (4873676416397434923851487835473432)*U0*U1^2*U2^5*U3^4*U9 + (-7909950171863880048622055025362232)*U0*U1^2*U2^5*U3^4*U8 + (129142695799817483215501614922190040)*U1^3*U2^5*U3^4*U7 + (179470618367470352094859797380488080)*U1^3*U2^5*U3^4*U9 + (75659312366897670942204183631590816)*U1^3*U2^5*U3^4*U8 + (-1031633262209876444127852168144)*U2^6*U3^4*U5*U7^2 + (-5954988093200970594920973059904)*U2^6*U3^4*U4*U7^2 + (4193097301823896693520947740672)*U2^6*U3^4*U4*U9^2 + (15020865301309460934674069716992)*U2^6*U3^4*U6*U9^2 + (238668941801544191530127772096)*U2^6*U3^4*U5*U8^2 + (-550965379351323958176742069824)*U2^6*U3^4*U6*U8^2 + (344535114233725337326683625764026976)*U1*U2^6*U3^4*U4*U6 + (481669741448036823305543196344670984)*U1*U2^6*U3^4*U6^2 + (-87517935633252190800769149056855770)*U0*U1*U2^6*U3^4*U7 + (-9889584601308904867609227897345764)*U0*U1*U2^6*U3^4*U9 + (5066108953877679515340231135547764)*U0*U1*U2^6*U3^4*U8 + (-83236295271279686239917018843482316)*U1^2*U2^6*U3^4*U7 + (-312582512237847614063696569049411808)*U1^2*U2^6*U3^4*U9 + (-132619395502048318953411056695743032)*U1^2*U2^6*U3^4*U8 + (51119448013469809602405685386194500)*U2^7*U3^4*U4*U5 + (-26591234325707965168675924867484256)*U2^7*U3^4*U4^2 + (40804993616861637892693783753619436)*U2^7*U3^4*U5*U6 + (-687810450986382616695341767751246952)*U2^7*U3^4*U4*U6 + (-1126107923873594798673772963401628572)*U2^7*U3^4*U6^2 + (-72487393426273705382707594149443677)*U0*U2^7*U3^4*U7 + (-19531854889303761399298863991773582)*U0*U2^7*U3^4*U9 + (20385243920523559825052883135766614)*U0*U2^7*U3^4*U8 + (-101673030076053705734877932465926492)*U1*U2^7*U3^4*U7 + (-208242525799051721081974583961013824)*U1*U2^7*U3^4*U9 + (-216238226216774775321770642898536488)*U1*U2^7*U3^4*U8 + (129790962078173518680294407922280784)*U2^8*U3^4*U7 + (-136171736073778398506836243043127298)*U2^8*U3^4*U9 + (-110108002451006824825151222505284162)*U2^8*U3^4*U8 + (10199569931040599148331008)*U0*U3^5*U9^7 + (-14575221624048651311040)*U0*U3^5*U8^7 + (-249940354870755574145784)*U1*U3^5*U7^7 + (-108916440274604084818613681251252224)*U1^6*U3^5*U4*U6 + (-85055019213550368980041863361367040)*U1^6*U3^5*U6^2 + (1430990220515587007555879965602816)*U0*U1^6*U3^5*U7 + (-6960589712243393114974113050674176)*U0*U1^6*U3^5*U9 + (23515462876796245397400273519502848)*U0*U1^6*U3^5*U8 + (-27817460904969220313971069584462336)*U1^7*U3^5*U7 + (4633025536023283334375021236038144)*U1^7*U3^5*U9 + (-52962513455932248899934009618200064)*U1^7*U3^5*U8 + (195398396436658752151686)*U2*U3^5*U7^7 + (-153165472741515708395421696)*U2*U3^5*U9^7 + (-28715766093480499913664)*U2*U3^5*U8^7 + (295860402507269440460050464044408832)*U1^5*U2*U3^5*U4*U6 + (656374431531173164627049169647159808)*U1^5*U2*U3^5*U6^2 + (-35378847233214661782536948271861120)*U0*U1^5*U2*U3^5*U7 + (15790620665377187701973386524820224)*U0*U1^5*U2*U3^5*U9 + (-21277575185285775158532551281285632)*U0*U1^5*U2*U3^5*U8 + (-54473746093788550990125341878574592)*U1^6*U2*U3^5*U7 + (54645011198709374566599947503046400)*U1^6*U2*U3^5*U9 + (242969270805374683261757658212434176)*U1^6*U2*U3^5*U8 + (47146314611835520892874252)*U2^2*U3^5*U5*U7^5 + (35924983864958518298967528)*U2^2*U3^5*U4*U7^5 + (13570855990946100089046171648)*U2^2*U3^5*U4*U9^5 + (14911871464672177188898603008)*U2^2*U3^5*U6*U9^5 + (-3191603960886143015693952)*U2^2*U3^5*U5*U8^5 + (25433085164525464697480448)*U2^2*U3^5*U6*U8^5 + (-196055715377664143018011365095351808)*U1^4*U2^2*U3^5*U4*U6 + (-237280772856536933949692782754992128)*U1^4*U2^2*U3^5*U6^2 + (42538809265622106503204826237901440)*U0*U1^4*U2^2*U3^5*U7 + (8148190791062341278359429743829760)*U0*U1^4*U2^2*U3^5*U9 + (-4603886177598780199427392737378048)*U0*U1^4*U2^2*U3^5*U8 + (-15267826232208329320884792877782912)*U1^5*U2^2*U3^5*U7 + (162205372063978175000081261962647552)*U1^5*U2^2*U3^5*U9 + (168608741752340188809861724517291520)*U1^5*U2^2*U3^5*U8 + (-39899534925400498809568493568)*U0*U2^3*U3^5*U9^4 + (485658205981379822823028416)*U0*U2^3*U3^5*U8^4 + (-111594425555228016811389610284)*U1*U2^3*U3^5*U7^4 + (170949927968439306877113443341940736)*U1^3*U2^3*U3^5*U4*U6 + (240221342393877385303366950643302720)*U1^3*U2^3*U3^5*U6^2 + (-35449523529727918873609262204569776)*U0*U1^3*U2^3*U3^5*U7 + (-2038141565868905210936781291389472)*U0*U1^3*U2^3*U3^5*U9 + (1150109356422003771588007573336800)*U0*U1^3*U2^3*U3^5*U8 + (-7580603767030739655722599575766560)*U1^4*U2^3*U3^5*U7 + (-131236360855823903945873321314046208)*U1^4*U2^3*U3^5*U9 + (-9105507102852519379144932834841536)*U1^4*U2^3*U3^5*U8 + (7500569673117781531091503836)*U2^4*U3^5*U7^4 + (-61160838984995195459147268096)*U2^4*U3^5*U9^4 + (1139621936313911625480132000)*U2^4*U3^5*U8^4 + (-73634008811587405140733325678687616)*U1^2*U2^4*U3^5*U4*U6 + (12386975108898308835977583988599936)*U1^2*U2^4*U3^5*U6^2 + (-2834258626750713008650448971135344)*U0*U1^2*U2^4*U3^5*U7 + (3469404823456185667223990612852928)*U0*U1^2*U2^4*U3^5*U9 + (1175349280566733256091817523915232)*U0*U1^2*U2^4*U3^5*U8 + (-73491299745665946575646187272759936)*U1^3*U2^4*U3^5*U7 + (93402358412777772885171454956929856)*U1^3*U2^4*U3^5*U9 + (39133197091723458390023442952558272)*U1^3*U2^4*U3^5*U8 + (1496666417051558026080410940288)*U2^5*U3^5*U5*U7^2 + (20676004822127136358875500007264)*U2^5*U3^5*U4*U7^2 + (-2964849932233039192776311832576)*U2^5*U3^5*U4*U9^2 + (-6123929146761164661043483115520)*U2^5*U3^5*U6*U9^2 + (141672852261459130049136697536)*U2^5*U3^5*U5*U8^2 + (-494332499606454258111246752064)*U2^5*U3^5*U6*U8^2 + (-108432650688998496262856579875892832)*U1*U2^5*U3^5*U4*U6 + (-459060582733708431047697938583963432)*U1*U2^5*U3^5*U6^2 + (100490081195963242462072297756297670)*U0*U1*U2^5*U3^5*U7 + (2487949245975759759843568988399668)*U0*U1*U2^5*U3^5*U9 + (-11877152080849553509751581321348108)*U0*U1*U2^5*U3^5*U8 + (240060161170014758968993477431164356)*U1^2*U2^5*U3^5*U7 + (68009051292267062797331993366053136)*U1^2*U2^5*U3^5*U9 + (91261422233208485451432631470271912)*U1^2*U2^5*U3^5*U8 + (-2800200630655139418980398833617560)*U2^6*U3^5*U4*U5 + (233721156301541851513567153464755004)*U2^6*U3^5*U4^2 + (-86012770338095028030986154837525444)*U2^6*U3^5*U5*U6 + (106901412145654769345500338472006080)*U2^6*U3^5*U4*U6 + (-706490576372531084654537219785840260)*U2^6*U3^5*U6^2 + (-88465785218865503277879292173091049)*U0*U2^6*U3^5*U7 + (-41351900674632632142833375056424540)*U0*U2^6*U3^5*U9 + (-43013103931532720078122456763213826)*U0*U2^6*U3^5*U8 + (-57474476966406602382568063704869588)*U1*U2^6*U3^5*U7 + (-399972994329339406084285568343004824)*U1*U2^6*U3^5*U9 + (-822359638520533025106612419367314328)*U1*U2^6*U3^5*U8 + (-14283601977219907862005471258562766)*U2^7*U3^5*U7 + (-116480338860983599963771892431864252)*U2^7*U3^5*U9 + (-97350074821855726141499045298151360)*U2^7*U3^5*U8 + (-53603401580477498036592)*U3^6*U7^7 + (-11155879460093558982967296)*U3^6*U9^7 + (-12934223062047794879424)*U3^6*U8^7 + (16060333809378466413539456656407552)*U1^5*U3^6*U4*U6 + (116540243450014020549406374982952448)*U1^5*U3^6*U6^2 + (-19947253093562420026925320922536320)*U0*U1^5*U3^6*U7 + (841966075612201084570379648880384)*U0*U1^5*U3^6*U9 + (1096786714459076244344823592346880)*U0*U1^5*U3^6*U8 + (-49185911879566785665872984768856832)*U1^6*U3^6*U7 + (12898208788505715588289957627686912)*U1^6*U3^6*U9 + (14804835190130497390094267795394048)*U1^6*U3^6*U8 + (-23212133034577609617600606)*U2*U3^6*U5*U7^5 + (-146146334942018198091301146)*U2*U3^6*U4*U7^5 + (-4590503493703701090895134720)*U2*U3^6*U4*U9^5 + (-2648854653655361244508717056)*U2*U3^6*U6*U9^5 + (-159837676876001260459008)*U2*U3^6*U5*U8^5 + (3575459765247841439430912)*U2*U3^6*U6*U8^5 + (-184040954245843835498171367660661248)*U1^4*U2*U3^6*U4*U6 + (-217243764359604878408234322252634368)*U1^4*U2*U3^6*U6^2 + (19235529302808333644864213950188480)*U0*U1^4*U2*U3^6*U7 + (-509205294656222936909273551064448)*U0*U1^4*U2*U3^6*U9 + (5741113602485345576858973541230720)*U0*U1^4*U2*U3^6*U8 + (14831763030920280605887327529709696)*U1^5*U2*U3^6*U7 + (97109639486390613267633464018903808)*U1^5*U2*U3^6*U9 + (6586971090784053382605698889652992)*U1^5*U2*U3^6*U8 + (16218243548293876416939294720)*U0*U2^2*U3^6*U9^4 + (-3525523872272158003719264)*U0*U2^2*U3^6*U8^4 + (20621885054173035643194942384)*U1*U2^2*U3^6*U7^4 + (-30663387743595445865977534936055808)*U1^3*U2^2*U3^6*U4*U6 + (-145962213252935331104337271098642624)*U1^3*U2^2*U3^6*U6^2 + (21061429057312788325978474977273360)*U0*U1^3*U2^2*U3^6*U7 + (-1879853377301422071674784973688352)*U0*U1^3*U2^2*U3^6*U9 + (-889935683804073952624510198598112)*U0*U1^3*U2^2*U3^6*U8 + (103926237182477425409619958421104608)*U1^4*U2^2*U3^6*U7 + (-30187709906222007037052424748245696)*U1^4*U2^2*U3^6*U9 + (-4252041612406708013010560427515136)*U1^4*U2^2*U3^6*U8 + (-2311657668102595403863751760)*U2^3*U3^6*U7^4 + (72208098297776297369579028480)*U2^3*U3^6*U9^4 + (289370058568567791675871680)*U2^3*U3^6*U8^4 + (174093632660737028818867673619061632)*U1^2*U2^3*U3^6*U4*U6 + (415018483211050255909596944561811120)*U1^2*U2^3*U3^6*U6^2 + (-80821891686270031878172396090910676)*U0*U1^2*U2^3*U3^6*U7 + (-4130845899988612732816544380947480)*U0*U1^2*U2^3*U3^6*U9 + (7455546117154215631878920301266904)*U0*U1^2*U2^3*U3^6*U8 + (-157527274207304468557341560598548184)*U1^3*U2^3*U3^6*U7 + (-134563534312712113910970903030025968)*U1^3*U2^3*U3^6*U9 + (-91234650934382048724495797995263936)*U1^3*U2^3*U3^6*U8 + (-2051396576111404029414952474224)*U2^4*U3^6*U5*U7^2 + (-21980629922814336456812222465040)*U2^4*U3^6*U4*U7^2 + (275641923287841679171645341696)*U2^4*U3^6*U4*U9^2 + (1492490102090964390619945500672)*U2^4*U3^6*U6*U9^2 + (40608528439698010311834321600)*U2^4*U3^6*U5*U8^2 + (-246265477819862281722712356480)*U2^4*U3^6*U6*U8^2 + (-397146881827530562546968991761406752)*U1*U2^4*U3^6*U4*U6 + (-716476288031586537187601280510363240)*U1*U2^4*U3^6*U6^2 + (136015940279286844766459944848173730)*U0*U1*U2^4*U3^6*U7 + (10501901688827594699895719284713204)*U0*U1*U2^4*U3^6*U9 + (-10780160147588562671782060953150036)*U0*U1*U2^4*U3^6*U8 + (200830698317783740692784966436583660)*U1^2*U2^4*U3^6*U7 + (339888638075438700592236879191138832)*U1^2*U2^4*U3^6*U9 + (171768988032845977897981283478874440)*U1^2*U2^4*U3^6*U8 + (-35728366200565434469353388386058592)*U2^5*U3^6*U4*U5 + (168580686717749088005773112654224116)*U2^5*U3^6*U4^2 + (-79741841818018521512157109458279044)*U2^5*U3^6*U5*U6 + (531690499922990126375886462337626672)*U2^5*U3^6*U4*U6 + (303630325395857941989309626073210732)*U2^5*U3^6*U6^2 + (-8190778128392768984787895898773669)*U0*U2^5*U3^6*U7 + (-13883033035841057215583141073210104)*U0*U2^5*U3^6*U9 + (-39869181198432838323930713424097570)*U0*U2^5*U3^6*U8 + (56048530492034343309879542263646768)*U1*U2^5*U3^6*U7 + (-121218011194779790868113709707427376)*U1*U2^5*U3^6*U9 + (-373952214275444707843685564263415160)*U1*U2^5*U3^6*U8 + (-60880093614357486609154024032950744)*U2^6*U3^6*U7 + (-7147788591140023801043926091200408)*U2^6*U3^6*U9 + (7595515231283454179890874793070224)*U2^6*U3^6*U8 + (1870335222385914690510060)*U3^7*U5*U7^5 + (10838631861452269745356644)*U3^7*U4*U7^5 + (50526912464898681051021312)*U3^7*U4*U9^5 + (-1454551797696351565714292736)*U3^7*U6*U9^5 + (14985228673514793290112)*U3^7*U5*U8^5 + (-170383122800648941343616)*U3^7*U6*U8^5 + (-18255459313525024096048425137025024)*U1^4*U3^7*U4*U6 + (55748545760973177889758318163684608)*U1^4*U3^7*U6^2 + (-20458462269640300634620717220952384)*U0*U1^4*U3^7*U7 + (-358389361567961429747269425233280)*U0*U1^4*U3^7*U9 + (3896485015472014207659676497409152)*U0*U1^4*U3^7*U8 + (-48361706988887958585384373811612544)*U1^5*U3^7*U7 + (6299297024070985402997023041024000)*U1^5*U3^7*U9 + (-18057603859628980541721435199935744)*U1^5*U3^7*U8 + (1137307791745059999455379456)*U0*U2*U3^7*U9^4 + (-17207125221012130850842944)*U0*U2*U3^7*U8^4 + (-982255110411523932265683312)*U1*U2*U3^7*U7^4 + (-137349492367412826168825041769779712)*U1^3*U2*U3^7*U4*U6 + (-270932111761466202085700705230174080)*U1^3*U2*U3^7*U6^2 + (52035611293501883076403002693182880)*U0*U1^3*U2*U3^7*U7 + (3524756630428870473661614901628352)*U0*U1^3*U2*U3^7*U9 + (-4011724551235196078243294981140800)*U0*U1^3*U2*U3^7*U8 + (102277297285173380764357524528701760)*U1^4*U2*U3^7*U7 + (111774310125979627756979519726914944)*U1^4*U2*U3^7*U9 + (68962994075467814517752002749868800)*U1^4*U2*U3^7*U8 + (748629103131556420862876544)*U2^2*U3^7*U7^4 + (-21504633445190713057310932992)*U2^2*U3^7*U9^4 + (21366002314192673361149280)*U2^2*U3^7*U8^4 + (226025420390714704053690266689105920)*U1^2*U2^2*U3^7*U4*U6 + (339521730231132115874574108590949696)*U1^2*U2^2*U3^7*U6^2 + (-61318402267846434045428722277162928)*U0*U1^2*U2^2*U3^7*U7 + (-6216648375469843773792715248189024)*U0*U1^2*U2^2*U3^7*U9 + (3962636243487232470502354029902592)*U0*U1^2*U2^2*U3^7*U8 + (-66211077509187526935900955721503968)*U1^3*U2^2*U3^7*U7 + (-202622421780730605482950477466182752)*U1^3*U2^2*U3^7*U9 + (-83416551090484153824137959570714272)*U1^3*U2^2*U3^7*U8 + (817776959174188383568091169120)*U2^3*U3^7*U5*U7^2 + (7261515996354106690245946096320)*U2^3*U3^7*U4*U7^2 + (327094566136306718499038822400)*U2^3*U3^7*U4*U9^2 + (-1268023995648680109672840560640)*U2^3*U3^7*U6*U9^2 + (4200064831256893291092589824)*U2^3*U3^7*U5*U8^2 + (-51028194752930802613190227200)*U2^3*U3^7*U6*U8^2 + (-190281936034369540019813630741981856)*U1*U2^3*U3^7*U4*U6 + (-103263341178980441000650918114415496)*U1*U2^3*U3^7*U6^2 + (10249757617212846391025160675554094)*U0*U1*U2^3*U3^7*U7 + (5994808730027066350255908584094852)*U0*U1*U2^3*U3^7*U9 + (2141773409501988232862228811987860)*U0*U1*U2^3*U3^7*U8 + (-77411906024519466480377792585181836)*U1^2*U2^3*U3^7*U7 + (195254779661893718124894308127520064)*U1^2*U2^3*U3^7*U9 + (46797373302936009633906597901617432)*U1^2*U2^3*U3^7*U8 + (-19055582681654991579208333670499216)*U2^4*U3^7*U4*U5 + (-78984618505807058332603300817545968)*U2^4*U3^7*U4^2 + (19966564245379494182004143020816320)*U2^4*U3^7*U5*U6 + (236021293837532356230203963664597024)*U2^4*U3^7*U4*U6 + (726456144918848069091177749351140248)*U2^4*U3^7*U6^2 + (63252160369153962343461684230620552)*U0*U2^4*U3^7*U7 + (23437634612710987835807250016821732)*U0*U2^4*U3^7*U9 + (9985841879482981912943309615489280)*U0*U2^4*U3^7*U8 + (88091389646602625069821647612482076)*U1*U2^4*U3^7*U7 + (235392986192370394129740405951870936)*U1*U2^4*U3^7*U9 + (416110814976079782222793724086168896)*U1*U2^4*U3^7*U8 + (-28825998307107462928801024068389168)*U2^5*U3^7*U7 + (88053283910920516849790832359180422)*U2^5*U3^7*U9 + (81204847620791240322530414883204706)*U2^5*U3^7*U8 + (-4541372370129577940869054464)*U0*U3^8*U9^4 + (-1133688480846526563414912)*U0*U3^8*U8^4 + (-11609095002369389673659352)*U1*U3^8*U7^4 + (-13057099062088340439762874451034624)*U1^3*U3^8*U4*U6 + (68571963356704559407128214042098048)*U1^3*U3^8*U6^2 + (-21296988273389725061865679748614752)*U0*U1^3*U3^8*U7 + (-325276783677753226813184406725952)*U0*U1^3*U3^8*U9 + (4085010502392635892375113810734656)*U0*U1^3*U3^8*U8 + (-51178604772908987333586219165496128)*U1^4*U3^8*U7 + (7440229312501622452280972029537536)*U1^4*U3^8*U9 + (-14543695283117109637889287885349760)*U1^4*U3^8*U8 + (-189446925513310040112319584)*U2*U3^8*U7^4 + (-3174979014997555446462873600)*U2*U3^8*U9^4 + (-10029331560232174447697472)*U2*U3^8*U8^4 + (-134369684515523912560277736398049792)*U1^2*U2*U3^8*U4*U6 + (-420719021091814922636563140007696992)*U1^2*U2*U3^8*U6^2 + (92605716139262772508340557931781672)*U0*U1^2*U2*U3^8*U7 + (3776868375247316019769606104445104)*U0*U1^2*U2*U3^8*U9 + (-10559153738308233249584810633000112)*U0*U1^2*U2*U3^8*U8 + (194669115195817487692508893727890416)*U1^3*U2*U3^8*U7 + (106559546138549382850822580824307808)*U1^3*U2*U3^8*U9 + (92408227221803047969001519199590784)*U1^3*U2*U3^8*U8 + (-140326601840371002138511314576)*U2^2*U3^8*U5*U7^2 + (-1078469439434323926344921465712)*U2^2*U3^8*U4*U7^2 + (112106212579338785222815383552)*U2^2*U3^8*U4*U9^2 + (1344316199398550915231716540416)*U2^2*U3^8*U6*U9^2 + (191842314202508959398492768)*U2^2*U3^8*U5*U8^2 + (-2891604350795201883577113984)*U2^2*U3^8*U6*U8^2 + (471888979068316416840535659899902272)*U1*U2^2*U3^8*U4*U6 + (1072448519086539928444556710461577176)*U1*U2^2*U3^8*U6^2 + (-221354779634175222912510883632954554)*U0*U1*U2^2*U3^8*U7 + (-13184945944478511178894728675067276)*U0*U1*U2^2*U3^8*U9 + (21952002954005765595274559790457372)*U0*U1*U2^2*U3^8*U8 + (-394730167907309725698471979202246764)*U1^2*U2^2*U3^8*U7 + (-400806165266385464739772004516325800)*U1^2*U2^2*U3^8*U9 + (-248419130049179703329981820971428432)*U1^2*U2^2*U3^8*U8 + (27594262792449668526206777762295836)*U2^3*U3^8*U4*U5 + (-379227142800767583203858280041385564)*U2^3*U3^8*U4^2 + (148733285965929859155440341001010664)*U2^3*U3^8*U5*U6 + (-489631266935265447578733254044550520)*U2^3*U3^8*U4*U6 + (579083667955462218763281300395767800)*U2^3*U3^8*U6^2 + (105007048170905439821796864647227522)*U0*U2^3*U3^8*U7 + (56290043969352629907383101987411494)*U0*U2^3*U3^8*U9 + (74367438728895320808170671008486260)*U0*U2^3*U3^8*U8 + (5216152389172083473951196773387764)*U1*U2^3*U3^8*U7 + (533787888664214808743967404684777544)*U1*U2^3*U3^8*U9 + (1167850966814947915784909075809525632)*U1*U2^3*U3^8*U8 + (30084967577237579215159696762422742)*U2^4*U3^8*U7 + (154025599432623289000081586023012100)*U2^4*U3^8*U9 + (106498195563488564692865791115623732)*U2^4*U3^8*U8 + (-3647497970785671316919484)*U3^9*U7^4 + (4245721314547610835698909184)*U3^9*U9^4 + (-931264489880345017910016)*U3^9*U8^4 + (-13676551794584908568937855822931200)*U1^2*U3^9*U4*U6 + (72268349347117206962623874212285824)*U1^2*U3^9*U6^2 + (-22775062874006056725144458090632416)*U0*U1^2*U3^9*U7 + (-255747332082427228014671155168704)*U0*U1^2*U3^9*U9 + (4209652165885221164958406773992832)*U0*U1^2*U3^9*U8 + (-54178483610271740286598221010028928)*U1^3*U3^9*U7 + (7337470193737918239543650829132480)*U1^3*U3^9*U9 + (-15845952789520318469256093203667264)*U1^3*U3^9*U8 + (11369438681472356177439500664)*U2*U3^9*U5*U7^2 + (79129099828511930716395338736)*U2*U3^9*U4*U7^2 + (-41516599797101798170817200128)*U2*U3^9*U4*U9^2 + (-210750042885850396500693221376)*U2*U3^9*U6*U9^2 + (23072617571001349427207232)*U2*U3^9*U5*U8^2 + (-280944485302155359320393920)*U2*U3^9*U6*U8^2 + (-117913273249711212490138640127003456)*U1*U2*U3^9*U4*U6 + (-567406713302914234130338387162734048)*U1*U2*U3^9*U6^2 + (137066229875536559709512845816104888)*U0*U1*U2*U3^9*U7 + (4517271509627240970047606196346800)*U0*U1*U2*U3^9*U9 + (-18449242327657559710915174435858240)*U0*U1*U2*U3^9*U8 + (298813444221139515459458069824333840)*U1^2*U2*U3^9*U7 + (101057164438991953928647656773568944)*U1^2*U2*U3^9*U9 + (126208746265740172279641321056341200)*U1^2*U2*U3^9*U8 + (25475859869229307668833495909317074)*U2^2*U3^9*U4*U5 + (356756875896993843614586550432322718)*U2^2*U3^9*U4^2 + (-107429562295348053963068725161840808)*U2^2*U3^9*U5*U6 + (-222863643236148198743668005515708988)*U2^2*U3^9*U4*U6 + (-1764401129085330883855678715108016684)*U2^2*U3^9*U6^2 + (-182544528583334774404987966042551808)*U0*U2^2*U3^9*U7 + (-77516936583888286948433068301276219)*U0*U2^2*U3^9*U9 + (-53714693736488692329243167632577876)*U0*U2^2*U3^9*U8 + (-110711809297896797041545262204624554)*U1*U2^2*U3^9*U7 + (-758108768219834832537542272157400624)*U1*U2^2*U3^9*U9 + (-1405528157904968585722335612566970208)*U1*U2^2*U3^9*U8 + (87120707142510291514760393473712448)*U2^3*U3^9*U7 + (-286125656083589597043567332943098880)*U2^3*U3^9*U9 + (-219699759287892860389858410878123870)*U2^3*U3^9*U8 + (175748208197797694473205952)*U3^10*U5*U7^2 + (772221320554527088004413152)*U3^10*U4*U7^2 + (-5021056805763533515731763200)*U3^10*U4*U9^2 + (-3226199645371983242891821056)*U3^10*U6*U9^2 + (728421971556555863201856)*U3^10*U5*U8^2 + (-32633574656137651212266880)*U3^10*U6*U8^2 + (-14761859974686757142159280067310976)*U1*U3^10*U4*U6 + (75642574758044491636760400168470256)*U1*U3^10*U6^2 + (-24008132420975871589660785043105556)*U0*U1*U3^10*U7 + (-281935691710723149647472912877048)*U0*U1*U3^10*U9 + (4452281603796942597478982555471128)*U0*U1*U3^10*U8 + (-57130288620729904757314546006884376)*U1^2*U3^10*U7 + (7697700381529390215472810212918160)*U1^2*U3^10*U9 + (-16978848536156383764971179178018176)*U1^2*U3^10*U8 + (-29104870709308864137330674779137548)*U2*U3^10*U4*U5 + (-109993471444655193601083767378740764)*U2*U3^10*U4^2 + (17294293609740427951137912043856968)*U2*U3^10*U5*U6 + (345308726183916332299545040171654440)*U2*U3^10*U4*U6 + (1036028468736420400711616122614377856)*U2*U3^10*U6^2 + (90067270150893415549510665001620302)*U0*U2*U3^10*U7 + (34092858175696502447341057970841402)*U0*U2*U3^10*U9 + (8647150294993938873937805448249476)*U0*U2*U3^10*U8 + (56193483902765920302436423867766828)*U1*U2*U3^10*U7 + (339790096810910280987944929092192720)*U1*U2*U3^10*U9 + (546522917087821269293514373307020176)*U1*U2*U3^10*U8 + (-102625271441268692003174511055443909)*U2^2*U3^10*U7 + (164698730325615696803482858490014362)*U2^2*U3^10*U9 + (118956692601734375319651944278451820)*U2^2*U3^10*U8 + (6879360028347742890323898497787312)*U3^11*U4*U5 + (10436991091249861764875609381159076)*U3^11*U4^2 + (1695072299840112645411338458983708)*U3^11*U5*U6 + (-85489987583913304608112043110375248)*U3^11*U4*U6 + (-191884705543534057915341757511769900)*U3^11*U6^2 + (-14971572705603417110400524087764273)*U0*U3^11*U7 + (-5213381755272310460915023822502684)*U0*U3^11*U9 + (847536259842276189776156520126894)*U0*U3^11*U8 + (-6879345540085651388322290720818608)*U1*U3^11*U7 + (-52971278879571870200500419107464064)*U1*U3^11*U9 + (-72024231514295548646673545243845416)*U1*U3^11*U8 + (39337619191327236214781372354256750)*U2*U3^11*U7 + (-40440851069365355823216667788358022)*U2*U3^11*U9 + (-23333634690729795235532408013968558)*U2*U3^11*U8 + (-5139854874481833189737074062064810)*U3^12*U7 + (3473882492675156878154726589116502)*U3^12*U9 + (847536235063118714265208999266606)*U3^12*U8


==> anc/data/Y13.txt <==
# Y13: a form of degree 13 and character 0 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 976 terms.
# ONE POLYNOMIAL, on one line.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(71370116160131432448)*U0*U9^12 + (-1474403714104826880)*U0*U8^12 + (379371396388385646)*U1*U7^12 + (-196120075877474340861198440351760384)*U1^11*U4*U9 + (-1011832514127129879015858805607792640)*U1^11*U6*U9 + (14157416273196206473671461303255040)*U1^11*U5*U8 + (-114344813036331516831942581442478080)*U1^11*U4*U8 + (-248765668522840652208068838656212992)*U1^11*U6*U8 + (-1046215863728601878119276034220589056)*U0^2*U1^11 + (-4552470250915088074285813733762826240)*U0*U1^12 + (-250622555684806548307016323080192000)*U1^13 + (-1542035216340414909)*U2*U7^12 + (5449996747059228573696)*U2*U9^12 + (1362884124979275264)*U2*U8^12 + (-280944723543059507864864547092815872)*U1^10*U2*U4*U9 + (-239205999650329725434526355768074240)*U1^10*U2*U6*U9 + (-179438302016936448262191375986589696)*U1^10*U2*U5*U8 + (-1185656940010562388086284115306029056)*U1^10*U2*U4*U8 + (-4000537574296101448346404072758288384)*U1^10*U2*U6*U8 + (222283321879927684407229365387902976)*U0^2*U1^10*U2 + (-1329451633846426535792040262132973568)*U0*U1^11*U2 + (-1809719610780297741096862162878038016)*U1^12*U2 + (346431402343114437519)*U2^2*U5*U7^10 + (2684729604280872210642)*U2^2*U4*U7^10 + (-263136782890277214879744)*U2^2*U4*U9^10 + (-497683540762978141863936)*U2^2*U6*U9^10 + (27051468763030191360)*U2^2*U5*U8^10 + (-43291676210360912640)*U2^2*U6*U8^10 + (-32184992394167527215431362779439104)*U1^9*U2^2*U4*U9 + (-3764247552883741764820682450774163456)*U1^9*U2^2*U6*U9 + (78466609108696529581521533468946432)*U1^9*U2^2*U5*U8 + (-470771164434259876676785032293941248)*U1^9*U2^2*U4*U8 + (-2646327482733567243013067234208964608)*U1^9*U2^2*U6*U8 + (1091221699402561585021910137849024512)*U0^2*U1^9*U2^2 + (3283310372713569280470486228582850560)*U0*U1^10*U2^2 + (817044999704144263379439322419658752)*U1^11*U2^2 + (-2104821826978724607688704)*U0*U2^3*U9^9 + (6388381625065548249600)*U0*U2^3*U8^9 + (79900517120122443608532)*U1*U2^3*U7^9 + (359755445325125593262115892353835008)*U1^8*U2^3*U4*U9 + (1188925018437839345858066607478296576)*U1^8*U2^3*U6*U9 + (-41540843312478253429808666471239680)*U1^8*U2^3*U5*U8 + (-87438602498167684876625293096194048)*U1^8*U2^3*U4*U8 + (-1228863144611917560847530529569964032)*U1^8*U2^3*U6*U8 + (309224524636182489244669604045303808)*U0^2*U1^8*U2^3 + (4538109006659340772641865957485490176)*U0*U1^9*U2^3 + (-2464913846260972910284462166970458112)*U1^10*U2^3 + (-121159357275491152689105)*U2^4*U7^9 + (7454852525638802653839360)*U2^4*U9^9 + (385497326239074191232)*U2^4*U8^9 + (-98209757779284625137868177410416640)*U1^7*U2^4*U4*U9 + (-502422630274728795030562888098177024)*U1^7*U2^4*U6*U9 + (47451441659207829676249570210215936)*U1^7*U2^4*U5*U8 + (-103892146541848742340007463399976960)*U1^7*U2^4*U4*U8 + (77829416581522555925937202502873088)*U1^7*U2^4*U6*U8 + (-153514918097566184125814713696432128)*U0^2*U1^7*U2^4 + (-1531576701767211991634605146128707584)*U0*U1^8*U2^4 + (400658706772926723855358033024831488)*U1^9*U2^4 + (1625798941949710761932682)*U2^5*U5*U7^7 + (16252305262021182609377244)*U2^5*U4*U7^7 + (307838168599456758472114176)*U2^5*U4*U9^7 + (1161792501936306059020861440)*U2^5*U6*U9^7 + (326698765513717107955968)*U2^5*U5*U8^7 + (-15023392558486094820096)*U2^5*U6*U8^7 + (132650757976707801762923692770905088)*U1^6*U2^5*U4*U9 + (-217178845439783526819654705899486208)*U1^6*U2^5*U6*U9 + (-4464901995512806741435704348742656)*U1^6*U2^5*U5*U8 + (31873524715670405194846208405173248)*U1^6*U2^5*U4*U8 + (-315110843679334735934929677691321344)*U1^6*U2^5*U6*U8 + (111627183111294704712663825705765888)*U0^2*U1^6*U2^5 + (658329593492127088639845387166328832)*U0*U1^7*U2^5 + (-849694011235171184119099972204197888)*U1^8*U2^5 + (-9570109499539346263887839232)*U0*U2^6*U9^6 + (-46480602122126653098029760)*U0*U2^6*U8^6 + (14006438703940278196144278)*U1*U2^6*U7^6 + (-820458408025811812797015470523910656)*U1^5*U2^6*U4*U9 + (-1289057380898161267466918876770633728)*U1^5*U2^6*U6*U9 + (24140200414990903062461826572659200)*U1^5*U2^6*U5*U8 + (-374853333042014250084878387089728000)*U1^5*U2^6*U4*U8 + (-156769331457464944313538087436322304)*U1^5*U2^6*U6*U8 + (-476111425863815427926110226716617216)*U0^2*U1^5*U2^6 + (-2539844244661505663219119198820682240)*U0*U1^6*U2^6 + (1892324012621395206794211200837935104)*U1^7*U2^6 + (14275566754907112749849364)*U2^7*U7^6 + (-13830895226708964614609436672)*U2^7*U9^6 + (1862963805694044479389056)*U2^7*U8^6 + (-152628564590863440326377217884961280)*U1^4*U2^7*U4*U9 + (-95489588634804605347525598094153216)*U1^4*U2^7*U6*U9 + (-4085243851502820174606775994347008)*U1^4*U2^7*U5*U8 + (-103308257238089659326826299639710208)*U1^4*U2^7*U4*U8 + (-125508715376330786311019401021582848)*U1^4*U2^7*U6*U8 + (-51216964974772282896710788420781568)*U0^2*U1^4*U2^7 + (893057250191752124077957167986890752)*U0*U1^5*U2^7 + (292908839981090431644120759121603584)*U1^6*U2^7 + (-64375643974663506730574880)*U2^8*U5*U7^4 + (-87723988374565154007959544)*U2^8*U4*U7^4 + (74137147514435753306824900608)*U2^8*U4*U9^4 + (420121702132806302526992154624)*U2^8*U6*U9^4 + (-469890704219148292463413056)*U2^8*U5*U8^4 + (-1929907286019427570290432)*U2^8*U6*U8^4 + (-7620246847387012739792945216908032)*U1^3*U2^8*U4*U9 + (-50716482299147065479891674001198336)*U1^3*U2^8*U6*U9 + (1950086585817610296692548751925120)*U1^3*U2^8*U5*U8 + (-22827641623793779226405475166534656)*U1^3*U2^8*U4*U8 + (-1714310297107824349300783001909760)*U1^3*U2^8*U6*U8 + (-20982462968916178032165063921615744)*U0^2*U1^3*U2^8 + (-113017149783313191049583176866958848)*U0*U1^4*U2^8 + (-6457216354143166794153981480904704)*U1^5*U2^8 + (-3357783824655595842464185516032)*U0*U2^9*U9^3 + (6436170740523356348560041024)*U0*U2^9*U8^3 + (249545516128035995478963312)*U1*U2^9*U7^3 + (-7317963851400706730944108435804224)*U1^2*U2^9*U4*U9 + (22708039487180375804355556313406912)*U1^2*U2^9*U6*U9 + (-1816254936232780887365213124288384)*U1^2*U2^9*U5*U8 + (-6658462485828090901394527528302912)*U1^2*U2^9*U4*U8 + (-11942859651998025854443321276446528)*U1^2*U2^9*U6*U8 + (-2502736663046218645571037273646848)*U0^2*U1^2*U2^9 + (52766760527798677242936383087684736)*U0*U1^3*U2^9 + (-35717635617364654194083952783054336)*U1^4*U2^9 + (627477436781990229142886400)*U2^10*U7^3 + (-3665391014807899418028364333056)*U2^10*U9^3 + (-2818429079996511268313098752)*U2^10*U8^3 + (481998956103929612743735141892784)*U1*U2^10*U5*U9 + (3079381800860266017181709003834592)*U1*U2^10*U4*U9 + (2684124673079815604255138297690112)*U1*U2^10*U6*U9 + (149831772036810823580202371417616)*U1*U2^10*U5*U8 + (-1276111641616817311256605246228896)*U1*U2^10*U4*U8 + (173517320882035406139269384797056)*U1*U2^10*U6*U8 + (-431476877624046750224003568918240)*U0^2*U1*U2^10 + (-41033010216557490184949443709545152)*U0*U1^2*U2^10 + (12720882528758703422800454145401472)*U1^3*U2^10 + (-6125086604927708170767148800)*U2^11*U5*U7 + (344071804087763348717752707456)*U2^11*U4*U7 + (15241001084995821433343114551938)*U2^11*U6*U7 + (2553400499236978143228643729776)*U2^11*U5*U9 + (-94208415798736213080110304952320)*U2^11*U4*U9 + (20123000213270357513021487316992)*U2^11*U6*U9 + (-407690690344862893881186208704)*U2^11*U5*U8 + (43200827404329263831853783648048)*U2^11*U4*U8 + (4210322189794491118307718528)*U2^11*U6*U8 + (-79456625136460684312353028272408)*U0^2*U2^11 + (1454885489215598406574640756102532)*U0*U1*U2^11 + (5561054663420240928331062577845024)*U1^2*U2^11 + (43111103686135024889340646438800)*U0*U2^12 + (784402753850601695250637097217888)*U1*U2^12 + (24703940751585055465356332406456)*U2^13 + (2701394879160753)*U3*U7^12 + (-1064170092983966760960)*U3*U9^12 + (-984279371962558464)*U3*U8^12 + (-106811618467887567203896940906741760)*U1^10*U3*U4*U9 + (-1193689502966942562797066961808588800)*U1^10*U3*U6*U9 + (-2863026291853434267021542451462144)*U1^10*U3*U5*U8 + (-278147278358860460479387067030077440)*U1^10*U3*U4*U8 + (-395071699278229263238816490403299328)*U1^10*U3*U6*U8 + (436907912627377782223381819758870528)*U0^2*U1^10*U3 + (1711362277849690468310736198924926976)*U0*U1^11*U3 + (-240246024155338091856194892594118656)*U1^12*U3 + (87019369787906873793)*U2*U3*U5*U7^10 + (469986909010937551701)*U2*U3*U4*U7^10 + (469799898981555442286592)*U2*U3*U4*U9^10 + (727239615129076465926144)*U2*U3*U6*U9^10 + (-45072255135930020352)*U2*U3*U5*U8^10 + (38813001153927365376)*U2*U3*U6*U8^10 + (-1304248357933007129582309846306242560)*U1^9*U2*U3*U4*U9 + (-283235799139955188396289872101900288)*U1^9*U2*U3*U6*U9 + (-43193495372291803619216985032257536)*U1^9*U2*U3*U5*U8 + (-717397002122799740809644491926044672)*U1^9*U2*U3*U4*U8 + (-1136096338503625330042158763857223680)*U1^9*U2*U3*U6*U8 + (78044075021416357123939707415744512)*U0^2*U1^9*U2*U3 + (3552728295182661720745854403077169152)*U0*U1^10*U2*U3 + (2817811116802307266831641546126704640)*U1^11*U2*U3 + (-4337136208682921119186944)*U0*U2^2*U3*U9^9 + (3367351859051924654976)*U0*U2^2*U3*U8^9 + (-2987343541052619872067)*U1*U2^2*U3*U7^9 + (1440252809896229596710776012965982208)*U1^8*U2^2*U3*U4*U9 + (2348002763385095271548539150963494912)*U1^8*U2^2*U3*U6*U9 + (58447159440315221801072496015888384)*U1^8*U2^2*U3*U5*U8 + (614620590274466288401737289653006336)*U1^8*U2^2*U3*U4*U8 + (1818918721998713046754517339428429824)*U1^8*U2^2*U3*U6*U8 + (1776288638101679719492437833990350848)*U0^2*U1^8*U2^2*U3 + (2932143256476820436293467257194094592)*U0*U1^9*U2^2*U3 + (-3212971998633533426387904865338408960)*U1^10*U2^2*U3 + (32530317863813424535968)*U2^3*U3*U7^9 + (35371358563279630277541888)*U2^3*U3*U9^9 + (3153454212875361395328)*U2^3*U3*U8^9 + (-318055928903386935410401300789217280)*U1^7*U2^3*U3*U4*U9 + (756288946611454419620215125962655744)*U1^7*U2^3*U3*U6*U9 + (8192827715020470546979632239677440)*U1^7*U2^3*U3*U5*U8 + (229498551275114531917217668330856448)*U1^7*U2^3*U3*U4*U8 + (1702066933157489551701967197037824000)*U1^7*U2^3*U3*U6*U8 + (15510056235348508232055486327644160)*U0^2*U1^7*U2^3*U3 + (-524771868188949880126981290416916480)*U0*U1^8*U2^3*U3 + (-735546531594738817620503179009929216)*U1^9*U2^3*U3 + (6351899211480534530159745)*U2^4*U3*U5*U7^7 + (34305770237124079568574738)*U2^4*U3*U4*U7^7 + (329392832489058347365957632)*U2^4*U3*U4*U9^7 + (1947874916646121893358731264)*U2^4*U3*U6*U9^7 + (650309521670133188307840)*U2^4*U3*U5*U8^7 + (-1040100822678995007297408)*U2^4*U3*U6*U8^7 + (1336539494673904497429704058020680704)*U1^6*U2^4*U3*U4*U9 + (2668902083309605384078143869420015616)*U1^6*U2^4*U3*U6*U9 + (-90500588237308668580198621781351424)*U1^6*U2^4*U3*U5*U8 + (532347466656059668947699510415414272)*U1^6*U2^4*U3*U4*U8 + (3674507908149178860860500575320064)*U1^6*U2^4*U3*U6*U8 + (711448664008678516544961655076640768)*U0^2*U1^6*U2^4*U3 + (2613190663296451651185352589581655040)*U0*U1^7*U2^4*U3 + (-3037548485837208445444384906170544128)*U1^8*U2^4*U3 + (-5162981965050532898831597568)*U0*U2^5*U3*U9^6 + (-110499272506178149795937280)*U0*U2^5*U3*U8^6 + (-206963793107716063230017010)*U1*U2^5*U3*U7^6 + (252275511177500023670471651000526336)*U1^5*U2^5*U3*U4*U9 + (-586776235735764949944269701451957760)*U1^5*U2^5*U3*U6*U9 + (22675233429873761775978787296109056)*U1^5*U2^5*U3*U5*U8 + (87268581460110062175621788348803584)*U1^5*U2^5*U3*U4*U8 + (-66097886904237644705332737605094912)*U1^5*U2^5*U3*U6*U8 + (101564920682929085336835823207712256)*U0^2*U1^5*U2^5*U3 + (-2384596704395940007978743031861149696)*U0*U1^6*U2^5*U3 + (-823469807351718817695663331663948800)*U1^7*U2^5*U3 + (77025280823581071740079456)*U2^6*U3*U7^6 + (10618918726850524132414193664)*U2^6*U3*U9^6 + (4725977117262257613642048)*U2^6*U3*U8^6 + (-43254075323461512977373954720160512)*U1^4*U2^6*U3*U4*U9 + (274051851042212417310444406289274624)*U1^4*U2^6*U3*U6*U9 + (-20531736376100113480616169141618432)*U1^4*U2^6*U3*U5*U8 + (6567952251771330420357903684748032)*U1^4*U2^6*U3*U4*U8 + (-286174416831245852331110217591944448)*U1^4*U2^6*U3*U6*U8 + (36004353451465887152373525915321600)*U0^2*U1^4*U2^6*U3 + (669411158666889409493482259641774080)*U0*U1^5*U2^6*U3 + (896033274289399085963153192671742976)*U1^6*U2^6*U3 + (-601641692160300409849109604)*U2^7*U3*U5*U7^4 + (1953029150352054081568411560)*U2^7*U3*U4*U7^4 + (102145069193833619323158528000)*U2^7*U3*U4*U9^4 + (432219718218603027523565518848)*U2^7*U3*U6*U9^4 + (-1027140544837630347805270656)*U2^7*U3*U5*U8^4 + (1401351572868731942446258560)*U2^7*U3*U6*U8^4 + (156426581497619679687797692097069568)*U1^3*U2^7*U3*U4*U9 + (-81763587145359278120986282881891072)*U1^3*U2^7*U3*U6*U9 + (9175946758825658771397564897868416)*U1^3*U2^7*U3*U5*U8 + (73692593438474232977895923003101440)*U1^3*U2^7*U3*U4*U8 + (8589163293509135419985861345619456)*U1^3*U2^7*U3*U6*U8 + (64980197809085306577765038519721216)*U0^2*U1^3*U2^7*U3 + (-155116607227305206589244411574437632)*U0*U1^4*U2^7*U3 + (6589683769359186659159473570788864)*U1^5*U2^7*U3 + (-331450463386742577252259921920)*U0*U2^8*U3*U9^3 + (-61849904208095635763818048128)*U0*U2^8*U3*U8^3 + (149423418125020754328199290768)*U1*U2^8*U3*U7^3 + (-19039227885998227457727034744707264)*U1^2*U2^8*U3*U4*U9 + (-28197615395893320884462334518109888)*U1^2*U2^8*U3*U6*U9 + (3022513675419870155997584512532352)*U1^2*U2^8*U3*U5*U8 + (19790636174806418164940920263135936)*U1^2*U2^8*U3*U4*U8 + (19612886028591982598828741183909184)*U1^2*U2^8*U3*U6*U8 + (879811125645458979719825579340288)*U0^2*U1^2*U2^8*U3 + (211162187483567648501035516534758144)*U0*U1^3*U2^8*U3 + (95227475049510444019214662551745536)*U1^4*U2^8*U3 + (23374519224624347834600430552)*U2^9*U3*U7^3 + (1997049010076599426186725163008)*U2^9*U3*U9^3 + (-7814386495550810090903669568)*U2^9*U3*U8^3 + (-1321152373826432916822889643332512)*U1*U2^9*U3*U5*U9 + (2410387662024289728487193991466752)*U1*U2^9*U3*U4*U9 + (-8656218550406646469771852864818240)*U1*U2^9*U3*U6*U9 + (-445484318351768214954654702998688)*U1*U2^9*U3*U5*U8 + (5102203292635452206796171065538432)*U1*U2^9*U3*U4*U8 + (-2737219397530419562303586671088832)*U1*U2^9*U3*U6*U8 + (3472291110713389689465401715356736)*U0^2*U1*U2^9*U3 + (54595608402862429166643005699266560)*U0*U1^2*U2^9*U3 + (-11431476352780099926713962451086080)*U1^3*U2^9*U3 + (-664497046512977408804734531584)*U2^10*U3*U5*U7 + (583257348060426740009039688864)*U2^10*U3*U4*U7 + (256284362878778784058086127550946)*U2^10*U3*U6*U7 + (-469117120962012196908988839734192)*U2^10*U3*U5*U9 + (-34580250463577234546106446413824)*U2^10*U3*U4*U9 + (-98793526519391527864942897397760)*U2^10*U3*U6*U9 + (-3653091147330147165308903385216)*U2^10*U3*U5*U8 + (634565030153219621763201894297552)*U2^10*U3*U4*U8 + (1240948110589821923022086541120)*U2^10*U3*U6*U8 + (1267329941483841301436115314967464)*U0^2*U2^10*U3 + (29526373271532631143755591905456132)*U0*U1*U2^10*U3 + (-5947074751288872022480992799284448)*U1^2*U2^10*U3 + (-2463790338677083907231467099566176)*U0*U2^11*U3 + (-8179563465310354237078206104714624)*U1*U2^11*U3 + (-495742651250957504053252897218056)*U2^12*U3 + (-7872677702854917507)*U3^2*U5*U7^10 + (-41119353033726849066)*U3^2*U4*U7^10 + (566482300594698458234880)*U3^2*U4*U9^10 + (891233082525345355137024)*U3^2*U6*U9^10 + (-2653991408260825344)*U3^2*U5*U8^10 + (64929393413228726784)*U3^2*U6*U8^10 + (-1200737271892902370934116251128758272)*U1^9*U3^2*U4*U9 + (-2673563663811959229587962655217033216)*U1^9*U3^2*U6*U9 + (-43628609179120002766101239682490368)*U1^9*U3^2*U5*U8 + (-1328072619015713314982489702697492480)*U1^9*U3^2*U4*U8 + (-1454760562972423683554165182902312960)*U1^9*U3^2*U6*U8 + (1537385949932289203996588245753159680)*U0^2*U1^9*U3^2 + (1438918930903600768337117360408887296)*U0*U1^10*U3^2 + (1664360976153411245617678032864411648)*U1^11*U3^2 + (220574425800282187235328)*U0*U2*U3^2*U9^9 + (-3285926551442293576704)*U0*U2*U3^2*U8^9 + (5594754063766835672604)*U1*U2*U3^2*U7^9 + (321236521542728063932117658208104448)*U1^8*U2*U3^2*U4*U9 + (480378110362393786224343890898599936)*U1^8*U2*U3^2*U6*U9 + (-130123571549492035553259163694653440)*U1^8*U2*U3^2*U5*U8 + (-382646137414848596362876355057737728)*U1^8*U2*U3^2*U4*U8 + (-2691124359917641840722287806201958400)*U1^8*U2*U3^2*U6*U8 + (940696954915050244901398755558137856)*U0^2*U1^8*U2*U3^2 + (-155547690923678585576458123629293568)*U0*U1^9*U2*U3^2 + (-123211458749385912777811435812962304)*U1^10*U2*U3^2 + (-5675667416336641562937)*U2^2*U3^2*U7^9 + (-9762599779939417460834304)*U2^2*U3^2*U9^9 + (5350011166744076844288)*U2^2*U3^2*U8^9 + (-647384561980215755183387935534411776)*U1^7*U2^2*U3^2*U4*U9 + (-1732187267708472397272616666484760576)*U1^7*U2^2*U3^2*U6*U9 + (40023488858287358206347480467097600)*U1^7*U2^2*U3^2*U5*U8 + (-635725631076787523839564319816853504)*U1^7*U2^2*U3^2*U4*U8 + (-978977774699848081236012236892444672)*U1^7*U2^2*U3^2*U6*U8 + (-342494812628494845696938798339801088)*U0^2*U1^7*U2^2*U3^2 + (-2528898176110268558423463156295809024)*U0*U1^8*U2^2*U3^2 + (2028441518122865344241413280392065024)*U1^9*U2^2*U3^2 + (-3424982665228245891730584)*U2^3*U3^2*U5*U7^7 + (-19915338153354657989359779)*U2^3*U3^2*U4*U7^7 + (-1875375063031309615918743552)*U2^3*U3^2*U4*U9^7 + (-4061904490767374233620185088)*U2^3*U3^2*U6*U9^7 + (263161574488794506859648)*U2^3*U3^2*U5*U8^7 + (-1409461370646758268845184)*U2^3*U3^2*U6*U8^7 + (1228212354455306781586234551631742976)*U1^6*U2^3*U3^2*U4*U9 + (715659758299336413302667798852114432)*U1^6*U2^3*U3^2*U6*U9 + (2086867669139283790769869272244224)*U1^6*U2^3*U3^2*U5*U8 + (522873193090395125229571734502265856)*U1^6*U2^3*U3^2*U4*U8 + (-65425986741054943060624525977409536)*U1^6*U2^3*U3^2*U6*U8 + (510778902851935725938683443650101248)*U0^2*U1^6*U2^3*U3^2 + (3335900206442331929015748619794877440)*U0*U1^7*U2^3*U3^2 + (-1480222822047901076121520578616817664)*U1^8*U2^3*U3^2 + (7668584113110903130092208128)*U0*U2^4*U3^2*U9^6 + (-51132260652410209003815168)*U0*U2^4*U3^2*U8^6 + (688415640040617952993103142)*U1*U2^4*U3^2*U7^6 + (27670991200919151683360777170255872)*U1^5*U2^4*U3^2*U4*U9 + (482023904589419726988469261255615488)*U1^5*U2^4*U3^2*U6*U9 + (-32149449159477851835500441830972416)*U1^5*U2^4*U3^2*U5*U8 + (-83989622446015690953499967383504896)*U1^5*U2^4*U3^2*U4*U8 + (-551884917879537654393236437874141184)*U1^5*U2^4*U3^2*U6*U8 + (69048976258695386909388769970194944)*U0^2*U1^5*U2^4*U3^2 + (1093815365566478891594425578556205568)*U0*U1^6*U2^4*U3^2 + (-2445368826918172527187938345484498944)*U1^7*U2^4*U3^2 + (403408502574083735761091466)*U2^5*U3^2*U7^6 + (18740813854105972047141273600)*U2^5*U3^2*U9^6 + (-19900999627296519402654336)*U2^5*U3^2*U8^6 + (365946303854702784945787343541821952)*U1^4*U2^5*U3^2*U4*U9 + (157905122404647846085499284870067712)*U1^4*U2^5*U3^2*U6*U9 + (21412940237568186317832374549040384)*U1^4*U2^5*U3^2*U5*U8 + (81009231488337829635826423441671168)*U1^4*U2^5*U3^2*U4*U8 + (5139610686564619329146261866005504)*U1^4*U2^5*U3^2*U6*U8 + (161170598065293284341940426304684288)*U0^2*U1^4*U2^5*U3^2 + (233480370424026209126168927544457728)*U0*U1^5*U2^5*U3^2 + (-758367721277532416527820357017798656)*U1^6*U2^5*U3^2 + (6340636471995148183593775128)*U2^6*U3^2*U5*U7^4 + (-52714182211190758440459742896)*U2^6*U3^2*U4*U7^4 + (346575610877346147966449614848)*U2^6*U3^2*U4*U9^4 + (-43427620427536050892923469824)*U2^6*U3^2*U6*U9^4 + (1192150926379968312556633536)*U2^6*U3^2*U5*U8^4 + (2225177359953044850707853312)*U2^6*U3^2*U6*U8^4 + (-28147427854028836578827745195283200)*U1^3*U2^6*U3^2*U4*U9 + (121829719813520284580316877244457216)*U1^3*U2^6*U3^2*U6*U9 + (-13505657995435070125023716731096704)*U1^3*U2^6*U3^2*U5*U8 + (-36209180659975136008596362362749696)*U1^3*U2^6*U3^2*U4*U8 + (-173204565499190549930177499621509376)*U1^3*U2^6*U3^2*U6*U8 + (-20453876613202418779848510444202752)*U0^2*U1^3*U2^6*U3^2 + (-325914656261682292660819257628205568)*U0*U1^4*U2^6*U3^2 + (-635206101097760207002190573887312896)*U1^5*U2^6*U3^2 + (7409410148940215521062712246272)*U0*U2^7*U3^2*U9^3 + (-414588790599082326138885122880)*U0*U2^7*U3^2*U8^3 + (112771579094172112135049314992)*U1*U2^7*U3^2*U7^3 + (33349975085907823655056580440527744)*U1^2*U2^7*U3^2*U4*U9 + (19339446656780394274779147684014976)*U1^2*U2^7*U3^2*U6*U9 + (6605452676290747127138558209812864)*U1^2*U2^7*U3^2*U5*U8 + (-12143695917842156861501881071362688)*U1^2*U2^7*U3^2*U4*U8 + (18346860376434485293852592293603968)*U1^2*U2^7*U3^2*U6*U8 + (8941516124315276080610940574540416)*U0^2*U1^2*U2^7*U3^2 + (28123368241527631998073641656989440)*U0*U1^3*U2^7*U3^2 + (-338281365599866808583243689597378304)*U1^4*U2^7*U3^2 + (419114824622372826643235612256)*U2^8*U3^2*U7^3 + (12781727875922806476961979498496)*U2^8*U3^2*U9^3 + (7419453243917229186095290176)*U2^8*U3^2*U8^3 + (4750263697867574808673961665632048)*U1*U2^8*U3^2*U5*U9 + (-12272451736609130773277493031872096)*U1*U2^8*U3^2*U4*U9 + (-5365097599869226439502902994990528)*U1*U2^8*U3^2*U6*U9 + (1991260082741865971534443556884944)*U1*U2^8*U3^2*U5*U8 + (-2777210506287370657339487796115296)*U1*U2^8*U3^2*U4*U8 + (15872819683614175350908211479155776)*U1*U2^8*U3^2*U6*U8 + (-14579529665316426090932641339036896)*U0^2*U1*U2^8*U3^2 + (-246205790799206306870070535205703744)*U0*U1^2*U2^8*U3^2 + (-113428428727860324037160772565996032)*U1^3*U2^8*U3^2 + (-1472975346369862543472756588064)*U2^9*U3^2*U5*U7 + (37913118714494251559544613684032)*U2^9*U3^2*U4*U7 + (-695066693064008085646230909873282)*U2^9*U3^2*U6*U7 + (550657267573677409054181011642256)*U2^9*U3^2*U5*U9 + (276095836739796679641175758176256)*U2^9*U3^2*U4*U9 + (-210782325181291081433863543848960)*U2^9*U3^2*U6*U9 + (-11710808161061095529175674794176)*U2^9*U3^2*U5*U8 + (-453768423396551276463395038685616)*U2^9*U3^2*U4*U8 + (10376384938905719500237569825216)*U2^9*U3^2*U6*U8 + (-1280198721033226153337131331650088)*U0^2*U2^9*U3^2 + (-10247073334774012856419456162065028)*U0*U1*U2^9*U3^2 + (10738201373256429017715781693929184)*U1^2*U2^9*U3^2 + (1480449062821694043126347056420992)*U0*U2^10*U3^2 + (-1059859131727389731808480725303040)*U1*U2^10*U3^2 + (1251868729997913392439230063462704)*U2^11*U3^2 + (233890993225381051367424)*U0*U3^3*U9^9 + (-4016529573452867712384)*U0*U3^3*U8^9 + (7853703033559887957672)*U1*U3^3*U7^9 + (1224614878509870174961588157912899584)*U1^8*U3^3*U4*U9 + (1682589650573388373452059346594643968)*U1^8*U3^3*U6*U9 + (-140579093163738470048125105738113024)*U1^8*U3^3*U5*U8 + (-257812728459135112293838634048937984)*U1^8*U3^3*U4*U8 + (-1201290238939169390031332364362600448)*U1^8*U3^3*U6*U8 + (355238127707074935662807558214838272)*U0^2*U1^8*U3^3 + (-3332337840833109644538140263798087680)*U0*U1^9*U3^3 + (-3526446666387495401931368745094029312)*U1^10*U3^3 + (-33474798268845546063024)*U2*U3^3*U7^9 + (9137878358193421066174464)*U2*U3^3*U9^9 + (1388053212648364006272)*U2*U3^3*U8^9 + (1683524067140680515568225702888685568)*U1^7*U2*U3^3*U4*U9 + (2655979500981066503148733503543054336)*U1^7*U2*U3^3*U6*U9 + (-90479086660645258418483009422983168)*U1^7*U2*U3^3*U5*U8 + (400630992759745369721477787551459328)*U1^7*U2*U3^3*U4*U8 + (-1472188081016634733207829019578941440)*U1^7*U2*U3^3*U6*U8 + (475167273305539676581119256544931840)*U0^2*U1^7*U2*U3^3 + (2055537219542120343728483005938186240)*U0*U1^8*U2*U3^3 + (-5581802256637024663550166859178901504)*U1^9*U2*U3^3 + (8043334397473223304661446)*U2^2*U3^3*U5*U7^7 + (61288494601482109732923306)*U2^2*U3^3*U4*U7^7 + (1214041639671604350264803328)*U2^2*U3^3*U4*U9^7 + (2173861336415097906454855680)*U2^2*U3^3*U6*U9^7 + (-16199983236296672414208)*U2^2*U3^3*U5*U8^7 + (-182423061762145617666816)*U2^2*U3^3*U6*U8^7 + (357610598643978914256921914696180736)*U1^6*U2^2*U3^3*U4*U9 + (-133272322104839774641876138126095360)*U1^6*U2^2*U3^3*U6*U9 + (34941484538050632811564234425572352)*U1^6*U2^2*U3^3*U5*U8 + (141846023013784266282960934514101248)*U1^6*U2^2*U3^3*U4*U8 + (-13090807484130804887099597821258752)*U1^6*U2^2*U3^3*U6*U8 + (181881694695942690204569500770425856)*U0^2*U1^6*U2^2*U3^3 + (-2537803467723459371081741167753377792)*U0*U1^7*U2^2*U3^3 + (110193038902694023509123551472211968)*U1^8*U2^2*U3^3 + (-4590172307035572660121632768)*U0*U2^3*U3^3*U9^6 + (31141336838644593356077440)*U0*U2^3*U3^3*U8^6 + (1645740197818109970738576714)*U1*U2^3*U3^3*U7^6 + (-471519305450193258103685665483427328)*U1^5*U2^3*U3^3*U4*U9 + (-559175078450367954158322555844830720)*U1^5*U2^3*U3^3*U6*U9 + (37504090258849557944458018704167424)*U1^5*U2^3*U3^3*U5*U8 + (-215421993144435473692925846266473984)*U1^5*U2^3*U3^3*U4*U8 + (205263019666609098829517635698424320)*U1^5*U2^3*U3^3*U6*U8 + (-176204009935153497171013206587503104)*U0^2*U1^5*U2^3*U3^3 + (279153327316961357825807119475708928)*U0*U1^6*U2^3*U3^3 + (-1778241290179217009957559813074061312)*U1^7*U2^3*U3^3 + (-3018823308576346751965766952)*U2^4*U3^3*U7^6 + (-26723251515924858256372924416)*U2^4*U3^3*U9^6 + (-32513636961678032085886848)*U2^4*U3^3*U8^6 + (-112048698045562568370104145165833472)*U1^4*U2^4*U3^3*U4*U9 + (25241044560584302196917019753635584)*U1^4*U2^4*U3^3*U6*U9 + (-16266027076013436013806411496554240)*U1^4*U2^4*U3^3*U5*U8 + (-97374090854190409611506763770753280)*U1^4*U2^4*U3^3*U4*U8 + (-145297366608393681086354079277875456)*U1^4*U2^4*U3^3*U6*U8 + (-75490700894136805916137886673414912)*U0^2*U1^4*U2^4*U3^3 + (-332373111742597141499838800808685056)*U0*U1^5*U2^4*U3^3 + (-115052721636372856659857279480444928)*U1^6*U2^4*U3^3 + (10911391029018445788496964988)*U2^5*U3^3*U5*U7^4 + (272376561084354626832267468696)*U2^5*U3^3*U4*U7^4 + (-407098943981995612923948957696)*U2^5*U3^3*U4*U9^4 + (104536217527526699896063131648)*U2^5*U3^3*U6*U9^4 + (4008637624836482054210829312)*U2^5*U3^3*U5*U8^4 + (-4487146748158859990818593408)*U2^5*U3^3*U6*U8^4 + (35767799912277479045963153448523008)*U1^3*U2^5*U3^3*U4*U9 + (72631226445612471915435062308581120)*U1^3*U2^5*U3^3*U6*U9 + (1548932932025598089592137149419648)*U1^3*U2^5*U3^3*U5*U8 + (-23245847277973380727421164708034304)*U1^3*U2^5*U3^3*U4*U8 + (-30738439347407973126365738174486784)*U1^3*U2^5*U3^3*U6*U8 + (20695036463567606391408074732666880)*U0^2*U1^3*U2^5*U3^3 + (316735642857713620865009672744861952)*U0*U1^4*U2^5*U3^3 + (-515074883245377052382505329424184320)*U1^5*U2^5*U3^3 + (-5764593655504650907845704024064)*U0*U2^6*U3^3*U9^3 + (-839422719467667061787197552320)*U0*U2^6*U3^3*U8^3 + (5731616079134767967046481200384)*U1*U2^6*U3^3*U7^3 + (32506896739034497324792961161225440)*U1^2*U2^6*U3^3*U4*U9 + (81300763176352766690277023164795104)*U1^2*U2^6*U3^3*U6*U9 + (-5952755781572936232533770276451904)*U1^2*U2^6*U3^3*U5*U8 + (-5790730812381418369010748547569120)*U1^2*U2^6*U3^3*U4*U8 + (-60582858020473240001918952127826784)*U1^2*U2^6*U3^3*U6*U8 + (12790482145231429821815548425266496)*U0^2*U1^2*U2^6*U3^3 + (-96576463271126124050465189986876608)*U0*U1^3*U2^6*U3^3 + (199438427733448859345427253483484544)*U1^4*U2^6*U3^3 + (867771034119185294780789882976)*U2^7*U3^3*U7^3 + (-16693281915401007251048847900672)*U2^7*U3^3*U9^3 + (-4986379399431575770431316992)*U2^7*U3^3*U8^3 + (-4100805041048127107147757198219096)*U1*U2^7*U3^3*U5*U9 + (13705430089053319557529609729851984)*U1*U2^7*U3^3*U4*U9 + (9765174354004094195874191298562944)*U1*U2^7*U3^3*U6*U9 + (-677749475408234712861029605184520)*U1*U2^7*U3^3*U5*U8 + (6143945177085882203076202927334160)*U1*U2^7*U3^3*U4*U8 + (-10817321033057039390911332819837312)*U1*U2^7*U3^3*U6*U8 + (13072971070120285358943978472254768)*U0^2*U1*U2^7*U3^3 + (176523951741689265048265957321096032)*U0*U1^2*U2^7*U3^3 + (-17784955003107000725357783911959168)*U1^3*U2^7*U3^3 + (-28092594659365868141199098864256)*U2^8*U3^3*U5*U7 + (-205045375398806219358980599599168)*U2^8*U3^3*U4*U7 + (245290884545733873634587646607613)*U2^8*U3^3*U6*U7 + (-748715836014328217923410378792488)*U2^8*U3^3*U5*U9 + (-282899668352458196911682502623232)*U2^8*U3^3*U4*U9 + (483658251382614512376374967926784)*U2^8*U3^3*U6*U9 + (-16474106446794512320069906688448)*U2^8*U3^3*U5*U8 + (639184237166851200839935988826936)*U2^8*U3^3*U4*U8 + (29995342492365349673710664973888)*U2^8*U3^3*U6*U8 + (939408782512507848135302588378564)*U0^2*U2^8*U3^3 + (14007302651242262934749725888554394)*U0*U1*U2^8*U3^3 + (44383783894305875368515866239912016)*U1^2*U2^8*U3^3 + (-725386859031689141011270289263560)*U0*U2^9*U3^3 + (-7398382056228152320570324850438160)*U1*U2^9*U3^3 + (-1737896769181305794457666376247148)*U2^10*U3^3 + (-5058942549543972846)*U3^4*U7^9 + (-5749809972813994743300096)*U3^4*U9^9 + (-2640893246993860571520)*U3^4*U8^9 + (-840031012881998268684856862601166848)*U1^7*U3^4*U4*U9 + (-1100392291078099290281022573138702336)*U1^7*U3^4*U6*U9 + (7409679293648498054857105022435328)*U1^7*U3^4*U5*U8 + (-566742621116091001518257500111583232)*U1^7*U3^4*U4*U8 + (-222132624209352673283473599237285888)*U1^7*U3^4*U6*U8 + (-483245868957399603416447544987856896)*U0^2*U1^7*U3^4 + (-2238089943307259349742812116690479104)*U0*U1^8*U3^4 + (225898641694782332292071218457309184)*U1^9*U3^4 + (1597546971457581362795739)*U2*U3^4*U5*U7^7 + (8835731577149998227544899)*U2*U3^4*U4*U7^7 + (-57365971604770793834151936)*U2*U3^4*U4*U9^7 + (-259138999684161932476022784)*U2*U3^4*U6*U9^7 + (-68181739556132489750784)*U2*U3^4*U5*U8^7 + (120641172118552016967168)*U2*U3^4*U6*U8^7 + (-64912786996098526385549204561089536)*U1^6*U2*U3^4*U4*U9 + (191443858295978583201404325046302720)*U1^6*U2*U3^4*U6*U9 + (-9491027029676468708738218888624128)*U1^6*U2*U3^4*U5*U8 + (-150590889673917739853950135169998848)*U1^6*U2*U3^4*U4*U8 + (-374126227629914535852148229961990144)*U1^6*U2*U3^4*U6*U8 + (18202039875594192874630184238584832)*U0^2*U1^6*U2*U3^4 + (1847796134778098278121580219542243328)*U0*U1^7*U2*U3^4 + (-1318691333727230465092199425719097344)*U1^8*U2*U3^4 + (-1141608007465641253027971072)*U0*U2^2*U3^4*U9^6 + (26888905595721054567084480)*U0*U2^2*U3^4*U8^6 + (-66981010155861077048237292)*U1*U2^2*U3^4*U7^6 + (-365604995213256415769706888274148352)*U1^5*U2^2*U3^4*U4*U9 + (-338987014937343281470091520697293312)*U1^5*U2^2*U3^4*U6*U9 + (13932592564764980621689412794157568)*U1^5*U2^2*U3^4*U5*U8 + (-248409201736234209321544553930345472)*U1^5*U2^2*U3^4*U4*U8 + (59256060091453613276457415434657792)*U1^5*U2^2*U3^4*U6*U8 + (-283000517261678284869228463659664896)*U0^2*U1^5*U2^2*U3^4 + (-1581859818864138943769664559717455360)*U0*U1^6*U2^2*U3^4 + (762672334254714985741532486527057920)*U1^7*U2^2*U3^4 + (561431983876587737129825244)*U2^3*U3^4*U7^6 + (20511245161678115777681424384)*U2^3*U3^4*U9^6 + (-960766884928473544642176)*U2^3*U3^4*U8^6 + (-94828272866475438365139952894934016)*U1^4*U2^3*U3^4*U4*U9 + (-176626557897727713570165845516981760)*U1^4*U2^3*U3^4*U6*U9 + (2575791080893183473826277295599616)*U1^4*U2^3*U3^4*U5*U8 + (17142886286621673206009356836080640)*U1^4*U2^3*U3^4*U4*U8 + (108640970436056765817317538187611648)*U1^4*U2^3*U3^4*U6*U8 + (-56394645975536171701263694794312192)*U0^2*U1^4*U2^3*U3^4 + (-211634557198185314439481505014520832)*U0*U1^5*U2^3*U3^4 + (769628574764599534096658048033215488)*U1^6*U2^3*U3^4 + (125999200778156059412823384672)*U2^4*U3^4*U5*U7^4 + (643165734197987745748464496896)*U2^4*U3^4*U4*U7^4 + (91836197401991769362693357568)*U2^4*U3^4*U4*U9^4 + (405176378030270149901536198656)*U2^4*U3^4*U6*U9^4 + (2751811431097838222875008960)*U2^4*U3^4*U5*U8^4 + (-9599189482127169141733063296)*U2^4*U3^4*U6*U8^4 + (-42590242871046828972743633738102016)*U1^3*U2^4*U3^4*U4*U9 + (-67223616584936786761036649766718464)*U1^3*U2^4*U3^4*U6*U9 + (-3887292307963673561133563836429440)*U1^3*U2^4*U3^4*U5*U8 + (-1584931798617137361411754808461824)*U1^3*U2^4*U3^4*U4*U8 + (-5253728773589255616461179483827456)*U1^3*U2^4*U3^4*U6*U8 + (-22027765652289362357469682141901568)*U0^2*U1^3*U2^4*U3^4 + (5501517852042367181093465571636480)*U0*U1^4*U2^4*U3^4 + (748692972494006175777169682532535296)*U1^5*U2^4*U3^4 + (896754443676449445926953943040)*U0*U2^5*U3^4*U9^3 + (-749450223912604372136045472384)*U0*U2^5*U3^4*U8^3 + (-8168480426022006270269193852672)*U1*U2^5*U3^4*U7^3 + (2363633952210783974119818451841280)*U1^2*U2^5*U3^4*U4*U9 + (-13098796338908320980654295680219648)*U1^2*U2^5*U3^4*U6*U9 + (89542781279174753971573787435520)*U1^2*U2^5*U3^4*U5*U8 + (4046704779101822533159512186304512)*U1^2*U2^5*U3^4*U4*U8 + (-9922390167901009843240785125411328)*U1^2*U2^5*U3^4*U6*U8 + (4640756547635586625114896232958976)*U0^2*U1^2*U2^5*U3^4 + (120688404998437083533991381787236864)*U0*U1^3*U2^5*U3^4 + (37421957938095548986317125576935680)*U1^4*U2^5*U3^4 + (-28580775495862507657087326912)*U2^6*U3^4*U7^3 + (8184945969542169036278299754496)*U2^6*U3^4*U9^3 + (-143936247680515953980054172288)*U2^6*U3^4*U8^3 + (2327608463876334577454622021837960)*U1*U2^6*U3^4*U5*U9 + (3850753234377973443252527252203632)*U1*U2^6*U3^4*U4*U9 + (5349553920849139393679729210502432)*U1*U2^6*U3^4*U6*U9 + (959064882339323881829506781367384)*U1*U2^6*U3^4*U5*U8 + (-896967416460465811461990031886160)*U1*U2^6*U3^4*U4*U8 + (1010679698794746986718264402132384)*U1*U2^6*U3^4*U6*U8 + (-1276245645353200847296646739432912)*U0^2*U1*U2^6*U3^4 + (-61890839137181375117850056229764640)*U0*U1^2*U2^6*U3^4 + (181072839006944714006852957902600320)*U1^3*U2^6*U3^4 + (24719715498350265686771048606016)*U2^7*U3^4*U5*U7 + (707841101788870061400996902927616)*U2^7*U3^4*U4*U7 + (1070281796222739113717839616522118)*U2^7*U3^4*U6*U7 + (-231513347472191264651459808824848)*U2^7*U3^4*U5*U9 + (83056410555711048788316737568768)*U2^7*U3^4*U4*U9 + (-401860369484182221578248584167424)*U2^7*U3^4*U6*U9 + (-7753761261549948834757563537792)*U2^7*U3^4*U5*U8 + (808946920594692933164268098416464)*U2^7*U3^4*U4*U8 + (35633680120263066530380994500416)*U2^7*U3^4*U6*U8 + (453264568463876042474076137396104)*U0^2*U2^7*U3^4 + (13622319234650534081413030274022524)*U0*U1*U2^7*U3^4 + (-44554996373363740406901212850867200)*U1^2*U2^7*U3^4 + (-1802588774600831209294143382181688)*U0*U2^8*U3^4 + (-4818663204095854092540858433368528)*U1*U2^8*U3^4 + (1196128548218255510489997934253760)*U2^9*U3^4 + (-146148579385141366493874)*U3^5*U5*U7^7 + (-741351007785569914181826)*U3^5*U4*U7^7 + (174126108214448692826996736)*U3^5*U4*U9^7 + (201140593926564550196330496)*U3^5*U6*U9^7 + (-4877064376753920150528)*U3^5*U5*U8^7 + (97788983825953240351488)*U3^5*U6*U8^7 + (326052224166254316612229885795126272)*U1^6*U3^5*U4*U9 + (362030651761330735468459818467668992)*U1^6*U3^5*U6*U9 + (-10259483730567022795692006831424512)*U1^6*U3^5*U5*U8 + (209061156035103891829281236033842176)*U1^6*U3^5*U4*U8 + (-17114861273456550216088084806945792)*U1^6*U3^5*U6*U8 + (190498339508035648165373550317822976)*U0^2*U1^6*U3^5 + (835547780379612771403249568490688512)*U0*U1^7*U3^5 + (610250181227993877592210327711076352)*U1^8*U3^5 + (-1817965048264953651515621376)*U0*U2*U3^5*U9^6 + (6719543108387901926725248)*U0*U2*U3^5*U8^6 + (77287776454419453799511760)*U1*U2*U3^5*U7^6 + (-114490909167386470080131496693224448)*U1^5*U2*U3^5*U4*U9 + (-351445071547788490798356271978220544)*U1^5*U2*U3^5*U6*U9 + (12053559240977507201278282565521920)*U1^5*U2*U3^5*U5*U8 + (24028496649884155596339594599073792)*U1^5*U2*U3^5*U4*U8 + (82872305677926957053743087506167808)*U1^5*U2*U3^5*U6*U8 + (-65888698355440188643709918392777728)*U0^2*U1^5*U2*U3^5 + (-702855907590335061935732046580288512)*U0*U1^6*U2*U3^5 + (1264570557520023828139727929661113344)*U1^7*U2*U3^5 + (-124721067224824969149034722)*U2^2*U3^5*U7^6 + (-13201521944073492870901923840)*U2^2*U3^5*U9^6 + (11060522762553260335814976)*U2^2*U3^5*U8^6 + (-11779671105212832753111438653585664)*U1^4*U2^2*U3^5*U4*U9 + (-79260472118705054965215932930704128)*U1^4*U2^2*U3^5*U6*U9 + (3473737351109165793897001838632704)*U1^4*U2^2*U3^5*U5*U8 + (83982849248748003567300997909367040)*U1^4*U2^2*U3^5*U4*U8 + (85969380597827517903249654793659648)*U1^4*U2^2*U3^5*U6*U8 + (32068743862521080027013273321318144)*U0^2*U1^4*U2^2*U3^5 + (547712799130752646012752271432731648)*U0*U1^5*U2^2*U3^5 + (1427669132128214201984060179668486144)*U1^6*U2^2*U3^5 + (-69289434631061204611883823540)*U2^3*U3^5*U5*U7^4 + (-390791366506545611613409130904)*U2^3*U3^5*U4*U7^4 + (-5903652723908303326976409600)*U2^3*U3^5*U4*U9^4 + (-620126439022049878449947934720)*U2^3*U3^5*U6*U9^4 + (478294426246406352802103808)*U2^3*U3^5*U5*U8^4 + (-4764821517078203329292344320)*U2^3*U3^5*U6*U8^4 + (-21678135597384183572529555299321856)*U1^3*U2^3*U3^5*U4*U9 + (-82029578510585627972997328779773184)*U1^3*U2^3*U3^5*U6*U9 + (4308908628866617444702926077155200)*U1^3*U2^3*U3^5*U5*U8 + (16545402866144930884514144638435584)*U1^3*U2^3*U3^5*U4*U8 + (61463022311191698664854325705806336)*U1^3*U2^3*U3^5*U6*U8 + (-7596294642339889123533072613270272)*U0^2*U1^3*U2^3*U3^5 + (3385065071480749207616463959387904)*U0*U1^4*U2^3*U3^5 + (47472070338604474130616190406421504)*U1^5*U2^3*U3^5 + (-330975368702330525475375808512)*U0*U2^4*U3^5*U9^3 + (-300419417145624421542994139904)*U0*U2^4*U3^5*U8^3 + (9164525100456173631388554516624)*U1*U2^4*U3^5*U7^3 + (-14786302425863030777864033628572736)*U1^2*U2^4*U3^5*U4*U9 + (-11214769731308918844839385100646976)*U1^2*U2^4*U3^5*U6*U9 + (-626243153675940406228521517094016)*U1^2*U2^4*U3^5*U5*U8 + (848730865765000529618785976510016)*U1^2*U2^4*U3^5*U4*U8 + (11698086834194501752820604677874240)*U1^2*U2^4*U3^5*U6*U8 + (-4739636470869307987811439839025792)*U0^2*U1^2*U2^4*U3^5 + (18618830343339045664585019046840192)*U0*U1^3*U2^4*U3^5 + (-21837727929677742809773513926906624)*U1^4*U2^4*U3^5 + (4594640742131978024012899134000)*U2^5*U3^5*U7^3 + (-2358577354996964518286833483776)*U2^5*U3^5*U9^3 + (-248311021747082484324284617536)*U2^5*U3^5*U8^3 + (5799324043679278197010617791327856)*U1*U2^5*U3^5*U5*U9 + (-6242965740193197918314563919920224)*U1*U2^5*U3^5*U4*U9 + (-18327751421373589313853616492296000)*U1*U2^5*U3^5*U6*U9 + (3199941519083223028641530184023952)*U1*U2^5*U3^5*U5*U8 + (2643308855270429782231371848736672)*U1*U2^5*U3^5*U4*U8 + (26086598061343378746334514246523456)*U1*U2^5*U3^5*U6*U8 + (-9506521557635786113837068440104032)*U0^2*U1*U2^5*U3^5 + (-207478945329039807800040032156421312)*U0*U1^2*U2^5*U3^5 + (59043821408922747814163111489918208)*U1^3*U2^5*U3^5 + (-112743069580218831695959634342208)*U2^6*U3^5*U5*U7 + (-1491348399023967721402135672065024)*U2^6*U3^5*U4*U7 + (-1499685223980811513193410897931295)*U2^6*U3^5*U6*U7 + (297934721301529423089610503064216)*U2^6*U3^5*U5*U9 + (-42762274147708145626401967767552)*U2^6*U3^5*U4*U9 + (101484159837606608892147418005504)*U2^6*U3^5*U6*U9 + (4755478875012048814704056055168)*U2^6*U3^5*U5*U8 + (659394039686971994989279229662008)*U2^6*U3^5*U4*U8 + (9284215589707202132358436288704)*U2^6*U3^5*U6*U8 + (-26189050264798667068122314875132)*U0^2*U2^6*U3^5 + (20815986221928095811105344399129938)*U0*U1*U2^6*U3^5 + (64869310294602371763099842194578224)*U1^2*U2^6*U3^5 + (-667144359419293609329215770192968)*U0*U2^7*U3^5 + (4793340771788535708156208047042000)*U1*U2^7*U3^5 + (1278445290937924435641642251611536)*U2^8*U3^5 + (166968234054663037416898560)*U0*U3^6*U9^6 + (579248503964348846538240)*U0*U3^6*U8^6 + (-16341052652852900313556260)*U1*U3^6*U7^6 + (8105499311609384713511719693106688)*U1^5*U3^6*U4*U9 + (88383171468036934607842908932700672)*U1^5*U3^6*U6*U9 + (-2843695158977427467817657152758272)*U1^5*U3^6*U5*U8 + (-42086369243677326872107824591155712)*U1^5*U3^6*U4*U8 + (-50264024948060848008701274392504832)*U1^5*U3^6*U6*U8 + (1417795738478893162443006532763136)*U0^2*U1^5*U3^6 + (81137944487134525698118620099866112)*U0*U1^6*U3^6 + (-926488223403463723198843526636630016)*U1^7*U3^6 + (46035206590374768979759968)*U2*U3^6*U7^6 + (6941885866338917767868448768)*U2*U3^6*U9^6 + (3971205193536817994072448)*U2*U3^6*U8^6 + (-13272429056928163200108270311823360)*U1^4*U2*U3^6*U4*U9 + (3927362039903884034373952445056512)*U1^4*U2*U3^6*U6*U9 + (2262139038439490403957236202274560)*U1^4*U2*U3^6*U5*U8 + (-16283549050145387878665276607762944)*U1^4*U2*U3^6*U4*U8 + (25090167638378405213993629046260224)*U1^4*U2*U3^6*U6*U8 + (-16016585333830993244617131017792256)*U0^2*U1^4*U2*U3^6 + (-222159691046543007023376444958388736)*U0*U1^5*U2*U3^6 + (-209886111249480402367928121468251136)*U1^6*U2*U3^6 + (3461218980692948316441426168)*U2^2*U3^6*U5*U7^4 + (1614726683265208311808592760)*U2^2*U3^6*U4*U7^4 + (133026323940437651494264111104)*U2^2*U3^6*U4*U9^4 + (548741704730509091323164229632)*U2^2*U3^6*U6*U9^4 + (-61989885622355364725958720)*U2^2*U3^6*U5*U8^4 + (-275440722570225606523499136)*U2^2*U3^6*U6*U8^4 + (-27854493538069752011234207938619136)*U1^3*U2^2*U3^6*U4*U9 + (4170926372137905226412331487809792)*U1^3*U2^2*U3^6*U6*U9 + (-1284938684825005367567400570665088)*U1^3*U2^2*U3^6*U5*U8 + (-26002254647741670072782387703620352)*U1^3*U2^2*U3^6*U4*U8 + (-3697245441459122634990735309529344)*U1^3*U2^2*U3^6*U6*U8 + (-22528634128886405569788034961075712)*U0^2*U1^3*U2^2*U3^6 + (-171290331299929824463515819226182144)*U0*U1^4*U2^2*U3^6 + (-474169072400641154144123024702587392)*U1^5*U2^2*U3^6 + (1953912243690079103783080820736)*U0*U2^3*U3^6*U9^3 + (-46359381213429294839736801600)*U0*U2^3*U3^6*U8^3 + (-5819794626337378216828565665680)*U1*U2^3*U3^6*U7^3 + (-7691822381716442884433440790572320)*U1^2*U2^3*U3^6*U4*U9 + (-3478652325875014710654054574568736)*U1^2*U2^3*U3^6*U6*U9 + (205917412092162672097352570165184)*U1^2*U2^3*U3^6*U5*U8 + (-10442009369104943039462236360158432)*U1^2*U2^3*U3^6*U4*U8 + (3043742334499345458067978022847648)*U1^2*U2^3*U3^6*U6*U8 + (-7844055262317556135756069437918912)*U0^2*U1^2*U2^3*U3^6 + (-62033982019702540984850692093062336)*U0*U1^3*U2^3*U3^6 + (-144912095644935322297500555181360512)*U1^4*U2^3*U3^6 + (-228952119816001935029961957888)*U2^4*U3^6*U7^3 + (3346764654174767737189472010240)*U2^4*U3^6*U9^3 + (-151110283608053814551289663168)*U2^4*U3^6*U8^3 + (-1812674389643679019326016055854440)*U1*U2^4*U3^6*U5*U9 + (-914494568971223484794697920787024)*U1*U2^4*U3^6*U4*U9 + (7707218280565154721142705021854720)*U1*U2^4*U3^6*U6*U9 + (-1619616032898593810724514943684280)*U1*U2^4*U3^6*U5*U8 + (-4491907621411268339232915727720080)*U1*U2^4*U3^6*U4*U8 + (-10922160016469119906318516285691520)*U1*U2^4*U3^6*U6*U8 + (343102331327184185052145349270352)*U0^2*U1*U2^4*U3^6 + (40825519540811722412102624205406752)*U0*U1^2*U2^4*U3^6 + (-67076813387159530348615283303581056)*U1^3*U2^4*U3^6 + (8822220751896234361999381982496)*U2^5*U3^6*U5*U7 + (858645944735867810722633850841600)*U2^5*U3^6*U4*U7 + (-681351486239945619247137559492137)*U2^5*U3^6*U6*U7 + (-268386147645059528218809905079736)*U2^5*U3^6*U5*U9 + (18995302316777413602500993286144)*U2^5*U3^6*U4*U9 + (-144302567248859041364521542746112)*U2^5*U3^6*U6*U9 + (6754149012353481691593253607424)*U2^5*U3^6*U5*U8 + (-204285187499588314360452968939736)*U2^5*U3^6*U4*U8 + (-15900109984308993095217350296512)*U2^5*U3^6*U6*U8 + (84793549689316594495598235329164)*U0^2*U2^5*U3^6 + (-3702370166681129170551128935406002)*U0*U1*U2^5*U3^6 + (29216686860600611523161669143910128)*U1^2*U2^5*U3^6 + (1158146448770784516433369785615888)*U0*U2^6*U3^6 + (-17933299609858998612265379481501216)*U1*U2^6*U3^6 + (-1405726152863366576254102349696436)*U2^7*U3^6 + (-1073011005398426436587358)*U3^7*U7^6 + (-1812346373672337671646216192)*U3^7*U9^6 + (451202487712052725912320)*U3^7*U8^6 + (9871290047870249306660912728988928)*U1^4*U3^7*U4*U9 + (-213111316245361675647382691510016)*U1^4*U3^7*U6*U9 + (-691236595934105294479067232062208)*U1^4*U3^7*U5*U8 + (10752529814846322084722145965886720)*U1^4*U3^7*U4*U8 + (-4974137070087330528327434817149184)*U1^4*U3^7*U6*U8 + (7396875161506689289865853412009728)*U0^2*U1^4*U3^7 + (51259065840495082620528070033617408)*U0*U1^5*U3^7 + (191766145092973054186245129795514368)*U1^6*U3^7 + (-2264153532530377974493209012)*U2*U3^7*U5*U7^4 + (-12986827882375228841233045512)*U2*U3^7*U4*U7^4 + (-99932454317118932630458859520)*U2*U3^7*U4*U9^4 + (-227948098199763260216511037440)*U2*U3^7*U6*U9^4 + (-12526690830677674867154304)*U2*U3^7*U5*U8^4 + (161029152558246737398936320)*U2*U3^7*U6*U8^4 + (1512568611869390079101343252423936)*U1^3*U2*U3^7*U4*U9 + (-13255467359619365128689384931695360)*U1^3*U2*U3^7*U6*U9 + (1113179029762050365470945523956608)*U1^3*U2*U3^7*U5*U8 + (10032725543086176581242266640130304)*U1^3*U2*U3^7*U4*U8 + (12585981837956002264509587722103040)*U1^3*U2*U3^7*U6*U8 + (3761031803568001699413671517826560)*U0^2*U1^3*U2*U3^7 + (35733690625060475286521172050667264)*U0*U1^4*U2*U3^7 + (231902412232744541294682739826271744)*U1^5*U2*U3^7 + (-1369651545134336920294787383296)*U0*U2^2*U3^7*U9^3 + (-3134692800399870206508189888)*U0*U2^2*U3^7*U8^3 + (788807466362230227712639097568)*U1*U2^2*U3^7*U7^3 + (581529741960775318887834883837152)*U1^2*U2^2*U3^7*U4*U9 + (-11514571928924091172746447189439008)*U1^2*U2^2*U3^7*U6*U9 + (58866441835380145640463117362112)*U1^2*U2^2*U3^7*U5*U8 + (9489154164199960462208566336162080)*U1^2*U2^2*U3^7*U4*U8 + (6334521884666138340803587333592736)*U1^2*U2^2*U3^7*U6*U8 + (3287547689208679382896126100950848)*U0^2*U1^2*U2^2*U3^7 + (30692287209765956637801769072712256)*U0*U1^3*U2^2*U3^7 + (193455984649126593182773889820850560)*U1^4*U2^2*U3^7 + (273293824764018358288875786624)*U2^3*U3^7*U7^3 + (-3815778417124217368346963214336)*U2^3*U3^7*U9^3 + (-31572852706721621990286764928)*U2^3*U3^7*U8^3 + (-421660163558850417253482180890256)*U1*U2^3*U3^7*U5*U9 + (-829012319755968522868641267249024)*U1*U2^3*U3^7*U4*U9 + (-9443968697706008704165328434109856)*U1*U2^3*U3^7*U6*U9 + (162851424232394232316716648842448)*U1*U2^3*U3^7*U5*U8 + (4245779141907056598372748507335168)*U1*U2^3*U3^7*U4*U8 + (3122825604906271109925412273953888)*U1*U2^3*U3^7*U6*U8 + (1538396943538988004782526196163424)*U0^2*U1*U2^3*U3^7 + (38416510272668592249544938906609216)*U0*U1^2*U2^3*U3^7 + (65335254370645983650634965433686016)*U1^3*U2^3*U3^7 + (-64380603915022995553482111396576)*U2^4*U3^7*U5*U7 + (-803185654059026513534200851737856)*U2^4*U3^7*U4*U7 + (175345088261045186346800412840891)*U2^4*U3^7*U6*U7 + (9517976296587916393926756506824)*U2^4*U3^7*U5*U9 + (15612430022880151992199489585152)*U2^4*U3^7*U4*U9 + (177745094868815558338414080688128)*U2^4*U3^7*U6*U9 + (2681367053748006953281153424256)*U2^4*U3^7*U5*U8 + (56268569688544352001072060835080)*U2^4*U3^7*U4*U8 + (-14103132447588960347848719380160)*U2^4*U3^7*U6*U8 + (416708614961077864575157597910252)*U0^2*U2^4*U3^7 + (10485855676008163519799144416456966)*U0*U1*U2^4*U3^7 + (-686556769936596780367749959047216)*U1^2*U2^4*U3^7 + (-1352102666145436436435695757829600)*U0*U2^5*U3^7 + (3187439975978644932483644224280544)*U1*U2^5*U3^7 + (-974717767418074850100339470136)*U2^6*U3^7 + (141633222450092571480370992)*U3^8*U5*U7^4 + (743761699635223721714084928)*U3^8*U4*U7^4 + (13457854743047329215783370752)*U3^8*U4*U9^4 + (1022899523297609430880616448)*U3^8*U6*U9^4 + (-229726640965557291061248)*U3^8*U5*U8^4 + (12254303645925999150850560)*U3^8*U6*U8^4 + (297188909329669793018647803412992)*U1^3*U3^8*U4*U9 + (5775961350204298376630292145948416)*U1^3*U3^8*U6*U9 + (-167916557634371492569726590357504)*U1^3*U3^8*U5*U8 + (-3167328010750924900673225548182528)*U1^3*U3^8*U4*U8 + (-2636263636666244760926707071323904)*U1^3*U3^8*U6*U8 + (-491543896879678670968748624183424)*U0^2*U1^3*U3^8 + (-4233840874228017630975485624516352)*U0*U1^4*U3^8 + (-73571657252057823741590849713844736)*U1^5*U3^8 + (241396242063818696760250662912)*U0*U2*U3^8*U9^3 + (-726349303274959988932993344)*U0*U2*U3^8*U8^3 + (-94056380661240999649662243408)*U1*U2*U3^8*U7^3 + (-1121656836654905186481127114545504)*U1^2*U2*U3^8*U4*U9 + (2677306491719685902172902943948192)*U1^2*U2*U3^8*U6*U9 + (39212065155440786087103534095040)*U1^2*U2*U3^8*U5*U8 + (-2685766527559327945415544330333984)*U1^2*U2*U3^8*U4*U8 + (-121796021515093654764708006653088)*U1^2*U2*U3^8*U6*U8 + (-1454298787490509315063558127141184)*U0^2*U1^2*U2*U3^8 + (-17117947168914653061966228606126144)*U0*U1^3*U2*U3^8 + (-67528982396409716260111092415981440)*U1^4*U2*U3^8 + (90721675125290126386804466016)*U2^2*U3^8*U7^3 + (1810284352773968738693663096832)*U2^2*U3^8*U9^3 + (-1877509808967895587308475648)*U2^2*U3^8*U8^3 + (881136612308213826980748720833568)*U1*U2^2*U3^8*U5*U9 + (-733082491398223215067900566233952)*U1*U2^2*U3^8*U4*U9 + (2720463502359588875407655799749280)*U1*U2^2*U3^8*U6*U9 + (363622745251227637193810752762848)*U1*U2^2*U3^8*U5*U8 + (-2282214479161509076876077636483552)*U1*U2^2*U3^8*U4*U8 + (2758557036602577842449702288576416)*U1*U2^2*U3^8*U6*U8 + (-2182198346418935394705340320429312)*U0^2*U1*U2^2*U3^8 + (-44211855730388454655803832808208000)*U0*U1^2*U2^2*U3^8 + (-30802713252509240372574973838808960)*U1^3*U2^2*U3^8 + (43881643593440142450376433458176)*U2^3*U3^8*U5*U7 + (384125718627396290394962336449152)*U2^3*U3^8*U4*U7 + (-277694414018611902184695443572638)*U2^3*U3^8*U6*U7 + (182000652396956473283360484757168)*U2^3*U3^8*U5*U9 + (-10721737636084179368119199563776)*U2^3*U3^8*U4*U9 + (-73228497762870343255553246232576)*U2^3*U3^8*U6*U9 + (463938256838677410817626321984)*U2^3*U3^8*U5*U8 + (-321764581654596678015517147821552)*U2^3*U3^8*U4*U8 + (-4200024990651587099910362854080)*U2^3*U3^8*U6*U8 + (-592918016683220558796871620186808)*U0^2*U2^3*U3^8 + (-13264527368460545802316342121019068)*U0*U1*U2^3*U3^8 + (-26203128877959925782735049929364960)*U1^2*U2^3*U3^8 + (842184464898693298899391641489368)*U0*U2^4*U3^8 + (-3341445785321377649903658982785616)*U1*U2^4*U3^8 + (922041239664689797464975974892212)*U2^5*U3^8 + (-25115792677207923558982680576)*U0*U3^9*U9^3 + (-66431881521118386199459584)*U0*U3^9*U8^3 + (6454690903084559541723006912)*U1*U3^9*U7^3 + (108897429741348795257467912182336)*U1^2*U3^9*U4*U9 + (-1071914477529185383118942136233664)*U1^2*U3^9*U6*U9 + (644444560263035765412649602432)*U1^2*U3^9*U5*U8 + (682854313850500436038289461581504)*U1^2*U3^9*U4*U8 + (72510291532808330381947025160768)*U1^2*U3^9*U6*U8 + (227680958380758274124638176115200)*U0^2*U1^2*U3^9 + (2632325226108030639525311002646016)*U0*U1^3*U3^9 + (19630041208096835825911702268015616)*U1^4*U3^9 + (-20267572114568670633092171304)*U2*U3^9*U7^3 + (-345825666886079316973941817344)*U2*U3^9*U9^3 + (-420559631391206228305623552)*U2*U3^9*U8^3 + (-1042350646487096726266645568696280)*U1*U2*U3^9*U5*U9 + (737262770445615547064423046239280)*U1*U2*U3^9*U4*U9 + (1386914131543869591488046792563616)*U1*U2*U3^9*U6*U9 + (-587803633120511536330820489617416)*U1*U2*U3^9*U5*U8 + (190198195544230218418362810805872)*U1*U2*U3^9*U4*U8 + (-4247535156088561055641998492689376)*U1*U2*U3^9*U6*U8 + (1805600413537252620290268675335280)*U0^2*U1*U2*U3^9 + (40565347316059212121518995433056352)*U0*U1^2*U2*U3^9 + (-7163798430105954061798088047657344)*U1^3*U2*U3^9 + (-5575856299842849213475912968960)*U2^2*U3^9*U5*U7 + (-41621820937464566351926902166560)*U2^2*U3^9*U4*U7 + (121217190785287312463211052089903)*U2^2*U3^9*U6*U7 + (-126072754209790763804379837999640)*U2^2*U3^9*U5*U9 + (1125561397578992890159102525440)*U2^2*U3^9*U4*U9 + (11546190496494798222636834619392)*U2^2*U3^9*U6*U9 + (46986332941560032579950801920)*U2^2*U3^9*U5*U8 + (89547481177140120472845892934184)*U2^2*U3^9*U4*U8 + (-539370998283184399270653050880)*U2^2*U3^9*U6*U8 + (271849504090331831067918044346796)*U0^2*U2^2*U3^9 + (3296845053605791808732314814106014)*U0*U1*U2^2*U3^9 + (13642565412150036809094126820663984)*U1^2*U2^2*U3^9 + (61313295944698455065648489970312)*U0*U2^3*U3^9 + (4118434925584795855768183890739728)*U1*U2^3*U3^9 + (-925455066079980251215855253340640)*U2^4*U3^9 + (555628371430962301214204736)*U3^10*U7^3 + (39272608307408701846814392320)*U3^10*U9^3 + (-52793120911970764288896768)*U3^10*U8^3 + (-56494021368002174922103270655112)*U1*U3^10*U6*U7 + (147500238872660486428548176982576)*U1*U3^10*U5*U9 + (-429176715992921452839427579104)*U1*U3^10*U4*U9 + (-30412233286870245416081688745152)*U1*U3^10*U6*U9 + (80391938721571121080968156796176)*U1*U3^10*U5*U8 + (-62389848431366822597549917747680)*U1*U3^10*U4*U8 + (484177464266083263669911335579584)*U1*U3^10*U6*U8 + (-213314898153520294997634060479424)*U0^2*U1*U3^10 + (-5624353944357577547445019271237136)*U0*U1^2*U3^10 + (-1191089241005564555985012736862208)*U1^3*U3^10 + (877820512346093465827143588672)*U2*U3^10*U5*U7 + (5431175095520441184117547432896)*U2*U3^10*U4*U7 + (119427070166031507717324394368165)*U2*U3^10*U6*U7 + (68593362936365437717662656646392)*U2*U3^10*U5*U9 + (625401842373864687395062775808)*U2*U3^10*U4*U9 + (751085873982557939437212008448)*U2*U3^10*U6*U9 + (3257748030490649238339578304)*U2*U3^10*U5*U8 + (-78490011921041082557371188578280)*U2*U3^10*U4*U8 + (-47975946196623505453640042496)*U2*U3^10*U6*U8 + (-116514311310408291144776914412972)*U0^2*U2*U3^10 + (-2369594730366513908151237630977446)*U0*U1*U2*U3^10 + (-9175043875617016327976091371008400)*U1^2*U2*U3^10 + (-70417182400076395079315453033264)*U0*U2^2*U3^10 + (-540418455120923775326696747126432)*U1*U2^2*U3^10 + (377093560307916807287977827578740)*U2^3*U3^10 + (-20388075964807302185662184160)*U3^11*U5*U7 + (-134274713527506146448971566656)*U3^11*U4*U7 + (-12919817621639578568806912166190)*U3^11*U6*U7 + (-8595179468252836923166155575568)*U3^11*U5*U9 + (-84268385604515557209558712320)*U3^11*U4*U9 + (295310714556464880823164469248)*U3^11*U6*U9 + (70548045094909231382588736)*U3^11*U5*U8 + (16520611568179133436864037578288)*U3^11*U4*U8 + (-2978426466263663423546617728)*U3^11*U6*U8 + (16137018635499663871107252998280)*U0^2*U3^11 + (394988726614312244521457326775364)*U0*U1*U3^11 + (1598581932478128134693475108195552)*U1^2*U3^11 + (44078337959353594354398244016648)*U0*U2*U3^11 + (718125431574324416446378852931408)*U1*U2*U3^11 + (-30744677257052712627238581653004)*U2^2*U3^11 + (-7054436610330129083328387139152)*U0*U3^12 + (-140873297422067605613427818506176)*U1*U3^12 + (-34248048428038845083797053553276)*U2*U3^12 + (5009687438436483379519281576168)*U3^13


==> anc/data/Z13.txt <==
# Z13: a form of degree 13 and character 0 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 962 terms.
# ONE POLYNOMIAL, on one line.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(-68698801845458525814348513523064832)*U1^11*U4*U9 + (-97002554539877417698720517198536704)*U1^11*U6*U9 + (2359130967523017823542030612160512)*U1^11*U5*U8 + (-28375052134222131821899948758048768)*U1^11*U4*U8 + (9906405587690647858321516006219776)*U1^11*U6*U8 + (-24311168781031327633938072240537600)*U0^2*U1^11 + (-160986594278175659934982400299769856)*U0*U1^12 + (181823302759033079099760593955520512)*U1^13 + (35455163498819123733819268210188288)*U1^10*U2*U4*U9 + (46408979622470862661232891827470336)*U1^10*U2*U6*U9 + (-1992675192808079486748532489605120)*U1^10*U2*U5*U8 + (12242512792694258814301815398916096)*U1^10*U2*U4*U8 + (-17547778800560021279146107910668288)*U1^10*U2*U6*U8 + (6853482946411336281990656335540224)*U0^2*U1^10*U2 + (139013986863795796516884647449780224)*U0*U1^11*U2 + (-108208196968655998760470917050155008)*U1^12*U2 + (7266662329412304764928)*U2^2*U4*U9^10 + (7171502174532129521664)*U2^2*U6*U9^10 + (1261016817370712064)*U2^2*U5*U8^10 + (1817178833305700352)*U2^2*U6*U8^10 + (-139968505919951440626192998123341824)*U1^9*U2^2*U4*U9 + (-195103975867745887646134447577499648)*U1^9*U2^2*U6*U9 + (5113957436986845478992381401673728)*U1^9*U2^2*U5*U8 + (-57048123757729200352216705835427840)*U1^9*U2^2*U4*U8 + (24544889738098465219033601206511616)*U1^9*U2^2*U6*U8 + (-67707289649546242990493680046014464)*U0^2*U1^9*U2^2 + (-440360542464103705687571820693092352)*U0*U1^10*U2^2 + (372559502453023521139557536019492864)*U1^11*U2^2 + (-47060898570091773296640)*U0*U2^3*U9^9 + (-568197751213541376)*U0*U2^3*U8^9 + (21931167521285900928)*U1*U2^3*U7^9 + (82336254786040443674097722944462848)*U1^8*U2^3*U4*U9 + (129158896124156941374502665135206400)*U1^8*U2^3*U6*U9 + (-4236360632536099434312518685637632)*U1^8*U2^3*U5*U8 + (31627206366935536224876471117785088)*U1^8*U2^3*U4*U8 + (-18592241142410847823051199030679552)*U1^8*U2^3*U6*U8 + (56383979317509858050987596911325184)*U0^2*U1^8*U2^3 + (478234467978422983097331510311524352)*U0*U1^9*U2^3 + (-226846407744202375353940749281691648)*U1^10*U2^3 + (-28179169632610469019648)*U2^4*U9^9 + (17943631242626294784)*U2^4*U8^9 + (29126448449707059429704354444576256)*U1^7*U2^4*U4*U9 + (35418492984794541856614179640396288)*U1^7*U2^4*U6*U9 + (-708168862122421721892677404230656)*U1^7*U2^4*U5*U8 + (9155932927944032477529561376175616)*U1^7*U2^4*U4*U8 + (-7750549165894777872297216985188864)*U1^7*U2^4*U6*U8 + (7760379981750129891568031502832128)*U0^2*U1^7*U2^4 + (-79992068200231969171524474683093504)*U0*U1^8*U2^4 + (-78422953813934222454796628333819904)*U1^9*U2^4 + (-29299748412468602304)*U2^5*U5*U7^7 + (14765192160243437068848)*U2^5*U4*U7^7 + (18635596894123007573753856)*U2^5*U4*U9^7 + (18608479808222722422472704)*U2^5*U6*U9^7 + (-3372570201249563226624)*U2^5*U5*U8^7 + (-315745046815827119616)*U2^5*U6*U8^7 + (30358380619135991845912130336683008)*U1^6*U2^5*U4*U9 + (39695970224291680514095277635700736)*U1^6*U2^5*U6*U9 + (-659521633282916620971506033797888)*U1^6*U2^5*U5*U8 + (13028885759804599479622219308946944)*U1^6*U2^5*U4*U8 + (-6173188628101446685180042606582272)*U1^6*U2^5*U6*U8 + (16821138746154883631956384447310080)*U0^2*U1^6*U2^5 + (70800841117830176050762894992088576)*U0*U1^7*U2^5 + (-71316783569929312979239878845522944)*U1^8*U2^5 + (-17149894762182444037177344)*U0*U2^6*U9^6 + (332131502585078795570688)*U0*U2^6*U8^6 + (1604844992357998203939264)*U1*U2^6*U7^6 + (8293012586723522885933307729169536)*U1^5*U2^6*U4*U9 + (4889357322362773595363928713384832)*U1^5*U2^6*U6*U9 + (338734283915030209605556833285376)*U1^5*U2^6*U5*U8 + (4717364690561631336163747300693632)*U1^5*U2^6*U4*U8 + (1444812040758713874545518224304512)*U1^5*U2^6*U6*U8 + (3742039609254710133676431505899776)*U0^2*U1^5*U2^6 + (-11750792617254553735558307506802048)*U0*U1^6*U2^6 + (-16915491963861218780382693015599872)*U1^7*U2^6 + (-35475288644512299909384)*U2^7*U7^6 + (-62005386527596711879114752)*U2^7*U9^6 + (-20533785441759215688960)*U2^7*U8^6 + (1943466881790025251931218255010944)*U1^4*U2^7*U4*U9 + (1501534702256858777774479387658496)*U1^4*U2^7*U6*U9 + (100430782054083101921383728257088)*U1^4*U2^7*U5*U8 + (1896181222660132703692575904900608)*U1^4*U2^7*U4*U8 + (726965310263387042113332134520192)*U1^4*U2^7*U6*U8 + (1571393099697433095668562275049856)*U0^2*U1^4*U2^7 + (7213996082067868164086833416989568)*U0*U1^5*U2^7 + (-5423765774760051918394794888888448)*U1^6*U2^7 + (-1878556684445363255062248)*U2^8*U5*U7^4 + (63268892912880731847242304)*U2^8*U4*U7^4 + (-1322420978243501229089488896)*U2^8*U4*U9^4 + (-4101006947070366256976363520)*U2^8*U6*U9^4 + (19945160334279714752123424)*U2^8*U5*U8^4 + (27683118599714519059872)*U2^8*U6*U8^4 + (510990665755204508916643062214848)*U1^3*U2^8*U4*U9 + (-233008819522565874066081840682560)*U1^3*U2^8*U6*U9 + (59440920242014256895480633573024)*U1^3*U2^8*U5*U8 + (582038311212131027102696759874432)*U1^3*U2^8*U4*U8 + (445358919755464405810417223766336)*U1^3*U2^8*U6*U8 + (396169433815612327277403087478368)*U0^2*U1^3*U2^8 + (642594386161232870897637416486784)*U0*U1^4*U2^8 + (-1221222502717903850436549134504576)*U1^5*U2^8 + (3866845747620115989825847296)*U0*U2^9*U9^3 + (-1123641558984577129900495008)*U0*U2^9*U8^3 + (-596579173128565586357530080)*U1*U2^9*U7^3 + (514549312789804536556550378880)*U1^2*U2^9*U4*U9 + (-181360332335283610614032429480064)*U1^2*U2^9*U6*U9 + (16871975806537845816599792596416)*U1^2*U2^9*U5*U8 + (146464787037841238081494836300000)*U1^2*U2^9*U4*U8 + (151532141026022133077627037016224)*U1^2*U2^9*U6*U8 + (56123973229274213596878497055232)*U0^2*U1^2*U2^9 + (532299718555556142957105369717184)*U0*U1^3*U2^9 + (-203257532134564903988232180095360)*U1^4*U2^9 + (-74164771147978571091557928)*U2^10*U7^3 + (-9110564802986965040789520384)*U2^10*U9^3 + (119681247270370332697335888)*U2^10*U8^3 + (-11193262149605432732571164008152)*U1*U2^10*U5*U9 + (820936294431534557188369687056)*U1*U2^10*U4*U9 + (-31860552994299855137395213753056)*U1*U2^10*U6*U9 + (-2837792857248974423954932293992)*U1*U2^10*U5*U8 + (26444936885024675722938004293360)*U1*U2^10*U4*U8 + (-9706355642353886265730361418720)*U1*U2^10*U6*U8 + (26760692820764837871945152749744)*U0^2*U1*U2^10 + (538928895727811966904656616748608)*U0*U1^2*U2^10 + (-328385590680105362361442900967392)*U1^3*U2^10 + (747053563555860550591197008)*U2^11*U5*U7 + (-10278575602052012475925350432)*U2^11*U4*U7 + (577442230073670554021002786683)*U2^11*U6*U7 + (-1133243825605625276683605154968)*U2^11*U5*U9 + (48455847880194391048539734016)*U2^11*U4*U9 + (357629570602730010656760987648)*U2^11*U6*U9 + (-8914430431096560156445545312)*U2^11*U5*U8 + (1004807010428603669811810926040)*U2^11*U4*U8 + (-179545979201433469320861792)*U2^11*U6*U8 + (3713731034818287229835718314140)*U0^2*U2^11 + (34791713172490903142620543697542)*U0*U1*U2^11 + (-152824684244135232013565462413648)*U1^2*U2^11 + (-7511242599360234110081084579208)*U0*U2^12 + (-29506206485169484481212190282176)*U1*U2^12 + (-1452040950595316681041811473900)*U2^13 + (58007888911550012745612176178057216)*U1^10*U3*U4*U9 + (79460977448092435481296996336226304)*U1^10*U3*U6*U9 + (-2152920070360255541497385139818496)*U1^10*U3*U5*U8 + (27281362959510425179049138747019264)*U1^10*U3*U4*U8 + (-6948705991572788164415175386419200)*U1^10*U3*U6*U8 + (29139017007209759724851416467443712)*U0^2*U1^10*U3 + (116826028688398527339932742934413312)*U0*U1^11*U3 + (-55074222864952738141597727351586816)*U1^12*U3 + (-16448375640964425696)*U2*U3*U4*U7^10 + (-1418893457311955681280)*U2*U3*U4*U9^10 + (5847768872100349083648)*U2*U3*U6*U9^10 + (2739866675693543424)*U2*U3*U5*U8^10 + (356113551854886912)*U2*U3*U6*U8^10 + (121700003117688812742966529293729792)*U1^9*U2*U3*U4*U9 + (165767758013211025396876569054228480)*U1^9*U2*U3*U6*U9 + (-2825827565399940025571087096928256)*U1^9*U2*U3*U5*U8 + (53165574105124249037616273260310528)*U1^9*U2*U3*U4*U8 + (-10270198965415978672238844874727424)*U1^9*U2*U3*U6*U8 + (35663034570566188053302832530444288)*U0^2*U1^9*U2*U3 + (231158648532360903620239073881710592)*U0*U1^10*U2*U3 + (-374130211509164445477664649081749504)*U1^11*U2*U3 + (143472741936872086831104)*U0*U2^2*U3*U9^9 + (-52428297879207433728)*U0*U2^2*U3*U8^9 + (3713963424305035056768)*U1*U2^2*U3*U7^9 + (-342429508675259625623246032215247872)*U1^8*U2^2*U3*U4*U9 + (-509748412118981383451360493334367232)*U1^8*U2^2*U3*U6*U9 + (14825545039436859458938950207282176)*U1^8*U2^2*U3*U5*U8 + (-118375501759188710160208326606658560)*U1^8*U2^2*U3*U4*U8 + (104545826082033525677106611949075456)*U1^8*U2^2*U3*U6*U8 + (-181210134013055903151607587545421824)*U0^2*U1^8*U2^2*U3 + (-1235039662777998105319754615409901568)*U0*U1^9*U2^2*U3 + (1147531502490408283213426883324196864)*U1^10*U2^2*U3 + (41208226678542165840)*U2^3*U3*U7^9 + (226623813077024819380224)*U2^3*U3*U9^9 + (24021946333415370240)*U2^3*U3*U8^9 + (-156129457133855315093485260479735808)*U1^7*U2^3*U3*U4*U9 + (-182620511624806045912281838921089024)*U1^7*U2^3*U3*U6*U9 + (1109725623167119036657403366580736)*U1^7*U2^3*U3*U5*U8 + (-67846750032666909279071383720983552)*U1^7*U2^3*U3*U4*U8 + (12099031340514170672647194217807872)*U1^7*U2^3*U3*U6*U8 + (-56438076790528016789916626881496064)*U0^2*U1^7*U2^3*U3 + (140063204812094777325503434915917824)*U0*U1^8*U2^3*U3 + (238189337913326729113751189679347712)*U1^9*U2^3*U3 + (-2587011621446307241152)*U2^4*U3*U5*U7^7 + (-1288009271408799919496400)*U2^4*U3*U4*U7^7 + (31775460848667546573864960)*U2^4*U3*U4*U9^7 + (54649481878953889502330880)*U2^4*U3*U6*U9^7 + (-11961140046245548549632)*U2^4*U3*U5*U8^7 + (10480942351677855382272)*U2^4*U3*U6*U8^7 + (-29349848317514775388023603660339456)*U1^6*U2^4*U3*U4*U9 + (-10986330175635331036213603610997504)*U1^6*U2^4*U3*U6*U9 + (-1820135694239070877931887530170112)*U1^6*U2^4*U3*U5*U8 + (-24703450850297466498328347003312384)*U1^6*U2^4*U3*U4*U8 + (-12495918830748135136944199877751552)*U1^6*U2^4*U3*U6*U8 + (-14439564656954005264008870698147584)*U0^2*U1^6*U2^4*U3 + (56899741869732054289558836906273280)*U0*U1^7*U2^4*U3 + (36730772888765670033806270817348608)*U1^8*U2^4*U3 + (115953662577333802569302016)*U0*U2^5*U3*U9^6 + (1491123580734155154586560)*U0*U2^5*U3*U8^6 + (16169960634468143248754640)*U1*U2^5*U3*U7^6 + (9810156712090254026055539102179584)*U1^5*U2^5*U3*U4*U9 + (33643007600192126779759607706688512)*U1^5*U2^5*U3*U6*U9 + (-1756223726530289299655483719944064)*U1^5*U2^5*U3*U5*U8 + (-6187622870802892955210865139596288)*U1^5*U2^5*U3*U4*U8 + (-15343868099886839225529577396172544)*U1^5*U2^5*U3*U6*U8 + (3326227107991989692356739127737088)*U0^2*U1^5*U2^5*U3 + (26010002918835440201825007017713664)*U0*U1^6*U2^5*U3 + (-84150059277430690496301008883188736)*U1^7*U2^5*U3 + (2544163807990267674401976)*U2^6*U3*U7^6 + (20196644003774380980043776)*U2^6*U3*U9^6 + (-81739440246212899142976)*U2^6*U3*U8^6 + (5883524354758379021563130659296192)*U1^4*U2^6*U3*U4*U9 + (9548471152016179050475815922928448)*U1^4*U2^6*U3*U6*U9 + (-112605705182707776050227694290112)*U1^4*U2^6*U3*U5*U8 + (-1191584034396518503166617574691648)*U1^4*U2^6*U3*U4*U8 + (-2924767111597147005463442921700672)*U1^4*U2^6*U3*U6*U8 + (1809834295099902464250638945410816)*U0^2*U1^4*U2^6*U3 + (-19073752103931391762210876029627392)*U0*U1^5*U2^6*U3 + (-26396820514736855545360915515810944)*U1^6*U2^6*U3 + (11844435095886463606737096)*U2^7*U3*U5*U7^4 + (547484692778784633714772680)*U2^7*U3*U4*U7^4 + (2876792951971409264890085376)*U2^7*U3*U4*U9^4 + (-3563130901532660074734944256)*U2^7*U3*U6*U9^4 + (105326000366786536628087424)*U2^7*U3*U5*U8^4 + (-59706993075160788125533152)*U2^7*U3*U6*U8^4 + (516768224777954266346579844433728)*U1^3*U2^7*U3*U4*U9 + (3099722310000583638116265005326272)*U1^3*U2^7*U3*U6*U9 + (-92548716864952559558971868188768)*U1^3*U2^7*U3*U5*U8 + (-633021031644632079184963324991616)*U1^3*U2^7*U3*U4*U8 + (-1353353346814531604839402783183680)*U1^3*U2^7*U3*U6*U8 + (60648635409648894350177450367168)*U0^2*U1^3*U2^7*U3 + (-5143445695678086162537135761729920)*U0*U1^4*U2^7*U3 + (-12036880395106110840489047798001920)*U1^5*U2^7*U3 + (56066471726451050148806000640)*U0*U2^8*U3*U9^3 + (-6345339277492623058913136912)*U0*U2^8*U3*U8^3 + (-7599992213886015514013905416)*U1*U2^8*U3*U7^3 + (315373118951807724685120236035424)*U1^2*U2^8*U3*U4*U9 + (323760913723868225668493525252448)*U1^2*U2^8*U3*U6*U9 + (22518750947461847654407390400352)*U1^2*U2^8*U3*U5*U8 + (-137293100217198848254291185197280)*U1^2*U2^8*U3*U4*U8 + (-50245871781632238253534800478080)*U1^2*U2^8*U3*U6*U8 + (29430951420611228528045101698016)*U0^2*U1^2*U2^8*U3 + (-2373306367935623747338060377166496)*U0*U1^3*U2^8*U3 + (-3149259416047179735363314043358144)*U1^4*U2^8*U3 + (-2101164375908257192817576736)*U2^9*U3*U7^3 + (53308998793197365458099372032)*U2^9*U3*U9^3 + (701851506095238080605614096)*U2^9*U3*U8^3 + (20057858170940094011804934318352)*U1*U2^9*U3*U5*U9 + (-46977179818244527497261291701568)*U1*U2^9*U3*U4*U9 + (35541172140495270508845380670720)*U1*U2^9*U3*U6*U9 + (9812671574699027134263951738944)*U1*U2^9*U3*U5*U8 + (-30452937981869681050082553663552)*U1*U2^9*U3*U4*U8 + (61311690363919909291246167471264)*U1*U2^9*U3*U6*U8 + (-60860619763215538543171587375552)*U0^2*U1*U2^9*U3 + (-979306067980054176172578426835232)*U0*U1^2*U2^9*U3 + (-681329401679487420342184494273472)*U1^3*U2^9*U3 + (3938665822299393410128373976)*U2^10*U3*U5*U7 + (23767969922775707455866142320)*U2^10*U3*U4*U7 + (-2737336412785367029197431459697)*U2^10*U3*U6*U7 + (3291796400568450044960180113448)*U2^10*U3*U5*U9 + (1457220407696076294296381030400)*U2^10*U3*U4*U9 + (-1167865445514493411346425774080)*U2^10*U3*U6*U9 + (-38892236685281734756682629008)*U2^10*U3*U5*U8 + (-3631323622768233450746982846888)*U2^10*U3*U4*U8 + (25427095983314530903322277360)*U2^10*U3*U6*U8 + (-9431853507924855235597020417652)*U0^2*U2^10*U3 + (-160720650859519723807658276757042)*U0*U1*U2^10*U3 + (-65384113299381509221823386512784)*U1^2*U2^10*U3 + (15697755360292211987899040702544)*U0*U2^11*U3 + (44743258948239636022856357357728)*U1*U2^11*U3 + (6191719781550506808764507638852)*U2^12*U3 + (-674438038023796704)*U3^2*U5*U7^10 + (-4017813349431732192)*U3^2*U4*U7^10 + (-1418893457311955681280)*U3^2*U6*U9^10 + (435666081904238592)*U3^2*U5*U8^10 + (-6556488229513027584)*U3^2*U6*U8^10 + (282312146733045673190105539620096000)*U1^9*U3^2*U4*U9 + (411047487187955652524070451505387520)*U1^9*U3^2*U6*U9 + (-10837113019057228216530124875687936)*U1^9*U3^2*U5*U8 + (105654409499292949471988083422615552)*U1^9*U3^2*U4*U8 + (-71342653167466163067293298586097664)*U1^9*U3^2*U6*U8 + (113676070212643810544849953772492800)*U0^2*U1^9*U3^2 + (737783203033105129201042896931260416)*U0*U1^10*U3^2 + (-864012634804368812506594391012237312)*U1^11*U3^2 + (137568035362048749600768)*U0*U2*U3^2*U9^9 + (-119369963867084987904)*U0*U2*U3^2*U8^9 + (906392388944560860000)*U1*U2*U3^2*U7^9 + (-472142869331750916578597687419987968)*U1^8*U2*U3^2*U4*U9 + (-703003829478856881785507195684966400)*U1^8*U2*U3^2*U6*U9 + (21565541091509854503593897021465600)*U1^8*U2*U3^2*U5*U8 + (-188584290546963775097489277300854784)*U1^8*U2*U3^2*U4*U8 + (99179045656236211156961439713476608)*U1^8*U2*U3^2*U6*U8 + (-263356095467000715294922678614283264)*U0^2*U1^8*U2*U3^2 + (-1735043394421930427959544295077963776)*U0*U1^9*U2*U3^2 + (1112870401799275247076860501116846080)*U1^10*U2*U3^2 + (-1020314884526074607760)*U2^2*U3^2*U7^9 + (53864051489942997565440)*U2^2*U3^2*U9^9 + (-28903509120774002688)*U2^2*U3^2*U8^9 + (-213246128793604237859646896915567616)*U1^7*U2^2*U3^2*U4*U9 + (-282910939740357480825938516359385088)*U1^7*U2^2*U3^2*U6*U9 + (4867169918841827220625865312237056)*U1^7*U2^2*U3^2*U5*U8 + (-57052132046566881152330758137987072)*U1^7*U2^2*U3^2*U4*U8 + (74256296064051412913564708043466752)*U1^7*U2^2*U3^2*U6*U8 + (-89945799553091341683528140422730752)*U0^2*U1^7*U2^2*U3^2 + (-9782094297680300401521780206700544)*U0*U1^8*U2^2*U3^2 + (993574103798070239834479871877949440)*U1^9*U2^2*U3^2 + (-140517823697243942915664)*U2^3*U3^2*U5*U7^7 + (-447844228658698477431024)*U2^3*U3^2*U4*U7^7 + (-4776922809308301590790144)*U2^3*U3^2*U4*U9^7 + (20597369812994743804624896)*U2^3*U3^2*U6*U9^7 + (-12192062146361680923648)*U2^3*U3^2*U5*U8^7 + (32269049433074687318784)*U2^3*U3^2*U6*U8^7 + (-70500462282304896282799231217640960)*U1^6*U2^3*U3^2*U4*U9 + (-89712397788549199876189603198938624)*U1^6*U2^3*U3^2*U6*U9 + (-1988044653385447746848042041084928)*U1^6*U2^3*U3^2*U5*U8 + (-22489789757780066656678911492739584)*U1^6*U2^3*U3^2*U4*U8 + (12634797020775024192451606531382784)*U1^6*U2^3*U3^2*U6*U8 + (-39326899228352682686465445620849664)*U0^2*U1^6*U2^3*U3^2 + (-98032073719888431767850936986108928)*U0*U1^7*U2^3*U3^2 + (296341486977633772377901792901751808)*U1^8*U2^3*U3^2 + (-123488364614479156414513152)*U0*U2^4*U3^2*U9^6 + (2204463158835543972259776)*U0*U2^4*U3^2*U8^6 + (63867053962052927187260400)*U1*U2^4*U3^2*U7^6 + (-27981624107092415466709398485234304)*U1^5*U2^4*U3^2*U4*U9 + (-43100857151624464292029237470682752)*U1^5*U2^4*U3^2*U6*U9 + (-206747971836676007314508173249664)*U1^5*U2^4*U3^2*U5*U8 + (-9389027921706858060424991229536640)*U1^5*U2^4*U3^2*U4*U8 + (4879487807223407513429199469746048)*U1^5*U2^4*U3^2*U6*U8 + (-14377911544619908122813690178063744)*U0^2*U1^5*U2^4*U3^2 + (-24051991759132098579919725479169152)*U0*U1^6*U2^4*U3^2 + (190839711828469711114765530156193792)*U1^7*U2^4*U3^2 + (-6478722077523273285036192)*U2^5*U3^2*U7^6 + (-180080561252478161972625408)*U2^5*U3^2*U9^6 + (58430084169937639171968)*U2^5*U3^2*U8^6 + (-9455940873680184277692573825866496)*U1^4*U2^5*U3^2*U4*U9 + (-10671154642163735958209603056975872)*U1^4*U2^5*U3^2*U6*U9 + (-316499404652365230014595525035328)*U1^4*U2^5*U3^2*U5*U8 + (-3970093998116134120779851833008768)*U1^4*U2^5*U3^2*U4*U8 + (-2164631785723132900319933624256000)*U1^4*U2^5*U3^2*U6*U8 + (-4092124095964094976078167700168128)*U0^2*U1^4*U2^5*U3^2 + (21789248802618084464213217996560512)*U0*U1^5*U2^5*U3^2 + (73492364061202529959240756668945152)*U1^6*U2^5*U3^2 + (-183834136898170181973046440)*U2^6*U3^2*U5*U7^4 + (478232046262795568208862752)*U2^6*U3^2*U4*U7^4 + (5991749337925987468967411712)*U2^6*U3^2*U4*U9^4 + (24018555718332874755787456512)*U2^6*U3^2*U6*U9^4 + (197286170691093337753457088)*U2^6*U3^2*U5*U8^4 + (-284725317262312496149438752)*U2^6*U3^2*U6*U8^4 + (-1355455395316311558298066772530368)*U1^3*U2^6*U3^2*U4*U9 + (-1131275369059294814898876212253696)*U1^3*U2^6*U3^2*U6*U9 + (-26019672395538140550153291653920)*U1^3*U2^6*U3^2*U5*U8 + (-1201524394910601362611588727668992)*U1^3*U2^6*U3^2*U4*U8 + (-569829921506283888336943040896896)*U1^3*U2^6*U3^2*U6*U8 + (-759524706285389305738785947617472)*U0^2*U1^3*U2^6*U3^2 + (7291166287992434770036065475523008)*U0*U1^4*U2^6*U3^2 + (26162664510013276654520536110529920)*U1^5*U2^6*U3^2 + (-81139068669132350082508652544)*U0*U2^7*U3^2*U9^3 + (-12974799339721268674477130976)*U0*U2^7*U3^2*U8^3 + (-8235047201789294765534888832)*U1*U2^7*U3^2*U7^3 + (-7318709704016079527908407544512)*U1^2*U2^7*U3^2*U4*U9 + (562592570902008338951023279777536)*U1^2*U2^7*U3^2*U6*U9 + (-75906456970404557421868147573216)*U1^2*U2^7*U3^2*U5*U8 + (-264223246382678160921076019999616)*U1^2*U2^7*U3^2*U4*U8 + (-684406472081905767966127959777792)*U1^2*U2^7*U3^2*U6*U8 + (-49000021746148929943038278014848)*U0^2*U1^2*U2^7*U3^2 + (150076879009942188112544615884352)*U0*U1^3*U2^7*U3^2 + (6523199234248983190599080131655424)*U1^4*U2^7*U3^2 + (1064966624904644669659824768)*U2^8*U3^2*U7^3 + (-80704459880162507982070677504)*U2^8*U3^2*U9^3 + (965930083578404040496447344)*U2^8*U3^2*U8^3 + (-7719577636950099882181818919056)*U1*U2^8*U3^2*U5*U9 + (95292331869749478658611484283712)*U1*U2^8*U3^2*U4*U9 + (153551137536290537427615721010592)*U1*U2^8*U3^2*U6*U9 + (-2175730497373279207622519302560)*U1*U2^8*U3^2*U5*U8 + (-28115343830222843549013818069088)*U1*U2^8*U3^2*U4*U8 + (-78614979392828295523022585356320)*U1*U2^8*U3^2*U6*U8 + (40614051621153609297342604939360)*U0^2*U1*U2^8*U3^2 + (381102701315714508568945853363232)*U0*U1^2*U2^8*U3^2 + (1963279037386617108583467715019456)*U1^3*U2^8*U3^2 + (60625577065579340080103598560)*U2^9*U3^2*U5*U7 + (-629324521579905613393680491544)*U2^9*U3^2*U4*U7 + (3377542682621484654930019487217)*U2^9*U3^2*U6*U7 + (-1739757933444563072182096702496)*U2^9*U3^2*U5*U9 + (-2042760854638527021484961562624)*U2^9*U3^2*U4*U9 + (1973752472912405648125410607104)*U2^9*U3^2*U6*U9 + (-28243706538625148286979003792)*U2^9*U3^2*U5*U8 + (2031303165161257085435789508336)*U2^9*U3^2*U4*U8 + (96163793599955814634487788944)*U2^9*U3^2*U6*U8 + (-2281760756974942217134617288868)*U0^2*U2^9*U3^2 + (-41120986398586071959432535260038)*U0*U1*U2^9*U3^2 + (514961023175096030535344296233984)*U1^2*U2^9*U3^2 + (13994336531315491232649700623384)*U0*U2^10*U3^2 + (63411869641265839540674003516208)*U1*U2^10*U3^2 + (-6360823652431130327347974870952)*U2^11*U3^2 + (-54309320865891439607808)*U0*U3^3*U9^9 + (-27811816742575309824)*U0*U3^3*U8^9 + (-76537200493049990976)*U1*U3^3*U7^9 + (254835015718346751327416767016051712)*U1^8*U3^3*U4*U9 + (386108571584875319776847194352864256)*U1^8*U3^3*U6*U9 + (-9998740736882698718670887201231872)*U1^8*U3^3*U5*U8 + (82864027195819356590648380826870784)*U1^8*U3^3*U4*U8 + (-87771667921747270838762788166452224)*U1^8*U3^3*U6*U8 + (146893890360377713131715515918830592)*U0^2*U1^8*U3^3 + (997344740694946500927589534204342272)*U0*U1^9*U3^3 + (-1060418864220321786673158429128982528)*U1^10*U3^3 + (71709690746635492896)*U2*U3^3*U7^9 + (-192823285199481492996096)*U2*U3^3*U9^9 + (-19415628432630157824)*U2*U3^3*U8^9 + (87783065284078908743191584186501120)*U1^7*U2*U3^3*U4*U9 + (54603867663418262693627472908949504)*U1^7*U2*U3^3*U6*U9 + (3212662394975880043772403359409664)*U1^7*U2*U3^3*U5*U8 + (77205413488050350797244669928231936)*U1^7*U2*U3^3*U4*U8 + (57017668500978244483137091913951232)*U1^7*U2*U3^3*U6*U8 + (28741299435321440574945223779460096)*U0^2*U1^7*U2*U3^3 + (-348705977878835432207412537299582976)*U0*U1^8*U2*U3^3 + (572893707923555764725665363832119296)*U1^9*U2*U3^3 + (4205269833995576957616)*U2^2*U3^3*U5*U7^7 + (-49965682700927732008608)*U2^2*U3^3*U4*U7^7 + (9402328575852482377285632)*U2^2*U3^3*U4*U9^7 + (9715394454447456113393664)*U2^2*U3^3*U6*U9^7 + (-3492083962264054178304)*U2^2*U3^3*U5*U8^7 + (22949615194552040903424)*U2^2*U3^3*U6*U8^7 + (17661319415303173006496914921210368)*U1^6*U2^2*U3^3*U4*U9 + (-25824942194297686844836953904667136)*U1^6*U2^2*U3^3*U6*U9 + (1452623409750530916203871706999808)*U1^6*U2^2*U3^3*U5*U8 + (40001099780006838762804912178125312)*U1^6*U2^2*U3^3*U4*U8 + (40344210414191066299147346018213376)*U1^6*U2^2*U3^3*U6*U8 + (9047322900385416663098117232195584)*U0^2*U1^6*U2^2*U3^3 + (-59299930498570448442354190365239296)*U0*U1^7*U2^2*U3^3 + (133451108148880041307409210361748480)*U1^8*U2^2*U3^3 + (69832508840415806040834048)*U0*U2^3*U3^3*U9^6 + (1184077069977732021772416)*U0*U2^3*U3^3*U8^6 + (-36040354685213018280115680)*U1*U2^3*U3^3*U7^6 + (13164845321377442523281153485267968)*U1^5*U2^3*U3^3*U4*U9 + (-5063797025371945803178337571357696)*U1^5*U2^3*U3^3*U6*U9 + (329903177944661061353367078929920)*U1^5*U2^3*U3^3*U5*U8 + (19124693728750298435205685898661888)*U1^5*U2^3*U3^3*U4*U8 + (13547932454769354914131432133015040)*U1^5*U2^3*U3^3*U6*U8 + (11655413212541623942283015459398144)*U0^2*U1^5*U2^3*U3^3 + (71672632110352954096840218512259584)*U0*U1^6*U2^3*U3^3 + (16055690204923163942610714186400768)*U1^7*U2^3*U3^3 + (6553899569577868710437880)*U2^4*U3^3*U7^6 + (213943153631382114300592128)*U2^4*U3^3*U9^6 + (524979979205519882968128)*U2^4*U3^3*U8^6 + (2587653414030362727148925043451200)*U1^4*U2^4*U3^3*U4*U9 + (-5821717218302880093990243102695616)*U1^4*U2^4*U3^3*U6*U9 + (466797128686032907532040289900224)*U1^4*U2^4*U3^3*U5*U8 + (6789174477987472751060684173637952)*U1^4*U2^4*U3^3*U4*U8 + (7248792113747485522066430648569920)*U1^4*U2^4*U3^3*U6*U8 + (2637208668249417061265411545597504)*U0^2*U1^4*U2^4*U3^3 + (9199258158082721729421171850346752)*U0*U1^5*U2^4*U3^3 + (-2448446151404282229971550847323904)*U1^6*U2^4*U3^3 + (544432396408257241153317384)*U2^5*U3^3*U5*U7^4 + (6652374840469767945031558920)*U2^5*U3^3*U4*U7^4 + (-13711180747193400050037817344)*U2^5*U3^3*U4*U9^4 + (-27510528940980411589739937792)*U2^5*U3^3*U6*U9^4 + (153993664481940756665303424)*U2^5*U3^3*U5*U8^4 + (-460744884627551718047129952)*U2^5*U3^3*U6*U8^4 + (483984486268194718382114165328960)*U1^3*U2^5*U3^3*U4*U9 + (-3011238670576511707375067214165696)*U1^3*U2^5*U3^3*U6*U9 + (104290144234255290238321504313248)*U1^3*U2^5*U3^3*U5*U8 + (2532342348319358996143475538101760)*U1^3*U2^5*U3^3*U4*U8 + (2117334931692252088448535507162432)*U1^3*U2^5*U3^3*U6*U8 + (927834615463572715201862422609984)*U0^2*U1^3*U2^5*U3^3 + (4840763817231217533737091329179264)*U0*U1^4*U2^5*U3^3 + (-2379062900822294208052593089403008)*U1^5*U2^5*U3^3 + (23099067837223349736060223488)*U0*U2^6*U3^3*U9^3 + (-10973406707334287871372135840)*U0*U2^6*U3^3*U8^3 + (-53407538773146531333720405864)*U1*U2^6*U3^3*U7^3 + (-121702936715249848451221621385376)*U1^2*U2^6*U3^3*U4*U9 + (-1570108675127564930489117684020320)*U1^2*U2^6*U3^3*U6*U9 + (69264500826763355098458223049760)*U1^2*U2^6*U3^3*U5*U8 + (823928571423267675663173615737248)*U1^2*U2^6*U3^3*U4*U8 + (799936896012933398518506609599136)*U1^2*U2^6*U3^3*U6*U8 + (252279119148366829638288107458240)*U0^2*U1^2*U2^6*U3^3 + (3769733390749935173198086797423488)*U0*U1^3*U2^6*U3^3 + (1669353094272713024203073118977536)*U1^4*U2^6*U3^3 + (-37534284392904536529821501640)*U2^7*U3^3*U7^3 + (18863988136052485034413129728)*U2^7*U3^3*U9^3 + (-1117149108534797577163332576)*U2^7*U3^3*U8^3 + (-56107475245857412915569467113984)*U1*U2^7*U3^3*U5*U9 + (24840348102790616560981869411648)*U1*U2^7*U3^3*U4*U9 + (-195532767185410169625307346385888)*U1*U2^7*U3^3*U6*U9 + (-19882843888715040359394268441488)*U1*U2^7*U3^3*U5*U8 + (150581591950944877274172761212512)*U1*U2^7*U3^3*U4*U8 + (-119243981371687706244356765253792)*U1*U2^7*U3^3*U6*U8 + (165076694965224304766612464306432)*U0^2*U1*U2^7*U3^3 + (3527480697665909027584068353707168)*U0*U1^2*U2^7*U3^3 + (-55638005135685573959247043572928)*U1^3*U2^7*U3^3 + (-120600585166399121869636237144)*U2^8*U3^3*U5*U7 + (1853162577498198327723799780704)*U2^8*U3^3*U4*U7 + (11698205068216117879381632415440)*U2^8*U3^3*U6*U7 + (-11492200124544128408829627215536)*U2^8*U3^3*U5*U9 + (1236575224228613485018572521472)*U2^8*U3^3*U4*U9 + (637557998682964844127028445184)*U2^8*U3^3*U6*U9 + (104161741086171344476528250608)*U2^8*U3^3*U5*U8 + (14582741829755856734459703331824)*U2^8*U3^3*U4*U8 + (21242769551836895264792014416)*U2^8*U3^3*U6*U8 + (34852346409961467349857576931664)*U0^2*U2^8*U3^3 + (518050160014557540315087997531904)*U0*U1*U2^8*U3^3 + (-783541706954131453371394316810240)*U1^2*U2^8*U3^3 + (-67131306636456051627890239261120)*U0*U2^9*U3^3 + (-180623115308755265114124523754208)*U1*U2^9*U3^3 + (-6029777591994173745812429833788)*U2^10*U3^3 + (-14848747801858770768)*U3^4*U7^9 + (54309320865891439607808)*U3^4*U9^9 + (-23900251081335321600)*U3^4*U8^9 + (-6094806088402032256931100840577536)*U1^7*U3^4*U4*U9 + (12394634071547418083745012858693120)*U1^7*U3^4*U6*U9 + (-1180046764380131008576876266191360)*U1^7*U3^4*U5*U8 + (-22735908113736732083515204006872576)*U1^7*U3^4*U4*U8 + (-33147828191332136543452353113378304)*U1^7*U3^4*U6*U8 + (-777784706273727448416774664293888)*U0^2*U1^7*U3^4 + (76409928175273991373198963857263104)*U0*U1^8*U3^4 + (-299691245037080510182611074454609920)*U1^9*U3^4 + (-8160397829689621107312)*U2*U3^4*U5*U7^7 + (-65099289728688178549536)*U2*U3^4*U4*U7^7 + (-7335196560689154584739840)*U2*U3^4*U4*U9^7 + (-347036925458374786547712)*U2*U3^4*U6*U9^7 + (1017244067703464448)*U2*U3^4*U5*U8^7 + (5087888435441850262272)*U2*U3^4*U6*U8^7 + (-10885087073468648521820807767574016)*U1^6*U2*U3^4*U4*U9 + (17248815478363643441684113145642496)*U1^6*U2*U3^4*U6*U9 + (681137108289635762763834734739200)*U1^6*U2*U3^4*U5*U8 + (-21061255045977936384014496848464896)*U1^6*U2*U3^4*U4*U8 + (-6993825737661331686588921352685568)*U1^6*U2*U3^4*U6*U8 + (-5778913569260648669033681184926976)*U0^2*U1^6*U2*U3^4 + (-1456685123572392083485324525024768)*U0*U1^7*U2*U3^4 + (-160167603951757445874294117677609984)*U1^8*U2*U3^4 + (149192876251565658604044288)*U0*U2^2*U3^4*U9^6 + (161963802603476815367808)*U0*U2^2*U3^4*U8^6 + (9643168930484277561032496)*U1*U2^2*U3^4*U7^6 + (12532098461470069313099654572413312)*U1^5*U2^2*U3^4*U4*U9 + (39595771634873795915971155465304704)*U1^5*U2^2*U3^4*U6*U9 + (-1129355625250007475116258939667200)*U1^5*U2^2*U3^4*U5*U8 + (-7014300762437932523234892122755200)*U1^5*U2^2*U3^4*U4*U8 + (-10399774084601262317745204504593280)*U1^5*U2^2*U3^4*U6*U8 + (4939808499212351190029484244581888)*U0^2*U1^5*U2^2*U3^4 + (8861406273919555160039460158941056)*U0*U1^6*U2^2*U3^4 + (-259103940905184682090689381761095424)*U1^7*U2^2*U3^4 + (-2343032232485609649839832)*U2^3*U3^4*U7^6 + (149893593217111584512409600)*U2^3*U3^4*U9^6 + (557522699930343756721152)*U2^3*U3^4*U8^6 + (4318193547697249179086711771197056)*U1^4*U2^3*U3^4*U4*U9 + (16214075260313375917437260797688064)*U1^4*U2^3*U3^4*U6*U9 + (-481361996298846386036894872717632)*U1^4*U2^3*U3^4*U5*U8 + (-5437492507557734245496264989026048)*U1^4*U2^3*U3^4*U4*U8 + (-5954788323822266071888101760206720)*U1^4*U2^3*U3^4*U6*U8 + (-167571254162542055420142126183424)*U0^2*U1^4*U2^3*U3^4 + (-39657572510555227476512563577023104)*U0*U1^5*U2^3*U3^4 + (-135672349417346607755499770169353344)*U1^6*U2^3*U3^4 + (-878628515610418683922275936)*U2^4*U3^4*U5*U7^4 + (-9359670432859761164055321744)*U2^4*U3^4*U4*U7^4 + (3123666662303368019185238016)*U2^4*U3^4*U4*U9^4 + (75290010311331550402707456)*U2^4*U3^4*U6*U9^4 + (43260375370428758362197120)*U2^4*U3^4*U5*U8^4 + (-284607346249362071088863712)*U2^4*U3^4*U6*U8^4 + (1744949562132664977889488315579456)*U1^3*U2^4*U3^4*U4*U9 + (6341003055711547779119373866027904)*U1^3*U2^4*U3^4*U6*U9 + (-120015881426426465658430540055008)*U1^3*U2^4*U3^4*U5*U8 + (-1829953733527661248892983662491136)*U1^3*U2^4*U3^4*U4*U8 + (-1804405699188836321024289867615744)*U1^3*U2^4*U3^4*U6*U8 + (193014714755920087949337613128320)*U0^2*U1^3*U2^4*U3^4 + (-13110122849707096264619401604735040)*U0*U1^4*U2^4*U3^4 + (-49473556136238955804035636563785856)*U1^5*U2^4*U3^4 + (33428009188491412745657253888)*U0*U2^5*U3^4*U9^3 + (-2177911719507244110206899296)*U0*U2^5*U3^4*U8^3 + (-12804061046917111136263066896)*U1*U2^5*U3^4*U7^3 + (175782349565963383619129823842688)*U1^2*U2^5*U3^4*U4*U9 + (1844233242332727448822032482286144)*U1^2*U2^5*U3^4*U6*U9 + (-46221356535855845997180935549280)*U1^2*U2^5*U3^4*U5*U8 + (-920720507499854300274508416546816)*U1^2*U2^5*U3^4*U4*U8 + (-590809616621731310212782052995648)*U1^2*U2^5*U3^4*U6*U8 + (-302675937291575577935827198057728)*U0^2*U1^2*U2^5*U3^4 + (-7448803192518085460984138752877056)*U0*U1^3*U2^5*U3^4 + (-18199382830337740792350526851011648)*U1^4*U2^5*U3^4 + (62728975083353962089830249664)*U2^6*U3^4*U7^3 + (22676692722009371022308278272)*U2^6*U3^4*U9^3 + (-3399542984279728110201077472)*U2^6*U3^4*U8^3 + (133918027185900843357795615926208)*U1*U2^6*U3^4*U5*U9 + (-101135943247459501489176164618016)*U1*U2^6*U3^4*U4*U9 + (179648556818161600869555301939776)*U1*U2^6*U3^4*U6*U9 + (59860796610218776064896623817136)*U1*U2^6*U3^4*U5*U8 + (-222396562201405789944513552197568)*U1*U2^6*U3^4*U4*U8 + (435772702193741787285789686064768)*U1*U2^6*U3^4*U6*U8 + (-322229764970202205486099996823232)*U0^2*U1*U2^6*U3^4 + (-7221365177598161505800908830952928)*U0*U1^2*U2^6*U3^4 + (-3415116415881885881427930939591616)*U1^3*U2^6*U3^4 + (774499079158384837847730823240)*U2^7*U3^4*U5*U7 + (-1518545979722538307200437977488)*U2^7*U3^4*U4*U7 + (-20408579191217782650238085370756)*U2^7*U3^4*U6*U7 + (25958122972295070146553566372896)*U2^7*U3^4*U5*U9 + (-1100017672992071338994024841216)*U2^7*U3^4*U4*U9 + (-2908913114227207626595795599360)*U2^7*U3^4*U6*U9 + (221033424684662403691126779440)*U2^7*U3^4*U5*U8 + (-23813953880112195859250380648992)*U2^7*U3^4*U4*U8 + (-333438052010210878313942948784)*U2^7*U3^4*U6*U8 + (-61463196423234964380636152666944)*U0^2*U2^7*U3^4 + (-1013538961972702873642456818211384)*U0*U1*U2^7*U3^4 + (-383096103061699754415694092799328)*U1^2*U2^7*U3^4 + (85986088362507875173392565405232)*U0*U2^8*U3^4 + (206570813642571906810546471974880)*U1*U2^8*U3^4 + (46343764426698742645122372444036)*U2^9*U3^4 + (129833772970330280160)*U3^5*U5*U7^7 + (589393954693264430160)*U3^5*U4*U7^7 + (-108145677246012227321856)*U3^5*U4*U9^7 + (-7387669873595787673337856)*U3^5*U6*U9^7 + (64183138355291185152)*U3^5*U5*U8^7 + (-898014599711209603584)*U3^5*U6*U8^7 + (4079086711708874496273947386599168)*U1^6*U3^5*U4*U9 + (-280255101241020572140794266960640)*U1^6*U3^5*U6*U9 + (-234032486863563090462563990920448)*U1^6*U3^5*U5*U8 + (4214782199870473086142702333701888)*U1^6*U3^5*U4*U8 + (-1838487503573500881203475043120896)*U1^6*U3^5*U6*U8 + (1953996298405007372898376312870656)*U0^2*U1^6*U3^5 + (6620566929924291890043278993621504)*U0*U1^7*U3^5 + (48248416329878495717545331914497024)*U1^8*U3^5 + (-48621057280469648714760192)*U0*U2*U3^5*U9^6 + (-14729922669968266697280)*U0*U2*U3^5*U8^6 + (337236654054064162584240)*U1*U2*U3^5*U7^6 + (-6680957984598653671878232427393280)*U1^5*U2*U3^5*U4*U9 + (-20014926628459866047238633304728576)*U1^5*U2*U3^5*U6*U9 + (546071237381206833074344072263040)*U1^5*U2*U3^5*U5*U8 + (3400510998080028294234794314604544)*U1^5*U2*U3^5*U4*U8 + (5176071795548968398430819208410368)*U1^5*U2*U3^5*U6*U8 + (-3057352917355843774634349272395008)*U0^2*U1^5*U2*U3^5 + (-14752107014011304442026597123842560)*U0*U1^6*U2*U3^5 + (166565290770739552401744525320906752)*U1^7*U2*U3^5 + (-486491257747454287907736)*U2^2*U3^5*U7^6 + (-170318159576659887428468736)*U2^2*U3^5*U9^6 + (127764429787259887604544)*U2^2*U3^5*U8^6 + (-2171602000605492407201914942589376)*U1^4*U2^2*U3^5*U4*U9 + (-8091855164156318674367646010018368)*U1^4*U2^2*U3^5*U6*U9 + (81867711298639569000861790064064)*U1^4*U2^2*U3^5*U5*U8 + (1751457277535559306128603358252864)*U1^4*U2^2*U3^5*U4*U8 + (537226812730940692591522950508608)*U1^4*U2^2*U3^5*U6*U8 + (22946460545499950956445497322368)*U0^2*U1^4*U2^2*U3^5 + (27809463196153771440690854701892864)*U0*U1^5*U2^2*U3^5 + (95027461617577059019133040022165376)*U1^6*U2^2*U3^5 + (217336199057825975121910440)*U2^3*U3^5*U5*U7^4 + (2237495070977673524446481496)*U2^3*U3^5*U4*U7^4 + (951475258959221155325018112)*U2^3*U3^5*U4*U9^4 + (2899313335737679023896002560)*U2^3*U3^5*U6*U9^4 + (458283224467929438737664)*U2^3*U3^5*U5*U8^4 + (-48061343221645456996543008)*U2^3*U3^5*U6*U8^4 + (-183406308201035938827232599707712)*U1^3*U2^3*U3^5*U4*U9 + (-2714591674526823946401293905913280)*U1^3*U2^3*U3^5*U6*U9 + (67498473978405400103416702322912)*U1^3*U2^3*U3^5*U5*U8 + (1263182638681426580409633792029568)*U1^3*U2^3*U3^5*U4*U8 + (314174513211655318946467136357184)*U1^3*U2^3*U3^5*U6*U8 + (496215554879015094301989531569984)*U0^2*U1^3*U2^3*U3^5 + (13770590727795252920558640062824832)*U0*U1^4*U2^3*U3^5 + (53999873558137510146236430257875968)*U1^5*U2^3*U3^5 + (-4402448090205144767847727104)*U0*U2^4*U3^5*U9^3 + (1748855414060808795621285312)*U0*U2^4*U3^5*U8^3 + (95067725031006994191300476520)*U1*U2^4*U3^5*U7^3 + (-64960895146175388599308259535936)*U1^2*U2^4*U3^5*U4*U9 + (-1325110895442502553615647558401792)*U1^2*U2^4*U3^5*U6*U9 + (48476650598072805629988024222240)*U1^2*U2^4*U3^5*U5*U8 + (629500183928778952768318591083840)*U1^2*U2^4*U3^5*U4*U8 + (312248761636204455049751542949184)*U1^2*U2^4*U3^5*U6*U8 + (183367122848004743273987602188480)*U0^2*U1^2*U2^4*U3^5 + (5043295759520722078799885229574336)*U0*U1^3*U2^4*U3^5 + (21317665701425631274833507171084864)*U1^4*U2^4*U3^5 + (-71990203808936337329750480616)*U2^5*U3^5*U7^3 + (7747385563563703605090582528)*U2^5*U3^5*U9^3 + (-1901455080738661508537020128)*U2^5*U3^5*U8^3 + (-152136979704542890372689394074648)*U1*U2^5*U3^5*U5*U9 + (119406005099214595028426679172944)*U1*U2^5*U3^5*U4*U9 + (-89483007994694060237661137829024)*U1*U2^5*U3^5*U6*U9 + (-70914646272118814005211391988024)*U1*U2^5*U3^5*U5*U8 + (192389823921835472292055769443248)*U1*U2^5*U3^5*U4*U8 + (-559235331159145065543356598389088)*U1*U2^5*U3^5*U6*U8 + (336779304821426213074064273284784)*U0^2*U1*U2^5*U3^5 + (7595295485254503346079934334284864)*U0*U1^2*U2^5*U3^5 + (4649284834235570944546502170565056)*U1^3*U2^5*U3^5 + (-2116652135121286588982544187688)*U2^6*U3^5*U5*U7 + (-5636653890898813833529926795888)*U2^6*U3^5*U4*U7 + (6570162599906437772457481351851)*U2^6*U3^5*U6*U7 + (-31576973781015340665660146180856)*U2^6*U3^5*U5*U9 + (1172262158631007237669972082688)*U2^6*U3^5*U4*U9 + (1526992919271852120301792002048)*U2^6*U3^5*U6*U9 + (154689863687977702294419391216)*U2^6*U3^5*U5*U8 + (26846497827085698051021095092872)*U2^6*U3^5*U4*U8 + (-524474925955492604302330161072)*U2^6*U3^5*U6*U8 + (67533996689809495511809277279724)*U0^2*U2^6*U3^5 + (1199377906262075762362618511833894)*U0*U1*U2^6*U3^5 + (1691763006051878003544571114757264)*U1^2*U2^6*U3^5 + (-66379183576841013365148008007016)*U0*U2^7*U3^5 + (-94011546359166231944048765939792)*U1*U2^7*U3^5 + (-80466126250624816783953254660716)*U2^8*U3^5 + (-17640865911615447243423744)*U0*U3^6*U9^6 + (-2872194340702152329280)*U0*U3^6*U8^6 + (-51972452486869187607840)*U1*U3^6*U7^6 + (-1714924439696176274596641280735104)*U1^5*U3^6*U4*U9 + (-574485866513770352662123329612672)*U1^5*U3^6*U6*U9 + (34605996580290147557525427285632)*U1^5*U3^6*U5*U8 + (-1798672478235418050950400268306560)*U1^5*U3^6*U4*U8 + (-480367213152798585946665652304256)*U1^5*U3^6*U6*U8 + (-1123194047712219454624424042250624)*U0^2*U1^5*U3^6 + (-5177414632020777363717416638518656)*U0*U1^6*U3^6 + (-25295083384868691196788516758605312)*U1^7*U3^6 + (-14791521785978493724896)*U2*U3^6*U7^6 + (26144464030786195263848448)*U2*U3^6*U9^6 + (-3078797803115343057792)*U2*U3^6*U8^6 + (-525717817040227882183074160567296)*U1^4*U2*U3^6*U4*U9 + (1620447960941461883924498962838016)*U1^4*U2*U3^6*U6*U9 + (14783734431623693705862241071680)*U1^4*U2*U3^6*U5*U8 + (-1061179091938132609790936732397696)*U1^4*U2*U3^6*U4*U8 + (443619688469218464771867491647488)*U1^4*U2*U3^6*U6*U8 + (-554308633057924625367792937653184)*U0^2*U1^4*U2*U3^6 + (-6733495696341677459937432730598784)*U0*U1^5*U2*U3^6 + (-33947297151914900432595637771349504)*U1^6*U2*U3^6 + (-53632812785875944271646520)*U2^2*U3^6*U5*U7^4 + (-446016201116878017807081120)*U2^2*U3^6*U4*U7^4 + (304403600426772199279951872)*U2^2*U3^6*U4*U9^4 + (2645916969320587509998026752)*U2^2*U3^6*U6*U9^4 + (-851971742694127782029376)*U2^2*U3^6*U5*U8^4 + (5503662760164206113917216)*U2^2*U3^6*U6*U8^4 + (-40183595284808855659020301662528)*U1^3*U2^2*U3^6*U4*U9 + (1317488588141010515559329131714560)*U1^3*U2^2*U3^6*U6*U9 + (-72961839544791909424048389863008)*U1^3*U2^2*U3^6*U5*U8 + (-765562025523171184929260425940736)*U1^3*U2^2*U3^6*U4*U8 + (-467901951255612709307806776730752)*U1^3*U2^2*U3^6*U6*U8 + (-315210843717696905814732110806080)*U0^2*U1^3*U2^2*U3^6 + (-5983274192862000001523194560176320)*U0*U1^4*U2^2*U3^6 + (-30190467651099357716554014831585152)*U1^5*U2^2*U3^6 + (-10828904630691499590832619520)*U0*U2^3*U3^6*U9^3 + (822900699860987229381059040)*U0*U2^3*U3^6*U8^3 + (-43475247822045019096959516000)*U1*U2^3*U3^6*U7^3 + (196333386869893041640142887231296)*U1^2*U2^3*U3^6*U4*U9 + (1131358866364608289800312115480704)*U1^2*U2^3*U3^6*U6*U9 + (-36592585563858378348792045377696)*U1^2*U2^3*U3^6*U5*U8 + (-420968618499487070306244824590080)*U1^2*U2^3*U3^6*U4*U8 + (-374329977920013713387202256502016)*U1^2*U2^3*U3^6*U6*U8 + (-25432040450060726101526484674688)*U0^2*U1^2*U2^3*U3^6 + (-2332478795656446597819305582491840)*U0*U1^3*U2^3*U3^6 + (-14855052149850019851797855118858112)*U1^4*U2^3*U3^6 + (42208068731239038287678109408)*U2^4*U3^6*U7^3 + (-25108258427237240717635092480)*U2^4*U3^6*U9^3 + (379354430761254901005665664)*U2^4*U3^6*U8^3 + (109013849980442059376560322499160)*U1*U2^4*U3^6*U5*U9 + (-50750618064509547003681390988560)*U1*U2^4*U3^6*U4*U9 + (139140883643366512959986116371168)*U1*U2^4*U3^6*U6*U9 + (54439568383145015706144513281944)*U1*U2^4*U3^6*U5*U8 + (-135177922087908142650030901482096)*U1*U2^4*U3^6*U4*U8 + (388593986500925058552718920957024)*U1*U2^4*U3^6*U6*U8 + (-226274826599201173538187326109552)*U0^2*U1*U2^4*U3^6 + (-5537702484598411224771287336145600)*U0*U1^2*U2^4*U3^6 + (-3308908838110056487755282843728256)*U1^3*U2^4*U3^6 + (2520762544589569409640388691416)*U2^5*U3^6*U5*U7 + (13845813736629478099529232283584)*U2^5*U3^6*U4*U7 + (10481358792915523125830552360166)*U2^5*U3^6*U6*U7 + (25228721358565794158418454736992)*U2^5*U3^6*U5*U9 + (-413688864688186938087286505472)*U2^5*U3^6*U4*U9 + (605175361677154805960765472768)*U2^5*U3^6*U6*U9 + (31049060276418710543515511184)*U2^5*U3^6*U5*U8 + (-23247307902173607798147371917248)*U2^5*U3^6*U4*U8 + (-281304395681257505331728113296)*U2^5*U3^6*U6*U8 + (-56516194635258963915844513616280)*U0^2*U2^5*U3^6 + (-1065124785087165611343838511875076)*U0*U1*U2^5*U3^6 + (-1963608316677252422260998030565824)*U1^2*U2^5*U3^6 + (39276557201888931984993814972040)*U0*U2^6*U3^6 + (-91885301179743609669695081878992)*U1*U2^6*U3^6 + (80616770020777937685222383754024)*U2^7*U3^6 + (-12931867439922987293112)*U3^7*U7^6 + (17623231172849731749543936)*U3^7*U9^6 + (-2394463370128514526528)*U3^7*U8^6 + (-25341586888064402672011114754880)*U1^4*U3^7*U4*U9 + (-693754534130733559580035428002880)*U1^4*U3^7*U6*U9 + (14475203045789911736882112508992)*U1^4*U3^7*U5*U8 + (400600076752966585380725321443008)*U1^4*U3^7*U4*U8 + (286464399502530342575676700996800)*U1^4*U3^7*U6*U8 + (37332403514815324892249656589120)*U0^2*U1^4*U3^7 + (19825442227657469309461707690496)*U0*U1^5*U3^7 + (9812547129907089453840867285072896)*U1^6*U3^7 + (-316823049287633957853528)*U2*U3^7*U5*U7^4 + (-3266101504456207478587944)*U2*U3^7*U4*U7^4 + (-357050564003450550363881472)*U2*U3^7*U4*U9^4 + (-574299115013252462976958464)*U2*U3^7*U6*U9^4 + (-27129602127160552649472)*U2*U3^7*U5*U8^4 + (955256060831307535932768)*U2*U3^7*U6*U8^4 + (-230973494632468256997984701487936)*U1^3*U2*U3^7*U4*U9 + (-1074607981096262437531776617278272)*U1^3*U2*U3^7*U6*U9 + (27061952787051245538971944838112)*U1^3*U2*U3^7*U5*U8 + (358122623139357774188882344913664)*U1^3*U2*U3^7*U4*U8 + (393419848717906520617231026645696)*U1^3*U2*U3^7*U6*U8 + (-33480368162913983371545643026496)*U0^2*U1^3*U2*U3^7 + (988255037124572224516154819054976)*U0*U1^4*U2*U3^7 + (12270799390226872768299849307006336)*U1^5*U2*U3^7 + (2683902545237902245696110592)*U0*U2^2*U3^7*U9^3 + (81321581849002112697222816)*U0*U2^2*U3^7*U8^3 + (7364818305295366607271127656)*U1*U2^2*U3^7*U7^3 + (-106025493863146223060966904958368)*U1^2*U2^2*U3^7*U4*U9 + (-598282936370401262182145430228192)*U1^2*U2^2*U3^7*U6*U9 + (11196681802161067790245796081888)*U1^2*U2^2*U3^7*U5*U8 + (217298635269998314105781602413216)*U1^2*U2^2*U3^7*U4*U8 + (166407830584817852929266704380704)*U1^2*U2^2*U3^7*U6*U8 + (22309622218237391114942790225088)*U0^2*U1^2*U2^2*U3^7 + (1573004243565538964850313971442816)*U0*U1^3*U2^2*U3^7 + (7530357645224862727899591183852928)*U1^4*U2^2*U3^7 + (-9740374579994771973609066648)*U2^3*U3^7*U7^3 + (15234305519297327761517445120)*U2^3*U3^7*U9^3 + (449772269305816022473536672)*U2^3*U3^7*U8^3 + (-64800718576165866918594639587120)*U1*U2^3*U3^7*U5*U9 + (49538731960543061753461038874656)*U1*U2^3*U3^7*U4*U9 + (-72973546036984651231564888809312)*U1*U2^3*U3^7*U6*U9 + (-34060659334128352549602752219968)*U1*U2^3*U3^7*U5*U8 + (91753701697782447615275100954240)*U1*U2^3*U3^7*U4*U8 + (-252755300542494708134731177655712)*U1*U2^3*U3^7*U6*U8 + (147822041374090846997945555055328)*U0^2*U1*U2^3*U3^7 + (3377987408186187723092444064683552)*U0*U1^2*U2^3*U3^7 + (1937478774232115296357545569544896)*U1^3*U2^3*U3^7 + (-1742266103208200334488845271864)*U2^4*U3^7*U5*U7 + (-11177085229121352143454882215664)*U2^4*U3^7*U4*U7 + (-5162961843474052253496254031789)*U2^4*U3^7*U6*U7 + (-17683614114340894524626101441784)*U2^4*U3^7*U5*U9 + (-75623372005308542428052717568)*U2^4*U3^7*U4*U9 + (-478628931947223588719801008128)*U2^4*U3^7*U6*U9 + (-8545610027596300644510246608)*U2^4*U3^7*U5*U8 + (19943443703686802880636886165032)*U2^4*U3^7*U4*U8 + (-23443412538452775561852920880)*U2^4*U3^7*U6*U8 + (40056798160959144478249229867996)*U0^2*U2^4*U3^7 + (790118783197682005519359648780326)*U0*U1*U2^4*U3^7 + (1624935156336949853101897383813808)*U1^2*U2^4*U3^7 + (-23459913050676793569325723555848)*U0*U2^5*U3^7 + (192202226646839861702057747555216)*U1*U2^5*U3^7 + (-56287652053941972080986862049120)*U2^6*U3^7 + (312302182382006047271400)*U3^8*U5*U7^4 + (1649549935270617882858576)*U3^8*U4*U7^4 + (-33103625334762923055120384)*U3^8*U4*U9^4 + (-170131726850582659464953856)*U3^8*U6*U9^4 + (3180490854701842056672)*U3^8*U5*U8^4 + (-49516486943147874422208)*U3^8*U6*U8^4 + (-5428181965168332619947388794624)*U1^3*U3^8*U4*U9 + (153875801085255026619432972689088)*U1^3*U3^8*U6*U9 + (-54294236842532660460172347200)*U1^3*U3^8*U5*U8 + (-80924753409548363924891377668480)*U1^3*U3^8*U4*U8 + (-7461141284818907881601329200960)*U1^3*U3^8*U6*U8 + (-19076790032476764947343259888608)*U0^2*U1^3*U3^8 + (-232039856984711751910245005851712)*U0*U1^4*U3^8 + (-2329809129550185440597407907463936)*U1^5*U3^8 + (1681038909155360314766131200)*U0*U2*U3^8*U9^3 + (-1520131293447135010266624)*U0*U2*U3^8*U8^3 + (-233624243833707415691775600)*U1*U2*U3^8*U7^3 + (-11200197009909204085400293512288)*U1^2*U2*U3^8*U4*U9 + (168857060682908677221961350894048)*U1^2*U2*U3^8*U6*U9 + (-2278470988354503315576866890784)*U1^2*U2*U3^8*U5*U8 + (-94857862411315606353141592049280)*U1^2*U2*U3^8*U4*U8 + (-10521601772702707694964196248576)*U1^2*U2*U3^8*U6*U8 + (-33678374259805612988983942791104)*U0^2*U1^2*U2*U3^8 + (-604245334495934288504978270076800)*U0*U1^3*U2*U3^8 + (-3036689142182624466201965163938624)*U1^4*U2*U3^8 + (1026203718791100523857601032)*U2^2*U3^8*U7^3 + (-399388759106187171819749376)*U2^2*U3^8*U9^3 + (64526620141925858065357776)*U2^2*U3^8*U8^3 + (52725497718590541772908988571904)*U1*U2^2*U3^8*U5*U9 + (-47605929687264128735901294381216)*U1*U2^2*U3^8*U4*U9 + (-28101241146382230590487202107744)*U1*U2^2*U3^8*U6*U9 + (28225082671145036433213680456688)*U1*U2^2*U3^8*U5*U8 + (-39272680024107466613130159270432)*U1*U2^2*U3^8*U4*U8 + (215805889741543978610277166144608)*U1*U2^2*U3^8*U6*U8 + (-107517895882504792527789468847040)*U0^2*U1*U2^2*U3^8 + (-2351494456736203747495573087240448)*U0*U1^2*U2^2*U3^8 + (-728579378515191334896669113278688)*U1^3*U2^2*U3^8 + (553585342669130104420779846344)*U2^3*U3^8*U5*U7 + (3433351036904362843296161855088)*U2^3*U3^8*U4*U7 + (-894748313183811012892885020510)*U2^3*U3^8*U6*U7 + (10489355409629819705977235811376)*U2^3*U3^8*U5*U9 + (8354074389652186170445135872)*U2^3*U3^8*U4*U9 + (-194341605915105873160083800064)*U2^3*U3^8*U6*U9 + (-3793080059127673931031840656)*U2^3*U3^8*U5*U8 + (-9605160634618255382294692299168)*U2^3*U3^8*U4*U8 + (23059951867378973378003016912)*U2^3*U3^8*U6*U8 + (-21841528564719530425393392816168)*U0^2*U2^3*U3^8 + (-367607238596122561717330649526652)*U0*U1*U2^3*U3^8 + (-924432767926515153749152133919040)*U1^2*U2^3*U3^8 + (4373112470301400202772934048216)*U0*U2^4*U3^8 + (-170649481484975949965011688839168)*U1*U2^4*U3^8 + (38293846491302653956676990689904)*U2^5*U3^8 + (-345262007416021965773733888)*U0*U3^9*U9^3 + (-137240826086746536393648)*U0*U3^9*U8^3 + (-9018697304322954997034976)*U1*U3^9*U7^3 + (-5004488468100576393782684272128)*U1^2*U3^9*U4*U9 + (-47152588656773531527714394104896)*U1^2*U3^9*U6*U9 + (653612995362657925475612057536)*U1^2*U3^9*U5*U8 + (20056128124175270019874486215552)*U1^2*U3^9*U4*U8 + (10627570760915753992367184451872)*U1^2*U3^9*U6*U8 + (1796283686846366167254316136096)*U0^2*U1^2*U3^9 + (48469766921038482508865755623456)*U0*U1^3*U3^9 + (655977745334029267851944150503296)*U1^4*U3^9 + (-96427845661366207006942680)*U2*U3^9*U7^3 + (-2172254890961418713472565248)*U2*U3^9*U9^3 + (-367381431589817141065200)*U2*U3^9*U8^3 + (-27135351735855357837234685221704)*U1*U2*U3^9*U5*U9 + (16472939273689772516930874095664)*U1*U2*U3^9*U4*U9 + (18566765062133339903800150233408)*U1*U2*U3^9*U6*U9 + (-15373943312540615345539488435960)*U1*U2*U3^9*U5*U8 + (10932158617105555425414647198928)*U1*U2*U3^9*U4*U8 + (-108635039704386373796248527031584)*U1*U2*U3^9*U6*U8 + (47040201296608847588721793888624)*U0^2*U1*U2*U3^9 + (1092240034171393772048653399474848)*U0*U1^2*U2*U3^9 + (158677653262879263434914919004416)*U1^3*U2*U3^9 + (-87493398754047558178159430032)*U2^2*U3^9*U5*U7 + (-522832648549157484162403068480)*U2^2*U3^9*U4*U7 + (-2645570507556008796169458975393)*U2^2*U3^9*U6*U7 + (-5551049543571802637370371586200)*U2^2*U3^9*U5*U9 + (24841427951243545210232635392)*U2^2*U3^9*U4*U9 + (141001247275984557366346579968)*U2^2*U3^9*U6*U9 + (-376918832567202194995392544)*U2^2*U3^9*U5*U8 + (4450876671329188417079375177016)*U2^2*U3^9*U4*U8 + (5567849756733173993294375808)*U2^2*U3^9*U6*U8 + (10592514930098736457133906713580)*U0^2*U2^2*U3^9 + (174800644779364761617486006447470)*U0*U1*U2^2*U3^9 + (551924805344352142179384577161840)*U1^2*U2^2*U3^9 + (2267190045068999425115595511192)*U0*U2^3*U3^9 + (59772248177208414536330695938704)*U1*U2^3*U3^9 + (-21971379881897031867705492330224)*U2^4*U3^9 + (-1697124330056221927619136)*U3^10*U7^3 + (341702140690595364440309760)*U3^10*U9^3 + (-116979702476250911000112)*U3^10*U8^3 + (-1232511019082874315403936959912)*U1*U3^10*U6*U7 + (7192193984860122943436797208592)*U1*U3^10*U5*U9 + (-4249986099884838355343870075616)*U1*U3^10*U4*U9 + (-11399289784547154832709421106848)*U1*U3^10*U6*U9 + (4257762061843181817609463157840)*U1*U3^10*U5*U8 + (-370436192406548620653221823648)*U1*U3^10*U4*U8 + (29813374459560254999475360239136)*U1*U3^10*U6*U8 + (-11767220569325636606477102709696)*U0^2*U1*U3^10 + (-274493599630256813513495542596048)*U0*U1^2*U3^10 + (42944151021006036378400374206272)*U1^3*U3^10 + (6286078182950319004942595240)*U2*U3^10*U5*U7 + (34755994015790002374443010840)*U2*U3^10*U4*U7 + (2209933456098353208999861749892)*U2*U3^10*U6*U7 + (2087194987547686239697471470760)*U2*U3^10*U5*U9 + (-1406006304416950832598220800)*U2*U3^10*U4*U9 + (-12194445708215293710473428992)*U2*U3^10*U6*U9 + (-8236443088518170000110400)*U2*U3^10*U5*U8 + (-2297340678372449794114077437256)*U2*U3^10*U4*U8 + (271040559043486067306992704)*U2*U3^10*U6*U8 + (-3676555400108920187422980016872)*U0^2*U2*U3^10 + (-64289553892273837285127091004288)*U0*U1*U2*U3^10 + (-260374766545176170500350568329424)*U1^2*U2*U3^10 + (-3450142026719120518003384244720)*U0*U2^2*U3^10 + (-37469570678902534574949952446432)*U1*U2^2*U3^10 + (7427785750422437312836185665528)*U2^3*U3^10 + (-72183812396067703033979728)*U3^11*U5*U7 + (-340491945353390816051439792)*U3^11*U4*U7 + (-935203989114525861732718600344)*U3^11*U6*U7 + (-446604835081902106575743241168)*U3^11*U5*U9 + (-714738506319125834044932096)*U3^11*U4*U9 + (-1898967082548065627104149504)*U3^11*U6*U9 + (121269752470778850048160)*U3^11*U5*U8 + (616921583537766843894716636112)*U3^11*U4*U8 + (-1766853459132867983372256)*U3^11*U6*U8 + (695159633456836675311716722624)*U0^2*U3^11 + (16592055304464510689057298057632)*U0*U1*U3^11 + (61662344531807001175713653852896)*U1^2*U3^11 + (1400472291156636069337983985864)*U0*U2*U3^11 + (17194106720711420214317510050288)*U1*U2*U3^11 + (-408442204851337378779808438652)*U2^2*U3^11 + (-326168559233199187098491834800)*U0*U3^12 + (-5300532157173736626352383018592)*U1*U3^12 + (-832538629342139294480052073088)*U2*U3^12 + (283165692636405903708509448624)*U3^13


==> anc/data/equations85.txt <==
# The 85 defining equations of the bicanonical model of the Cartwright-Steger
# surface, from Borisov-Yeung.  One quadric followed by 84 cubics.
# ONE POLYNOMIAL PER LINE, in the variables U0,...,U9.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(19)*U5^2 + (-34)*U4*U5 + (-330)*U4^2 + (166)*U5*U6 + (-132)*U4*U6 + (822)*U6^2 + (169)*U0*U7 + (94)*U0*U9 + (26)*U0*U8 + (262)*U1*U7 + (1456)*U1*U9 + (428)*U1*U8 + (57)*U2*U7 + (237)*U2*U9 + (137)*U2*U8 + (93)*U3*U7 + (-39)*U3*U9 + (83)*U3*U8
(1565280)*U8*U9^2 + (6376768)*U0*U5*U7 + (13967136)*U0*U4*U7 + (22460055)*U0*U6*U7 + (1321936)*U0*U5*U9 + (4695840)*U0*U4*U9 + (7043760)*U0*U6*U9 + (-7988112)*U0*U4*U8 + (-8435580)*U0^3 + (-521760)*U1*U5*U7 + (-3130560)*U1*U4*U7 + (-38451606)*U1*U6*U7 + (20990640)*U1*U5*U9 + (-131610048)*U1*U4*U9 + (-260089536)*U1*U6*U9 + (10897792)*U1*U5*U8 + (-72417504)*U1*U4*U8 + (6261120)*U1*U6*U8 + (-321287682)*U0^2*U1 + (-938396508)*U0*U1^2 + (766268352)*U1^3 + (-1565280)*U2*U4*U7 + (5478480)*U2*U4*U9 + (25222512)*U0^2*U2 + (661190672)*U0*U1*U2 + (168224768)*U1^2*U2 + (15895268)*U0*U2^2 + (-25343752)*U1*U2^2 + (2087040)*U2^3 + (-1565280)*U3*U4*U9 + (4340240)*U0^2*U3 + (144553248)*U0*U1*U3 + (278134336)*U1^2*U3 + (3019800)*U0*U2*U3 + (-156271728)*U1*U2*U3 + (9622976)*U2^2*U3 + (2719500)*U0*U3^2 + (32971272)*U1*U3^2 + (-8369248)*U2*U3^2
(939168)*U8^2*U9 + (766064)*U0*U5*U7 + (4353912)*U0*U4*U7 + (3030597)*U0*U6*U7 + (294960)*U0*U5*U9 + (-626112)*U0*U5*U8 + (1538448)*U0*U4*U8 + (5635008)*U0*U6*U8 + (-675556)*U0^3 + (20918802)*U1*U6*U7 + (6612448)*U1*U5*U9 + (17813472)*U1*U4*U9 + (31870272)*U1*U6*U9 + (4316480)*U1*U5*U8 + (16903008)*U1*U4*U8 + (61985088)*U1*U6*U8 + (-12172086)*U0^2*U1 + (-3521004)*U0*U1^2 + (183765056)*U1^3 + (-1252224)*U2*U5*U8 + (-1878336)*U2*U6*U8 + (-2441456)*U0^2*U2 + (-46230816)*U0*U1*U2 + (54920768)*U1^2*U2 + (1093436)*U0*U2^2 + (42501464)*U1*U2^2 + (2504448)*U2^3 + (1143296)*U0^2*U3 + (33811808)*U0*U1*U3 + (32848224)*U1^2*U3 + (-464344)*U0*U2*U3 + (13918736)*U1*U2*U3 + (-2850656)*U2^2*U3 + (-875996)*U0*U3^2 + (-25312088)*U1*U3^2 + (-161648)*U2*U3^2
(1173960)*U7*U9^2 + (-2848424)*U0*U5*U7 + (-20865168)*U0*U4*U7 + (-5246595)*U0*U6*U7 + (-2235648)*U0*U5*U9 + (4695840)*U0*U4*U9 + (-2347920)*U0*U6*U9 + (16985136)*U0*U4*U8 + (16236220)*U0^3 + (-3130560)*U1*U5*U7 + (-18783360)*U1*U4*U7 + (44654568)*U1*U6*U7 + (6961040)*U1*U5*U9 + (182126784)*U1*U4*U9 + (383036928)*U1*U6*U9 + (1128544)*U1*U5*U8 + (120784032)*U1*U4*U8 + (84525120)*U1*U6*U8 + (464563746)*U0^2*U1 + (1011353424)*U0*U1^2 + (-141940736)*U1^3 + (-9391680)*U2*U4*U7 + (2347920)*U2*U4*U9 + (-21479056)*U0^2*U2 + (-594565296)*U0*U1*U2 + (45002656)*U1^2*U2 + (4604956)*U0*U2^2 + (138511456)*U1*U2^2 + (14087520)*U2^3 + (-4695840)*U3*U4*U9 + (-2774720)*U0^2*U3 + (-113928704)*U0*U1*U3 + (-111297408)*U1^2*U3 + (10778440)*U0*U2*U3 + (215616064)*U1*U2*U3 + (564272)*U2^2*U3 + (-3216220)*U0*U3^2 + (-35532256)*U1*U3^2 + (11571104)*U2*U3^2
(586980)*U7*U8*U9 + (2414392)*U0*U5*U7 + (7422624)*U0*U4*U7 + (8482185)*U0*U6*U7 + (401664)*U0*U5*U9 + (-5798688)*U0*U4*U8 + (-4725260)*U0^3 + (1565280)*U1*U5*U7 + (9391680)*U1*U4*U7 + (-17882049)*U1*U6*U7 + (-7841680)*U1*U5*U9 + (-79909152)*U1*U4*U9 + (-169209984)*U1*U6*U9 + (-2082032)*U1*U5*U8 + (-50845536)*U1*U4*U8 + (-51654240)*U1*U6*U8 + (-149207778)*U0^2*U1 + (-117209802)*U0*U1^2 + (-34975712)*U1^3 + (4695840)*U2*U4*U7 + (10927688)*U0^2*U2 + (290143248)*U0*U1*U2 + (-62247248)*U1^2*U2 + (1585492)*U0*U2^2 + (-68232908)*U1*U2^2 + (-7043760)*U2^3 + (1167280)*U0^2*U3 + (47797792)*U0*U1*U3 + (17138304)*U1^2*U3 + (-325520)*U0*U2*U3 + (-85021352)*U1*U2*U3 + (2089544)*U2^2*U3 + (1223420)*U0*U3^2 + (14959628)*U1*U3^2 + (-5491792)*U2*U3^2
(117396)*U7*U8^2 + (-1224644)*U0*U5*U7 + (-1738152)*U0*U4*U7 + (-1161603)*U0*U6*U7 + (-197544)*U0*U5*U9 + (2311392)*U0*U4*U8 + (1766596)*U0^3 + (-626112)*U1*U5*U7 + (-3756672)*U1*U4*U7 + (5432991)*U1*U6*U7 + (1448720)*U1*U5*U9 + (39343872)*U1*U4*U9 + (78687744)*U1*U6*U9 + (-202736)*U1*U5*U8 + (22703616)*U1*U4*U8 + (17844192)*U1*U6*U8 + (59654070)*U0^2*U1 + (55460022)*U0*U1^2 + (-49484384)*U1^3 + (-1878336)*U2*U4*U7 + (-939168)*U2*U6*U8 + (-4872832)*U0^2*U2 + (-131890848)*U0*U1*U2 + (6550480)*U1^2*U2 + (297052)*U0*U2^2 + (22443028)*U1*U2^2 + (2660976)*U2^3 + (-444872)*U0^2*U3 + (-17398160)*U0*U1*U3 + (-24860832)*U1^2*U3 + (-674888)*U0*U2*U3 + (37461784)*U1*U2*U3 + (-570952)*U2^2*U3 + (-353716)*U0*U3^2 + (-5802772)*U1*U3^2 + (1861472)*U2*U3^2
(391320)*U7^2*U9 + (664384)*U0*U5*U7 + (2087928)*U0*U4*U7 + (3310005)*U0*U6*U7 + (731888)*U0*U5*U9 + (-416496)*U0*U4*U8 + (-1400740)*U0^3 + (-1565280)*U1*U5*U7 + (-7826400)*U1*U4*U7 + (-7101198)*U1*U6*U7 + (9624160)*U1*U5*U9 + (20581536)*U1*U4*U9 + (-8925888)*U1*U6*U9 + (4744576)*U1*U5*U8 + (9511968)*U1*U4*U8 + (25044480)*U1*U6*U8 + (-37471446)*U0^2*U1 + (-220721964)*U0*U1^2 + (169802816)*U1^3 + (-260880)*U2*U5*U7 + (-3130560)*U2*U4*U7 + (2896816)*U0^2*U2 + (64835296)*U0*U1*U2 + (34103424)*U1^2*U2 + (358044)*U0*U2^2 + (13856664)*U1*U2^2 + (4174080)*U2^3 + (1565280)*U3*U4*U7 + (435360)*U0^2*U3 + (25032224)*U0*U1*U3 + (18569888)*U1^2*U3 + (-2341720)*U0*U2*U3 + (-13141744)*U1*U2*U3 + (1328768)*U2^2*U3 + (94660)*U0*U3^2 + (-2508824)*U1*U3^2 + (-2830864)*U2*U3^2
(2347920)*U7^2*U8 + (17661872)*U0*U5*U7 + (22910904)*U0*U4*U7 + (-4334355)*U0*U6*U7 + (-863376)*U0*U5*U9 + (-45043248)*U0*U4*U8 + (-26315620)*U0^3 + (20348640)*U1*U5*U7 + (131483520)*U1*U4*U7 + (-30888474)*U1*U6*U7 + (-80284640)*U1*U5*U9 + (-914525472)*U1*U4*U9 + (-1528517184)*U1*U6*U9 + (-26399872)*U1*U5*U8 + (-544365216)*U1*U4*U8 + (-582284160)*U1*U6*U8 + (-987079158)*U0^2*U1 + (-686181732)*U0*U1^2 + (24375488)*U1^3 + (1565280)*U2*U5*U7 + (61045920)*U2*U4*U7 + (69285808)*U0^2*U2 + (2019013728)*U0*U1*U2 + (-191031808)*U1^2*U2 + (-12041668)*U0*U2^2 + (-452618488)*U1*U2^2 + (-72002880)*U2^3 + (-18783360)*U3*U4*U7 + (7075520)*U0^2*U3 + (202314272)*U0*U1*U3 + (421440864)*U1^2*U3 + (32924360)*U0*U2*U3 + (-589214032)*U1*U2*U3 + (-6938816)*U2^2*U3 + (5089060)*U0*U3^2 + (112511608)*U1*U3^2 + (-14676272)*U2*U3^2
(4695840)*U6^3 + (836)*U0*U5*U7 + (-557478)*U0*U4*U7 + (2200860)*U0*U6*U7 + (-170208)*U0*U5*U9 + (391320)*U0*U4*U9 + (-195660)*U0*U6*U9 + (1066416)*U0*U4*U8 + (956780)*U0^3 + (-130440)*U1*U5*U7 + (-782640)*U1*U4*U7 + (3853353)*U1*U6*U7 + (-618020)*U1*U5*U9 + (15750744)*U1*U4*U9 + (29936208)*U1*U6*U9 + (-257536)*U1*U5*U8 + (10796832)*U1*U4*U8 + (4695840)*U1*U6*U8 + (30955836)*U0^2*U1 + (126718434)*U0*U1^2 + (-41766016)*U1^3 + (-391320)*U2*U4*U7 + (195660)*U2*U4*U9 + (782640)*U2*U6*U8 + (-1138496)*U0^2*U2 + (-31633116)*U0*U1*U2 + (-9183664)*U1^2*U2 + (1670876)*U0*U2^2 + (6634316)*U1*U2^2 + (521760)*U2^3 + (-391320)*U3*U4*U9 + (-197620)*U0^2*U3 + (-6218224)*U0*U1*U3 + (-20340648)*U1^2*U3 + (173960)*U0*U2*U3 + (15994904)*U1*U2*U3 + (-259208)*U2^2*U3 + (-103040)*U0*U3^2 + (-3219596)*U1*U3^2 + (277204)*U2*U3^2
(469584)*U5*U6^2 + (118316)*U0*U5*U7 + (-249696)*U0*U4*U7 + (-376173)*U0*U6*U7 + (20520)*U0*U5*U9 + (-164784)*U0*U4*U8 + (-50332)*U0^3 + (-929292)*U1*U6*U7 + (429184)*U1*U5*U9 + (-4307952)*U1*U4*U9 + (-7676736)*U1*U6*U9 + (160208)*U1*U5*U8 + (-3203424)*U1*U4*U8 + (-939168)*U1*U6*U8 + (-3153762)*U0^2*U1 + (-9421512)*U0*U1^2 + (19690784)*U1^3 + (78264)*U2*U5*U8 + (472912)*U0^2*U2 + (13111344)*U0*U1*U2 + (4288160)*U1^2*U2 + (-338836)*U0*U2^2 + (-1327216)*U1*U2^2 + (-156528)*U2^3 + (-1408)*U0^2*U3 + (-55648)*U0*U1*U3 + (6575232)*U1^2*U3 + (204296)*U0*U2*U3 + (-5056816)*U1*U2*U3 + (1840)*U2^2*U3 + (-23708)*U0*U3^2 + (274864)*U1*U3^2 + (-13616)*U2*U3^2
(391320)*U5^2*U6 + (-4760956)*U0*U5*U7 + (-10942992)*U0*U4*U7 + (-12015810)*U0*U6*U7 + (-1291872)*U0*U5*U9 + (9045024)*U0*U4*U8 + (-1173960)*U0*U6*U8 + (8069000)*U0^3 + (-1565280)*U1*U5*U7 + (-9391680)*U1*U4*U7 + (19341597)*U1*U6*U7 + (-2409200)*U1*U5*U9 + (126841056)*U1*U4*U9 + (253682112)*U1*U6*U9 + (-1825744)*U1*U5*U8 + (81636768)*U1*U4*U8 + (28175040)*U1*U6*U8 + (262789344)*U0^2*U1 + (437771586)*U0*U1^2 + (-335489824)*U1^3 + (-4695840)*U2*U4*U7 + (-18799544)*U0^2*U2 + (-499149744)*U0*U1*U2 + (-56702416)*U1^2*U2 + (-6119416)*U0*U2^2 + (46535804)*U1*U2^2 + (4695840)*U2^3 + (-2153440)*U0^2*U3 + (-89608816)*U0*U1*U3 + (-165061152)*U1^2*U3 + (-27040)*U0*U2*U3 + (121751816)*U1*U2*U3 + (-3260792)*U2^2*U3 + (-1608680)*U0*U3^2 + (-12184124)*U1*U3^2 + (8617936)*U2*U3^2
(86960)*U5^3 + (119208)*U0*U5*U7 + (-334584)*U0*U4*U7 + (-5697915)*U0*U6*U7 + (-222544)*U0*U5*U9 + (-260880)*U0*U5*U8 + (-3519312)*U0*U4*U8 + (-1047620)*U0^3 + (3130560)*U1*U5*U7 + (9391680)*U1*U4*U7 + (2549874)*U1*U6*U7 + (-860320)*U1*U5*U9 + (-66810528)*U1*U4*U9 + (-83532096)*U1*U6*U9 + (-7349568)*U1*U5*U8 + (-72595104)*U1*U4*U8 + (-43827840)*U1*U6*U8 + (-61518582)*U0^2*U1 + (-330649068)*U0*U1^2 + (-42289088)*U1^3 + (260880)*U2*U5*U7 + (6261120)*U2*U4*U7 + (1834832)*U0^2*U2 + (76280032)*U0*U1*U2 + (29008448)*U1^2*U2 + (-1977412)*U0*U2^2 + (-26405992)*U1*U2^2 + (-7304640)*U2^3 + (-3130560)*U3*U4*U7 + (214400)*U0^2*U3 + (-721952)*U0*U1*U3 + (93895136)*U1^2*U3 + (3746440)*U0*U2*U3 + (-33801968)*U1*U2*U3 + (-2631264)*U2^2*U3 + (-117340)*U0*U3^2 + (2832872)*U1*U3^2 + (1387152)*U2*U3^2
(1760940)*U4*U6^2 + (27086)*U0*U5*U7 + (1316277)*U0*U4*U7 + (-157770)*U0*U6*U7 + (147312)*U0*U5*U9 + (-293490)*U0*U4*U9 + (-874794)*U0*U4*U8 + (-937990)*U0^3 + (97830)*U1*U5*U7 + (586980)*U1*U4*U7 + (-2900112)*U1*U6*U7 + (337570)*U1*U5*U9 + (-10059456)*U1*U4*U9 + (-18944952)*U1*U6*U9 + (10514)*U1*U5*U8 + (-7717608)*U1*U4*U8 + (-3521880)*U1*U6*U8 + (-28625004)*U0^2*U1 + (-107382156)*U0*U1^2 + (22457504)*U1^3 + (293490)*U2*U4*U7 + (-293490)*U2*U4*U9 + (884704)*U0^2*U2 + (25236234)*U0*U1*U2 + (6789236)*U1^2*U2 + (204416)*U0*U2^2 + (-4777984)*U1*U2^2 + (-391320)*U2^3 + (293490)*U3*U4*U9 + (170540)*U0^2*U3 + (6195026)*U0*U1*U3 + (14145492)*U1^2*U3 + (-650800)*U0*U2*U3 + (-10470736)*U1*U2*U3 + (-43658)*U2^2*U3 + (230710)*U0*U3^2 + (2723104)*U1*U3^2 + (-404786)*U2*U3^2
(4695840)*U4*U5*U6 + (862024)*U0*U5*U7 + (4912488)*U0*U4*U7 + (385515)*U0*U6*U7 + (-430992)*U0*U5*U9 + (-4467696)*U0*U4*U8 + (-3101660)*U0^3 + (3130560)*U1*U5*U7 + (18783360)*U1*U4*U7 + (-14162268)*U1*U6*U7 + (-21690880)*U1*U5*U9 + (-76172064)*U1*U4*U9 + (-171127488)*U1*U6*U9 + (-5943584)*U1*U5*U8 + (-26072352)*U1*U4*U8 + (-75133440)*U1*U6*U8 + (-96256386)*U0^2*U1 + (96538056)*U0*U1^2 + (-373528064)*U1^3 + (9391680)*U2*U4*U7 + (6319616)*U0^2*U2 + (184889376)*U0*U1*U2 + (-151484576)*U1^2*U2 + (-3738716)*U0*U2^2 + (-100466576)*U1*U2^2 + (-12522240)*U2^3 + (529120)*U0^2*U3 + (19069504)*U0*U1*U3 + (-74982432)*U1^2*U3 + (1143640)*U0*U2*U3 + (-59498144)*U1*U2*U3 + (-1406512)*U2^2*U3 + (1514300)*U0*U3^2 + (33253136)*U1*U3^2 + (-3303664)*U2*U3^2
(313056)*U4*U5^2 + (2659184)*U0*U5*U7 + (6556248)*U0*U4*U7 + (9293355)*U0*U6*U7 + (1305264)*U0*U5*U9 + (-5405232)*U0*U4*U8 + (-5302972)*U0^3 + (-313056)*U1*U5*U7 + (1878336)*U1*U4*U7 + (-15803214)*U1*U6*U7 + (12061024)*U1*U5*U9 + (-54500448)*U1*U4*U9 + (-139054272)*U1*U6*U9 + (5001728)*U1*U5*U8 + (-52263648)*U1*U4*U8 + (7513344)*U1*U6*U8 + (-174005946)*U0^2*U1 + (-535770924)*U0*U1^2 + (451426880)*U1^3 + (12981712)*U0^2*U2 + (335903136)*U0*U1*U2 + (111225728)*U1^2*U2 + (4711460)*U0*U2^2 + (-5074024)*U1*U2^2 + (1252224)*U2^3 + (1878336)*U3*U4*U7 + (1240448)*U0^2*U3 + (62382944)*U0*U1*U3 + (168328608)*U1^2*U3 + (-1960264)*U0*U2*U3 + (-86865904)*U1*U2*U3 + (2500864)*U2^2*U3 + (955516)*U0*U3^2 + (5341672)*U1*U3^2 + (-6578960)*U2*U3^2
(7043760)*U4^2*U6 + (-1099652)*U0*U5*U7 + (-8998884)*U0*U4*U7 + (-1887705)*U0*U6*U7 + (-1092624)*U0*U5*U9 + (2347920)*U0*U4*U9 + (7454928)*U0*U4*U8 + (7548460)*U0^3 + (-1565280)*U1*U5*U7 + (-9391680)*U1*U4*U7 + (22581699)*U1*U6*U7 + (1478120)*U1*U5*U9 + (107792112)*U1*U4*U9 + (206192544)*U1*U6*U9 + (297232)*U1*U5*U8 + (70531776)*U1*U4*U8 + (37566720)*U1*U6*U8 + (234518058)*U0^2*U1 + (716506062)*U0*U1^2 + (-154158368)*U1^3 + (-4695840)*U2*U4*U7 + (3521880)*U2*U4*U9 + (-10715608)*U0^2*U2 + (-301804248)*U0*U1*U2 + (-28561232)*U1^2*U2 + (417388)*U0*U2^2 + (58297828)*U1*U2^2 + (6261120)*U2^3 + (-2347920)*U3*U4*U9 + (-1397480)*U0^2*U3 + (-50027072)*U0*U1*U3 + (-108175824)*U1^2*U3 + (3506920)*U0*U2*U3 + (104088472)*U1*U2*U3 + (148616)*U2^2*U3 + (-1790740)*U0*U3^2 + (-24741988)*U1*U3^2 + (3877832)*U2*U3^2
(9391680)*U4^2*U5 + (-6167792)*U0*U5*U7 + (-33490584)*U0*U4*U7 + (-16652925)*U0*U6*U7 + (-1901904)*U0*U5*U9 + (9979248)*U0*U4*U8 + (11655460)*U0^3 + (-4695840)*U1*U5*U7 + (-37566720)*U1*U4*U7 + (27817314)*U1*U6*U7 + (36236000)*U1*U5*U9 + (-4718688)*U1*U4*U9 + (215962944)*U1*U6*U9 + (3503872)*U1*U5*U8 + (-29117664)*U1*U4*U8 + (112700160)*U1*U6*U8 + (241046838)*U0^2*U1 + (-1078992588)*U0*U1^2 + (702509632)*U1^3 + (-14087520)*U2*U4*U7 + (-12998128)*U0^2*U2 + (-354101088)*U0*U1*U2 + (361986688)*U1^2*U2 + (8889028)*U0*U2^2 + (187079128)*U1*U2^2 + (18783360)*U2^3 + (-9391680)*U3*U4*U7 + (-3396800)*U0^2*U3 + (-152355872)*U0*U1*U3 + (224869536)*U1^2*U3 + (11083960)*U0*U2*U3 + (90201232)*U1*U2*U3 + (1751936)*U2^2*U3 + (-4595620)*U0*U3^2 + (-71685208)*U1*U3^2 + (17996912)*U2*U3^2
(28175040)*U4^3 + (6524272)*U0*U5*U7 + (46029384)*U0*U4*U7 + (9201015)*U0*U6*U7 + (6835824)*U0*U5*U9 + (-23479200)*U0*U4*U9 + (-53508048)*U0*U4*U8 + (-49881260)*U0^3 + (10956960)*U1*U5*U7 + (65741760)*U1*U4*U7 + (-151970934)*U1*U6*U7 + (-17272480)*U1*U5*U9 + (-705016032)*U1*U4*U9 + (-1410032064)*U1*U6*U9 + (-2077952)*U1*U5*U8 + (-466821216)*U1*U4*U8 + (-262967040)*U1*U6*U8 + (-1471505058)*U0^2*U1 + (-4335263292)*U0*U1^2 + (900758848)*U1^3 + (32870880)*U2*U4*U7 + (-37566720)*U2*U4*U9 + (72030608)*U0^2*U2 + (2037513888)*U0*U1*U2 + (120495232)*U1^2*U2 + (-12792908)*U0*U2^2 + (-411458888)*U1*U2^2 + (-43827840)*U2^3 + (4695840)*U3*U4*U7 + (18783360)*U3*U4*U9 + (11553280)*U0^2*U3 + (406727392)*U0*U1*U3 + (673484064)*U1^2*U3 + (-35679080)*U0*U2*U3 + (-695930672)*U1*U2*U3 + (-1038976)*U2^2*U3 + (12090860)*U0*U3^2 + (169924808)*U1*U3^2 + (-29846992)*U2*U3^2
(3058408)*U0*U5*U7 + (10161396)*U0*U4*U7 + (10117485)*U0*U6*U7 + (900816)*U0*U5*U9 + (-2347920)*U0*U4*U9 + (-1173960)*U0*U6*U9 + (-6393552)*U0*U4*U8 + (-6587900)*U0^3 + (782640)*U1*U5*U7 + (4695840)*U1*U4*U7 + (-18555096)*U1*U6*U7 + (2629640)*U1*U5*U9 + (-84410448)*U1*U4*U9 + (-168820896)*U1*U6*U9 + (2841952)*U1*U5*U8 + (-47630304)*U1*U4*U8 + (-18783360)*U1*U6*U8 + (-185749902)*U0^2*U1 + (-358475808)*U0*U1^2 + (235350592)*U1^3 + (2347920)*U2*U4*U7 + (1173960)*U2*U4*U9 + (13003952)*U0^2*U2 + (342257592)*U0*U1*U2 + (27367648)*U1^2*U2 + (3167428)*U0*U2^2 + (-40034912)*U1*U2^2 + (-3130560)*U2^3 + (2347920)*U3*U4*U9 + (4695840)*U3*U6*U9 + (1124680)*U0^2*U3 + (45428128)*U0*U1*U3 + (92962416)*U1^2*U3 + (-5893640)*U0*U2*U3 + (-93141728)*U1*U2*U3 + (2986256)*U2^2*U3 + (1648580)*U0*U3^2 + (14681312)*U1*U3^2 + (-4676728)*U2*U3^2
(6907856)*U0*U5*U7 + (24882552)*U0*U4*U7 + (20264805)*U0*U6*U7 + (2873712)*U0*U5*U9 + (-9902064)*U0*U4*U8 + (9391680)*U0*U6*U8 + (-12861220)*U0^3 + (7526658)*U1*U6*U7 + (32759200)*U1*U5*U9 + (-103825056)*U1*U4*U9 + (-188866752)*U1*U6*U9 + (18239744)*U1*U5*U8 + (-44271648)*U1*U4*U8 + (150266880)*U1*U6*U8 + (-403574454)*U0^2*U1 + (-1135179276)*U0*U1^2 + (1103465024)*U1^3 + (-3130560)*U2*U5*U8 + (17837584)*U0^2*U2 + (502774944)*U0*U1*U2 + (303091136)*U1^2*U2 + (22220156)*U0*U2^2 + (64118936)*U1*U2^2 + (6261120)*U2^3 + (9391680)*U3*U6*U8 + (4652480)*U0^2*U3 + (177527456)*U0*U1*U3 + (360020832)*U1^2*U3 + (-5753560)*U0*U2*U3 + (-119107696)*U1*U2*U3 + (-1837088)*U2^2*U3 + (2034340)*U0*U3^2 + (-14728856)*U1*U3^2 + (-11043056)*U2*U3^2
(376912)*U0*U5*U7 + (515160)*U0*U4*U7 + (582345)*U0*U6*U7 + (22320)*U0*U5*U9 + (-751344)*U0*U4*U8 + (-540884)*U0^3 + (313056)*U1*U5*U7 + (1878336)*U1*U4*U7 + (-1212762)*U1*U6*U7 + (-1415776)*U1*U5*U9 + (-14498592)*U1*U4*U9 + (-25240512)*U1*U6*U9 + (-370688)*U1*U5*U8 + (-8125344)*U1*U4*U8 + (-7513344)*U1*U6*U8 + (-18495198)*U0^2*U1 + (-1414884)*U0*U1^2 + (-1990976)*U1^3 + (939168)*U2*U4*U7 + (1541744)*U0^2*U2 + (41030496)*U0*U1*U2 + (-8152064)*U1^2*U2 + (15820)*U0*U2^2 + (-9342200)*U1*U2^2 + (-1252224)*U2^3 + (469584)*U3*U6*U7 + (136384)*U0^2*U3 + (4892224)*U0*U1*U3 + (6315360)*U1^2*U3 + (328552)*U0*U2*U3 + (-11758160)*U1*U2*U3 + (440768)*U2^2*U3 + (131732)*U0*U3^2 + (2134136)*U1*U3^2 + (-538096)*U2*U3^2
(-541978)*U0*U5*U7 + (-2090826)*U0*U4*U7 + (-1677375)*U0*U6*U7 + (-210486)*U0*U5*U9 + (1498992)*U0*U4*U8 + (1454120)*U0^3 + (-195660)*U1*U5*U7 + (-1173960)*U1*U4*U7 + (5086371)*U1*U6*U7 + (-694460)*U1*U5*U9 + (21666588)*U1*U4*U9 + (42159216)*U1*U6*U9 + (-602632)*U1*U5*U8 + (12996504)*U1*U4*U8 + (4695840)*U1*U6*U8 + (49437522)*U0^2*U1 + (138702738)*U0*U1^2 + (-57463432)*U1^3 + (-586980)*U2*U4*U7 + (-2831432)*U0^2*U2 + (-77495172)*U0*U1*U2 + (-9081208)*U1^2*U2 + (-1010788)*U0*U2^2 + (10120052)*U1*U2^2 + (782640)*U2^3 + (97830)*U3*U5*U9 + (-501820)*U0^2*U3 + (-18310408)*U0*U1*U3 + (-25454016)*U1^2*U3 + (104300)*U0*U2*U3 + (23766668)*U1*U2*U3 + (-301316)*U2^2*U3 + (-339980)*U0*U3^2 + (-3810932)*U1*U3^2 + (1361008)*U2*U3^2
(621160)*U0*U5*U7 + (1676808)*U0*U4*U7 + (1779735)*U0*U6*U7 + (172736)*U0*U5*U9 + (52176)*U0*U5*U8 + (-1261776)*U0*U4*U8 + (313056)*U0*U6*U8 + (-1184188)*U0^3 + (208704)*U1*U5*U7 + (1252224)*U1*U4*U7 + (-3656592)*U1*U6*U7 + (54880)*U1*U5*U9 + (-17592288)*U1*U4*U9 + (-35184576)*U1*U6*U9 + (397600)*U1*U5*U8 + (-9855168)*U1*U4*U8 + (-5008896)*U1*U6*U8 + (-38230938)*U0^2*U1 + (-68673408)*U0*U1^2 + (36729152)*U1^3 + (626112)*U2*U4*U7 + (2669680)*U0^2*U2 + (70322080)*U0*U1*U2 + (2238240)*U1^2*U2 + (1149012)*U0*U2^2 + (-9317568)*U1*U2^2 + (-834816)*U2^3 + (52176)*U3*U5*U8 + (270576)*U0^2*U3 + (11742560)*U0*U1*U3 + (17793440)*U1^2*U3 + (-234280)*U0*U2*U3 + (-18571552)*U1*U2*U3 + (511856)*U2^2*U3 + (320284)*U0*U3^2 + (3215296)*U1*U3^2 + (-1262416)*U2*U3^2
(1110896)*U0*U5*U7 + (2336472)*U0*U4*U7 + (5989473)*U0*U6*U7 + (799536)*U0*U5*U9 + (-347376)*U0*U4*U8 + (-1504756)*U0^3 + (-939168)*U1*U5*U7 + (-3756672)*U1*U4*U7 + (-3124770)*U1*U6*U7 + (9899296)*U1*U5*U9 + (12737760)*U1*U4*U9 + (-4577856)*U1*U6*U9 + (5069696)*U1*U5*U8 + (9127008)*U1*U4*U8 + (30053376)*U1*U6*U8 + (-39885390)*U0^2*U1 + (-130787124)*U0*U1^2 + (212362688)*U1^3 + (-2817504)*U2*U4*U7 + (3931888)*U0^2*U2 + (87203040)*U0*U1*U2 + (50721536)*U1^2*U2 + (2476076)*U0*U2^2 + (23650088)*U1*U2^2 + (5008896)*U2^3 + (313056)*U3*U5*U7 + (1878336)*U3*U4*U7 + (457664)*U0^2*U3 + (26080544)*U0*U1*U3 + (40093152)*U1^2*U3 + (-1838872)*U0*U2*U3 + (-6506128)*U1*U2*U3 + (2534848)*U2^2*U3 + (131764)*U0*U3^2 + (-5012648)*U1*U3^2 + (-2885936)*U2*U3^2
(-2811008)*U0*U5*U7 + (-9669096)*U0*U4*U7 + (-8531835)*U0*U6*U7 + (-1233616)*U0*U5*U9 + (7417392)*U0*U4*U8 + (6993980)*U0^3 + (-1043520)*U1*U5*U7 + (-6261120)*U1*U4*U7 + (24220926)*U1*U6*U7 + (-3158720)*U1*U5*U9 + (110182368)*U1*U4*U9 + (214103616)*U1*U6*U9 + (-2895872)*U1*U5*U8 + (66124704)*U1*U4*U8 + (25044480)*U1*U6*U8 + (238677882)*U0^2*U1 + (617546508)*U0*U1^2 + (-289559872)*U1^3 + (-3130560)*U2*U4*U7 + (-15163952)*U0^2*U2 + (-396368192)*U0*U1*U2 + (-43300608)*U1^2*U2 + (-3476868)*U0*U2^2 + (50552232)*U1*U2^2 + (4174080)*U2^3 + (1565280)*U3*U4*U8 + (-1070400)*U0^2*U3 + (-57814048)*U0*U1*U3 + (-135602656)*U1^2*U3 + (-341080)*U0*U2*U3 + (115183088)*U1*U2*U3 + (-2491456)*U2^2*U3 + (-1695740)*U0*U3^2 + (-22703912)*U1*U3^2 + (7406768)*U2*U3^2
(1488784)*U0*U5*U7 + (6733368)*U0*U4*U7 + (4940685)*U0*U6*U7 + (-2291472)*U0*U5*U9 + (-3232176)*U0*U4*U8 + (1841500)*U0^3 + (1565280)*U1*U5*U7 + (9391680)*U1*U4*U7 + (10302)*U1*U6*U7 + (-11476960)*U1*U5*U9 + (-46364064)*U1*U4*U9 + (-73944768)*U1*U6*U9 + (-3436544)*U1*U5*U8 + (-20300832)*U1*U4*U8 + (-37566720)*U1*U6*U8 + (52761834)*U0^2*U1 + (229678476)*U0*U1^2 + (-161505344)*U1^3 + (4695840)*U2*U4*U7 + (-3588304)*U0^2*U2 + (85353696)*U0*U1*U2 + (-83158016)*U1^2*U2 + (-2169476)*U0*U2^2 + (-44242136)*U1*U2^2 + (-6261120)*U2^3 + (-3737600)*U0^2*U3 + (-115589216)*U0*U1*U3 + (-36954912)*U1^2*U3 + (192520)*U0*U2*U3 + (-28920464)*U1*U2*U3 + (-1718272)*U2^2*U3 + (-20380)*U0*U3^2 + (7326296)*U1*U3^2 + (-4596784)*U2*U3^2 + (3130560)*U3^3
(107632)*U0*U5*U7 + (338184)*U0*U4*U7 + (249237)*U0*U6*U7 + (45936)*U0*U5*U9 + (313056)*U0*U6*U9 + (-349296)*U0*U4*U8 + (-268484)*U0^3 + (-906510)*U1*U6*U7 + (41984)*U1*U5*U9 + (-2482656)*U1*U4*U9 + (-4965312)*U1*U6*U9 + (13120)*U1*U5*U8 + (-1825056)*U1*U4*U8 + (-1252224)*U1*U6*U8 + (-7897494)*U0^2*U1 + (-13860972)*U0*U1^2 + (4922944)*U1^3 + (313056)*U2*U4*U9 + (626112)*U2*U6*U9 + (581264)*U0^2*U2 + (13492800)*U0*U1*U2 + (-845504)*U1^2*U2 + (-360164)*U0*U2^2 + (-1359656)*U1*U2^2 + (81184)*U0^2*U3 + (3789664)*U0*U1*U3 + (3565344)*U1^2*U3 + (8104)*U0*U2*U3 + (-2600432)*U1*U2*U3 + (423968)*U2^2*U3 + (24932)*U0*U3^2 + (493352)*U1*U3^2 + (-413776)*U2*U3^2
(-13112)*U0*U5*U7 + (165456)*U0*U4*U7 + (252090)*U0*U6*U7 + (5856)*U0*U5*U9 + (-2112)*U0*U4*U8 + (-33200)*U0^3 + (199779)*U1*U6*U7 + (20000)*U1*U5*U9 + (976512)*U1*U4*U9 + (1953024)*U1*U6*U9 + (-52448)*U1*U5*U8 + (287136)*U1*U4*U8 + (-624312)*U0^2*U1 + (-3364338)*U0*U1^2 + (-2240768)*U1^3 + (146745)*U2*U6*U7 + (-51628)*U0^2*U2 + (-1558518)*U0*U1*U2 + (1035088)*U1^2*U2 + (245488)*U0*U2^2 + (411268)*U1*U2^2 + (195660)*U2^3 + (3280)*U0^2*U3 + (315808)*U0*U1*U3 + (-798144)*U1^2*U3 + (-112760)*U0*U2*U3 + (847432)*U1*U2*U3 + (-26224)*U2^2*U3 + (23360)*U0*U3^2 + (-34948)*U1*U3^2 + (-32908)*U2*U3^2
(569736)*U0*U5*U7 + (694152)*U0*U4*U7 + (2373765)*U0*U6*U7 + (133552)*U0*U5*U9 + (-477264)*U0*U4*U8 + (-494260)*U0^3 + (550968)*U1*U6*U7 + (641920)*U1*U5*U9 + (-7766496)*U1*U4*U9 + (-15532992)*U1*U6*U9 + (713664)*U1*U5*U8 + (-2693568)*U1*U4*U8 + (3130560)*U1*U6*U8 + (-14612814)*U0^2*U1 + (14347344)*U0*U1^2 + (39493184)*U1^3 + (260880)*U2*U5*U9 + (1467664)*U0^2*U2 + (35989664)*U0*U1*U2 + (9357856)*U1^2*U2 + (1512076)*U0*U2^2 + (3721696)*U1*U2^2 + (521760)*U2^3 + (146320)*U0^2*U3 + (7153376)*U0*U1*U3 + (12886432)*U1^2*U3 + (5000)*U0*U2*U3 + (-2638816)*U1*U2*U3 + (617712)*U2^2*U3 + (55300)*U0*U3^2 + (-2290016)*U1*U3^2 + (-772656)*U2*U3^2
(-376576)*U0*U5*U7 + (-4371192)*U0*U4*U7 + (-677025)*U0*U6*U7 + (-250752)*U0*U5*U9 + (1305024)*U0*U4*U8 + (1677860)*U0^3 + (4680912)*U1*U6*U7 + (21760)*U1*U5*U9 + (944736)*U1*U4*U9 + (1889472)*U1*U6*U9 + (841616)*U1*U5*U8 + (6283008)*U1*U4*U8 + (9391680)*U1*U6*U8 + (46306854)*U0^2*U1 + (89606496)*U0*U1^2 + (15113216)*U1^3 + (2347920)*U2*U4*U8 + (-418064)*U0^2*U2 + (-12997824)*U0*U1*U2 + (-1406656)*U1^2*U2 + (-2993596)*U0*U2^2 + (6166784)*U1*U2^2 + (-342880)*U0^2*U3 + (-17339056)*U0*U1*U3 + (-5195232)*U1^2*U3 + (1514600)*U0*U2*U3 + (4823936)*U1*U2*U3 + (812128)*U2^2*U3 + (-649220)*U0*U3^2 + (-5139584)*U1*U3^2 + (1722736)*U2*U3^2
(40392)*U6^2*U9 + (-6732)*U0*U7^2 + (-14514)*U0*U7*U9 + (-6732)*U0*U9^2 + (1743)*U0*U7*U8 + (47082)*U0*U8*U9 + (4710)*U0^2*U5 + (77484)*U0^2*U4 + (335460)*U0^2*U6 + (-148038)*U1*U7*U9 + (-13464)*U1*U9^2 + (5478)*U1*U7*U8 + (154704)*U1*U8*U9 + (13464)*U1*U8^2 + (50640)*U0*U1*U5 + (1303980)*U0*U1*U4 + (1783644)*U0*U1*U6 + (168960)*U1^2*U5 + (1155000)*U1^2*U4 + (-1259808)*U1^2*U6 + (-6732)*U2*U9^2 + (-8236)*U0*U2*U5 + (47532)*U0*U2*U4 + (-121572)*U0*U2*U6 + (95612)*U1*U2*U5 + (-125664)*U1*U2*U4 + (-339768)*U1*U2*U6 + (-20196)*U2^2*U4 + (6732)*U3*U9^2 + (36098)*U0*U3*U5 + (3216)*U0*U3*U4 + (-150156)*U0*U3*U6 + (118580)*U1*U3*U5 + (75504)*U1*U3*U4 + (-683496)*U1*U3*U6 + (26928)*U2*U3*U6
(53856)*U6^2*U8 + (5610)*U0*U7^2 + (-14304)*U0*U7*U9 + (24171)*U0*U7*U8 + (13206)*U0*U8*U9 + (1150)*U0^2*U5 + (26532)*U0^2*U4 + (23772)*U0^2*U6 + (-56946)*U1*U7*U9 + (-17952)*U1*U9^2 + (5466)*U1*U7*U8 + (78192)*U1*U8*U9 + (17952)*U1*U8^2 + (-14264)*U0*U1*U5 + (441660)*U0*U1*U4 + (-547524)*U0*U1*U6 + (35808)*U1^2*U5 + (168600)*U1^2*U4 + (-842304)*U1^2*U6 + (8976)*U2*U8^2 + (14804)*U0*U2*U5 + (-41412)*U0*U2*U4 + (-156948)*U0*U2*U6 + (48340)*U1*U2*U5 + (-79968)*U1*U2*U4 + (-83424)*U1*U2*U6 + (20196)*U2^2*U4 + (6962)*U0*U3*U5 + (-120)*U0*U3*U4 + (-79284)*U0*U3*U6 + (19132)*U1*U3*U5 + (-156720)*U1*U3*U4 + (-522864)*U1*U3*U6 + (-22440)*U2*U3*U4 + (8976)*U2*U3*U6
(1683)*U6^2*U7 + (1122)*U0*U7^2 + (-2244)*U0^2*U6 + (12528)*U1*U7*U9 + (-2244)*U1*U9^2 + (1464)*U1*U7*U8 + (-14040)*U1*U8*U9 + (2244)*U1*U8^2 + (3472)*U0*U1*U5 + (-22176)*U0*U1*U4 + (-87282)*U0*U1*U6 + (-8000)*U1^2*U5 + (-27360)*U1^2*U4 + (173856)*U1^2*U6 + (-7376)*U1*U2*U5 + (26112)*U1*U2*U4 + (25344)*U1*U2*U6 + (-5888)*U1*U3*U5 + (3072)*U1*U3*U4 + (87264)*U1*U3*U6
(4488)*U5*U6*U9 + (-14586)*U0*U7^2 + (-9204)*U0*U7*U9 + (-11223)*U0*U7*U8 + (11166)*U0*U8*U9 + (1354)*U0^2*U5 + (26532)*U0^2*U4 + (95988)*U0^2*U6 + (-23766)*U1*U7*U9 + (8976)*U1*U9^2 + (1326)*U1*U7*U8 + (12648)*U1*U8*U9 + (115496)*U0*U1*U5 + (397428)*U0*U1*U4 + (1343676)*U0*U1*U6 + (67456)*U1^2*U5 + (562632)*U1^2*U4 + (298656)*U1^2*U6 + (-14436)*U0*U2*U5 + (36108)*U0*U2*U4 + (53988)*U0*U2*U6 + (4012)*U1*U2*U5 + (31008)*U1*U2*U4 + (-134640)*U1*U2*U6 + (-38148)*U2^2*U4 + (8798)*U0*U3*U5 + (-4200)*U0*U3*U4 + (-14820)*U0*U3*U6 + (48756)*U1*U3*U5 + (186864)*U1*U3*U4 + (208896)*U1*U3*U6 + (22440)*U2*U3*U4 + (4488)*U2*U3*U6
(53856)*U5*U6*U8 + (77418)*U0*U7^2 + (159312)*U0*U7*U9 + (-36849)*U0*U7*U8 + (-142674)*U0*U8*U9 + (26928)*U0*U8^2 + (-17802)*U0^2*U5 + (-344652)*U0^2*U4 + (-829716)*U0^2*U6 + (733206)*U1*U7*U9 + (99186)*U1*U7*U8 + (-326256)*U1*U8*U9 + (323136)*U1*U8^2 + (-745656)*U0*U1*U5 + (-5670228)*U0*U1*U4 + (-8180724)*U0*U1*U6 + (-868128)*U1^2*U5 + (-5049096)*U1^2*U4 + (3956160)*U1^2*U6 + (81284)*U0*U2*U5 + (-21012)*U0*U2*U4 + (553212)*U0*U2*U6 + (-335164)*U1*U2*U5 + (853536)*U1*U2*U4 + (1717056)*U1*U2*U6 + (262548)*U2^2*U4 + (26928)*U3*U8^2 + (-121894)*U0*U3*U5 + (59304)*U0*U3*U4 + (703836)*U0*U3*U6 + (-487924)*U1*U3*U5 + (-788208)*U1*U3*U4 + (3313584)*U1*U3*U6 + (121176)*U2*U3*U4 + (242352)*U2*U3*U6
(561)*U5*U6*U7 + (-2244)*U0*U7^2 + (-3144)*U0*U7*U9 + (372)*U0*U7*U8 + (2208)*U0*U8*U9 + (-1092)*U0^2*U5 + (4224)*U0^2*U4 + (19860)*U0^2*U6 + (-38736)*U1*U7*U9 + (8976)*U1*U9^2 + (-864)*U1*U7*U8 + (56256)*U1*U8*U9 + (-2874)*U0*U1*U5 + (129960)*U0*U1*U4 + (461496)*U0*U1*U6 + (21864)*U1^2*U5 + (73608)*U1^2*U4 + (-619680)*U1^2*U6 + (-4388)*U0*U2*U5 + (12852)*U0*U2*U4 + (-7392)*U0*U2*U6 + (23752)*U1*U2*U5 + (-107304)*U1*U2*U4 + (-123552)*U1*U2*U6 + (748)*U2^2*U5 + (-4488)*U2^2*U4 + (380)*U0*U3*U5 + (-4296)*U0*U3*U4 + (4332)*U0*U3*U6 + (17552)*U1*U3*U5 + (-38232)*U1*U3*U4 + (-318720)*U1*U3*U6 + (-6732)*U2*U3*U4 + (4488)*U3^2*U4
(4488)*U5^2*U9 + (-10098)*U0*U7^2 + (11796)*U0*U7*U9 + (-7935)*U0*U7*U8 + (-3702)*U0*U8*U9 + (16362)*U0^2*U5 + (7260)*U0^2*U4 + (-150492)*U0^2*U6 + (233178)*U1*U7*U9 + (-215424)*U1*U9^2 + (19470)*U1*U7*U8 + (-688512)*U1*U8*U9 + (-58728)*U0*U1*U5 + (-773772)*U0*U1*U4 + (-4935660)*U0*U1*U6 + (265056)*U1^2*U5 + (2234760)*U1^2*U4 + (6867168)*U1^2*U6 + (102412)*U0*U2*U5 + (-299676)*U0*U2*U4 + (17028)*U0*U2*U6 + (-86372)*U1*U2*U5 + (1472064)*U1*U2*U4 + (925056)*U1*U2*U6 + (8976)*U2^2*U5 + (6732)*U2^2*U4 + (22870)*U0*U3*U5 + (93048)*U0*U3*U4 + (-346284)*U0*U3*U6 + (114004)*U1*U3*U5 + (1137840)*U1*U3*U4 + (3733488)*U1*U3*U6 + (148104)*U2*U3*U4 + (-26928)*U2*U3*U6 + (-107712)*U3^2*U4
(4488)*U5^2*U8 + (-90882)*U0*U7^2 + (-228192)*U0*U7*U9 + (17223)*U0*U7*U8 + (224742)*U0*U8*U9 + (-13464)*U0*U8^2 + (-21042)*U0^2*U5 + (491700)*U0^2*U4 + (1657020)*U0^2*U6 + (-1331106)*U1*U7*U9 + (430848)*U1*U9^2 + (1338)*U1*U7*U8 + (2113248)*U1*U8*U9 + (897240)*U0*U1*U5 + (9859452)*U0*U1*U4 + (25195452)*U0*U1*U6 + (978528)*U1^2*U5 + (5148408)*U1^2*U4 + (-17011680)*U1^2*U6 + (-297532)*U0*U2*U5 + (718284)*U0*U2*U4 + (-533412)*U0*U2*U6 + (769364)*U1*U2*U5 + (-2833152)*U1*U2*U4 + (-3940992)*U1*U2*U6 + (-8976)*U2^2*U5 + (-249084)*U2^2*U4 + (119810)*U0*U3*U5 + (-257640)*U0*U3*U4 + (-114084)*U0*U3*U6 + (653852)*U1*U3*U5 + (-1088880)*U1*U3*U4 + (-10323504)*U1*U3*U6 + (-228888)*U2*U3*U4 + (188496)*U2*U3*U6 + (215424)*U3^2*U4
(374)*U5^2*U7 + (1683)*U0*U7^2 + (5388)*U0*U7*U9 + (-3738)*U0*U7*U8 + (-2208)*U0*U8*U9 + (1840)*U0^2*U5 + (-4224)*U0^2*U4 + (-8640)*U0^2*U6 + (4488)*U1*U7^2 + (84744)*U1*U7*U9 + (-8976)*U1*U9^2 + (1056)*U1*U7*U8 + (-93192)*U1*U8*U9 + (36272)*U0*U1*U5 + (-180912)*U0*U1*U4 + (-326016)*U0*U1*U6 + (-20240)*U1^2*U5 + (14256)*U1^2*U4 + (1156320)*U1^2*U6 + (1122)*U2*U7^2 + (2144)*U0*U2*U5 + (-1632)*U0*U2*U4 + (38808)*U0*U2*U6 + (-28864)*U1*U2*U5 + (278256)*U1*U2*U4 + (321552)*U1*U2*U6 + (-4488)*U2^2*U5 + (13464)*U2^2*U4 + (2244)*U3*U7^2 + (368)*U0*U3*U5 + (4296)*U0*U3*U4 + (2400)*U0*U3*U6 + (-24112)*U1*U3*U5 + (87120)*U1*U3*U4 + (558096)*U1*U3*U6 + (13464)*U2*U3*U4 + (13464)*U2*U3*U6 + (-4488)*U3^2*U4
(80784)*U4*U6*U9 + (50490)*U0*U7^2 + (75972)*U0*U7*U9 + (26928)*U0*U9^2 + (26097)*U0*U7*U8 + (-167550)*U0*U8*U9 + (-9414)*U0^2*U5 + (-275748)*U0^2*U4 + (-1227948)*U0^2*U6 + (653610)*U1*U7*U9 + (53856)*U1*U9^2 + (-4170)*U1*U7*U8 + (-584448)*U1*U8*U9 + (-275352)*U0*U1*U5 + (-4812636)*U0*U1*U4 + (-8556348)*U0*U1*U6 + (-788928)*U1^2*U5 + (-5370648)*U1^2*U4 + (4329984)*U1^2*U6 + (40392)*U2*U9^2 + (55388)*U0*U2*U5 + (-289068)*U0*U2*U4 + (126324)*U0*U2*U6 + (-391396)*U1*U2*U5 + (530400)*U1*U2*U4 + (1498464)*U1*U2*U6 + (141372)*U2^2*U4 + (-26928)*U3*U9^2 + (-121114)*U0*U3*U5 + (-5496)*U0*U3*U4 + (504036)*U0*U3*U6 + (-534652)*U1*U3*U5 + (-560112)*U1*U3*U4 + (2697408)*U1*U3*U6 + (13464)*U2*U3*U4
(53856)*U4*U6*U8 + (-52734)*U0*U7^2 + (11256)*U0*U7*U9 + (-51021)*U0*U7*U8 + (-11802)*U0*U8*U9 + (-450)*U0^2*U5 + (-25212)*U0^2*U4 + (83580)*U0^2*U6 + (-26898)*U1*U7*U9 + (35904)*U1*U9^2 + (-11382)*U1*U7*U8 + (-27600)*U1*U8*U9 + (-35904)*U1*U8^2 + (188328)*U0*U1*U5 + (-380580)*U0*U1*U4 + (3594300)*U0*U1*U6 + (114336)*U1^2*U5 + (906072)*U1^2*U4 + (816192)*U1^2*U6 + (-31420)*U0*U2*U5 + (116892)*U0*U2*U4 + (315084)*U0*U2*U6 + (-24812)*U1*U2*U5 + (24480)*U1*U2*U4 + (-383328)*U1*U2*U6 + (-105468)*U2^2*U4 + (-8318)*U0*U3*U5 + (1608)*U0*U3*U4 + (132492)*U0*U3*U6 + (84636)*U1*U3*U5 + (491280)*U1*U3*U4 + (532656)*U1*U3*U6 + (67320)*U2*U3*U4 + (8976)*U2*U3*U6
(1683)*U4*U6*U7 + (1884)*U0*U7*U9 + (-300)*U0*U7*U8 + (-912)*U0*U8*U9 + (760)*U0^2*U5 + (-1452)*U0^2*U4 + (-5520)*U0^2*U6 + (6312)*U1*U7*U9 + (24)*U1*U7*U8 + (-8544)*U1*U8*U9 + (-560)*U0*U1*U5 + (-18834)*U0*U1*U4 + (-105168)*U0*U1*U6 + (-2976)*U1^2*U5 + (-1920)*U1^2*U4 + (98496)*U1^2*U6 + (1536)*U0*U2*U5 + (-6528)*U0*U2*U4 + (4224)*U0*U2*U6 + (-4192)*U1*U2*U5 + (16320)*U1*U2*U4 + (16896)*U1*U2*U6 + (2244)*U2^2*U4 + (152)*U0*U3*U5 + (1872)*U0*U3*U4 + (-960)*U0*U3*U6 + (-1568)*U1*U3*U5 + (15648)*U1*U3*U4 + (64704)*U1*U3*U6 + (4488)*U2*U3*U4 + (-2244)*U3^2*U4
(612)*U4*U5*U9 + (2754)*U0*U7^2 + (-1506)*U0*U7*U9 + (2451)*U0*U7*U8 + (258)*U0*U8*U9 + (-1014)*U0^2*U5 + (-624)*U0^2*U4 + (-3576)*U0^2*U6 + (-22566)*U1*U7*U9 + (2448)*U1*U9^2 + (-870)*U1*U7*U8 + (34728)*U1*U8*U9 + (-26592)*U0*U1*U5 + (26292)*U0*U1*U4 + (7932)*U0*U1*U6 + (5472)*U1^2*U5 + (-3432)*U1^2*U4 + (-404400)*U1^2*U6 + (-320)*U0*U2*U5 + (2040)*U0*U2*U4 + (-20124)*U0*U2*U6 + (16300)*U1*U2*U5 + (-55488)*U1*U2*U4 + (-35568)*U1*U2*U6 + (6732)*U2^2*U4 + (-842)*U0*U3*U5 + (-1920)*U0*U3*U4 + (-72)*U0*U3*U6 + (4276)*U1*U3*U5 + (-52752)*U1*U3*U4 + (-236160)*U1*U3*U6 + (-9792)*U2*U3*U4 + (2448)*U3^2*U4
(4488)*U4*U5*U8 + (-1122)*U0*U7^2 + (-4800)*U0*U7*U9 + (-447)*U0*U7*U8 + (9906)*U0*U8*U9 + (11754)*U0^2*U5 + (30756)*U0^2*U4 + (7932)*U0^2*U6 + (181122)*U1*U7*U9 + (-71808)*U1*U9^2 + (5262)*U1*U7*U8 + (-333888)*U1*U8*U9 + (171352)*U0*U1*U5 + (36948)*U0*U1*U4 + (-1913148)*U0*U1*U6 + (-43616)*U1^2*U5 + (86184)*U1^2*U4 + (3275232)*U1^2*U6 + (25716)*U0*U2*U5 + (-90780)*U0*U2*U4 + (-29700)*U0*U2*U6 + (-117988)*U1*U2*U5 + (553248)*U1*U2*U4 + (473088)*U1*U2*U6 + (-11220)*U2^2*U4 + (15366)*U0*U3*U5 + (24960)*U0*U3*U4 + (-148188)*U0*U3*U6 + (-46828)*U1*U3*U5 + (383472)*U1*U3*U4 + (1871280)*U1*U3*U6 + (49368)*U2*U3*U4 + (-8976)*U2*U3*U6 + (-35904)*U3^2*U4
(4488)*U4*U5*U7 + (5610)*U0*U7^2 + (9408)*U0*U7*U9 + (-1323)*U0*U7*U8 + (-5862)*U0*U8*U9 + (6194)*U0^2*U5 + (-8580)*U0^2*U4 + (-71916)*U0^2*U6 + (-4488)*U1*U7^2 + (152994)*U1*U7*U9 + (-53856)*U1*U9^2 + (7254)*U1*U7*U8 + (-289056)*U1*U8*U9 + (30184)*U0*U1*U5 + (-482748)*U0*U1*U4 + (-2139708)*U0*U1*U6 + (-81184)*U1^2*U5 + (-144984)*U1^2*U4 + (3174528)*U1^2*U6 + (24636)*U0*U2*U5 + (-67116)*U0*U2*U4 + (22308)*U0*U2*U6 + (-97908)*U1*U2*U5 + (722976)*U1*U2*U4 + (547008)*U1*U2*U6 + (6732)*U2^2*U4 + (-4488)*U3*U7^2 + (2286)*U0*U3*U5 + (23784)*U0*U3*U4 + (-50460)*U0*U3*U6 + (-72252)*U1*U3*U5 + (264048)*U1*U3*U4 + (1820208)*U1*U3*U6 + (40392)*U2*U3*U4 + (-26928)*U3^2*U4
(13464)*U4^2*U9 + (-19074)*U0*U7^2 + (-15936)*U0*U7*U9 + (-11220)*U0*U9^2 + (-11223)*U0*U7*U8 + (35850)*U0*U8*U9 + (8834)*U0^2*U5 + (62436)*U0^2*U4 + (333852)*U0^2*U6 + (-137862)*U1*U7*U9 + (-35904)*U1*U9^2 + (3486)*U1*U7*U8 + (60504)*U1*U8*U9 + (139944)*U0*U1*U5 + (1265988)*U0*U1*U4 + (2402196)*U0*U1*U6 + (239440)*U1^2*U5 + (1772136)*U1^2*U4 + (-19152)*U1^2*U6 + (-17952)*U2*U9^2 + (-21916)*U0*U2*U5 + (98940)*U0*U2*U4 + (18084)*U0*U2*U6 + (75532)*U1*U2*U5 + (45696)*U1*U2*U4 + (-301488)*U1*U2*U6 + (-56100)*U2^2*U4 + (8976)*U3*U9^2 + (32734)*U0*U3*U5 + (13752)*U0*U3*U4 + (-77652)*U0*U3*U6 + (158964)*U1*U3*U5 + (365472)*U1*U3*U4 + (-71424)*U1*U3*U6 + (22440)*U2*U3*U4 + (-8976)*U3^2*U4
(40392)*U4^2*U8 + (50490)*U0*U7^2 + (-74388)*U0*U7*U9 + (51519)*U0*U7*U8 + (49938)*U0*U8*U9 + (-19362)*U0^2*U5 + (113388)*U0^2*U4 + (211020)*U0^2*U6 + (-560442)*U1*U7*U9 + (53856)*U1*U9^2 + (-16926)*U1*U7*U8 + (810600)*U1*U8*U9 + (-361776)*U0*U1*U5 + (2658396)*U0*U1*U4 + (2054892)*U0*U1*U6 + (236304)*U1^2*U5 + (514824)*U1^2*U4 + (-8966064)*U1^2*U6 + (-9188)*U0*U2*U5 + (60180)*U0*U2*U4 + (-512028)*U0*U2*U6 + (396004)*U1*U2*U5 + (-1303968)*U1*U2*U4 + (-974160)*U1*U2*U6 + (100980)*U2^2*U4 + (13930)*U0*U3*U5 + (-53904)*U0*U3*U4 + (-172188)*U0*U3*U6 + (162604)*U1*U3*U5 + (-1157664)*U1*U3*U4 + (-5339232)*U1*U3*U6 + (-188496)*U2*U3*U4 + (53856)*U3^2*U4
(6732)*U4^2*U7 + (3366)*U0*U7^2 + (-12894)*U0*U7*U9 + (5337)*U0*U7*U8 + (6306)*U0*U8*U9 + (-4694)*U0^2*U5 + (8844)*U0^2*U4 + (23700)*U0^2*U6 + (-32286)*U1*U7*U9 + (-8976)*U1*U9^2 + (-2034)*U1*U7*U8 + (41928)*U1*U8*U9 + (-8568)*U0*U1*U5 + (74244)*U0*U1*U4 + (268020)*U0*U1*U6 + (20336)*U1^2*U5 + (32568)*U1^2*U4 + (-493536)*U1^2*U6 + (-4676)*U0*U2*U5 + (27540)*U0*U2*U4 + (-50820)*U0*U2*U6 + (25404)*U1*U2*U5 + (-90576)*U1*U2*U4 + (-4752)*U1*U2*U6 + (-1496)*U2^2*U5 + (2244)*U2^2*U4 + (1122)*U3*U7^2 + (-490)*U0*U3*U5 + (-9696)*U0*U3*U4 + (-11196)*U0*U3*U6 + (7972)*U1*U3*U5 + (-109920)*U1*U3*U4 + (-430176)*U1*U3*U6 + (-35904)*U2*U3*U4 + (4488)*U2*U3*U6 + (13464)*U3^2*U4
(7854)*U0*U7^2 + (23424)*U0*U7*U9 + (2877)*U0*U7*U8 + (-28998)*U0*U8*U9 + (1538)*U0^2*U5 + (-64548)*U0^2*U4 + (-165180)*U0^2*U6 + (164874)*U1*U7*U9 + (8976)*U1*U9^2 + (1446)*U1*U7*U8 + (-178176)*U1*U8*U9 + (-11544)*U0*U1*U5 + (-1064796)*U0*U1*U4 + (-1766172)*U0*U1*U6 + (-144896)*U1^2*U5 + (-811320)*U1^2*U4 + (1814400)*U1^2*U6 + (6124)*U0*U2*U5 + (6324)*U0*U2*U4 + (70884)*U0*U2*U6 + (-103716)*U1*U2*U5 + (256224)*U1*U2*U4 + (407616)*U1*U2*U6 + (15708)*U2^2*U4 + (4488)*U3*U8*U9 + (-20786)*U0*U3*U5 + (15528)*U0*U3*U4 + (142500)*U0*U3*U6 + (-99708)*U1*U3*U5 + (49680)*U1*U3*U4 + (1035072)*U1*U3*U6 + (4488)*U2*U3*U4 + (-8976)*U2*U3*U6
(10098)*U0*U7^2 + (5556)*U0*U7*U9 + (7809)*U0*U7*U8 + (-12030)*U0*U8*U9 + (-4374)*U0^2*U5 + (-23892)*U0^2*U4 + (-18780)*U0^2*U6 + (-183822)*U1*U7*U9 + (107712)*U1*U9^2 + (-8634)*U1*U7*U8 + (345000)*U1*U8*U9 + (-148776)*U0*U1*U5 + (369636)*U0*U1*U4 + (1513140)*U0*U1*U6 + (6960)*U1^2*U5 + (-381912)*U1^2*U4 + (-3892272)*U1^2*U6 + (-26548)*U0*U2*U5 + (65892)*U0*U2*U4 + (-38412)*U0*U2*U6 + (128012)*U1*U2*U5 + (-620160)*U1*U2*U4 + (-486288)*U1*U2*U6 + (33660)*U2^2*U4 + (6732)*U3*U7*U9 + (-12394)*U0*U3*U5 + (-27096)*U0*U3*U4 + (127764)*U0*U3*U6 + (17300)*U1*U3*U5 + (-535488)*U1*U3*U4 + (-2174688)*U1*U3*U6 + (-67320)*U2*U3*U4 + (26928)*U3^2*U4
(7854)*U0*U7^2 + (9480)*U0*U7*U9 + (2103)*U0*U7*U8 + (-7026)*U0*U8*U9 + (3798)*U0^2*U5 + (-14124)*U0^2*U4 + (-79788)*U0^2*U6 + (104862)*U1*U7*U9 + (-35904)*U1*U9^2 + (4170)*U1*U7*U8 + (-156072)*U1*U8*U9 + (-15520)*U0*U1*U5 + (-405444)*U0*U1*U4 + (-1769796)*U0*U1*U6 + (-57808)*U1^2*U5 + (-221400)*U1^2*U4 + (1585200)*U1^2*U6 + (20140)*U0*U2*U5 + (-62220)*U0*U2*U4 + (-2772)*U0*U2*U6 + (-63388)*U1*U2*U5 + (259488)*U1*U2*U4 + (323664)*U1*U2*U6 + (11220)*U2^2*U4 + (2244)*U3*U7*U8 + (-886)*U0*U3*U5 + (18024)*U0*U3*U4 + (-32316)*U0*U3*U6 + (-42804)*U1*U3*U5 + (138240)*U1*U3*U4 + (910944)*U1*U3*U6 + (17952)*U2*U3*U4 + (-17952)*U2*U3*U6 + (-17952)*U3^2*U4
(3366)*U0*U7^2 + (6828)*U0*U7*U9 + (1389)*U0*U7*U8 + (-4170)*U0*U8*U9 + (-78)*U0^2*U5 + (-14124)*U0^2*U4 + (-38172)*U0^2*U6 + (88314)*U1*U7*U9 + (-13464)*U1*U9^2 + (1974)*U1*U7*U8 + (-114816)*U1*U8*U9 + (7968)*U0*U1*U5 + (-436236)*U0*U1*U4 + (-1020804)*U0*U1*U6 + (-60768)*U1^2*U5 + (-297048)*U1^2*U4 + (1198752)*U1^2*U6 + (8716)*U0*U2*U5 + (-4692)*U0*U2*U4 + (24156)*U0*U2*U6 + (-55316)*U1*U2*U5 + (184416)*U1*U2*U4 + (240768)*U1*U2*U6 + (6732)*U2^2*U4 + (-2858)*U0*U3*U5 + (5784)*U0*U3*U4 + (17460)*U0*U3*U6 + (-44444)*U1*U3*U5 + (70800)*U1*U3*U4 + (672336)*U1*U3*U6 + (13464)*U2*U3*U4 + (13464)*U3^2*U6
(-1656)*U0*U7*U9 + (303)*U0*U7*U8 + (2088)*U0*U8*U9 + (-618)*U0^2*U5 + (4092)*U0^2*U4 + (13878)*U0^2*U6 + (-18918)*U1*U7*U9 + (4488)*U1*U9^2 + (-618)*U1*U7*U8 + (27024)*U1*U8*U9 + (-5114)*U0*U1*U5 + (87168)*U0*U1*U4 + (185988)*U0*U1*U6 + (10060)*U1^2*U5 + (38220)*U1^2*U4 + (-292272)*U1^2*U6 + (-1686)*U0*U2*U5 + (5202)*U0*U2*U4 + (-6600)*U0*U2*U6 + (12200)*U1*U2*U5 + (-45492)*U1*U2*U4 + (-49104)*U1*U2*U6 + (1148)*U0*U3*U5 + (-2160)*U0*U3*U4 + (-1050)*U0*U3*U6 + (8212)*U1*U3*U5 + (-19212)*U1*U3*U4 + (-158160)*U1*U3*U6 + (-3366)*U2*U3*U4 + (374)*U3^2*U5 + (2244)*U3^2*U4
(10098)*U0*U7^2 + (-8592)*U0*U7*U9 + (6117)*U0*U7*U8 + (-2094)*U0*U8*U9 + (-3678)*U0^2*U5 + (-4884)*U0^2*U4 + (-33756)*U0^2*U6 + (-71646)*U1*U7*U9 + (-13890)*U1*U7*U8 + (48432)*U1*U8*U9 + (-26928)*U1*U8^2 + (-80040)*U0*U1*U5 + (26628)*U0*U1*U4 + (-335820)*U0*U1*U6 + (39360)*U1^2*U5 + (92424)*U1^2*U4 + (-769920)*U1^2*U6 + (13464)*U2*U8*U9 + (-292)*U0*U2*U5 + (19380)*U0*U2*U4 + (-17820)*U0*U2*U6 + (40748)*U1*U2*U5 + (-155040)*U1*U2*U4 + (-39600)*U1*U2*U6 + (6732)*U2^2*U4 + (-5074)*U0*U3*U5 + (696)*U0*U3*U4 + (-17676)*U0*U3*U6 + (19604)*U1*U3*U5 + (-57840)*U1*U3*U4 + (-591984)*U1*U3*U6 + (-40392)*U2*U3*U4 + (-53856)*U2*U3*U6
(23562)*U0*U7^2 + (-4200)*U0*U7*U9 + (22119)*U0*U7*U8 + (3198)*U0*U8*U9 + (-234)*U0^2*U5 + (6996)*U0^2*U4 + (-24756)*U0^2*U6 + (-42234)*U1*U7*U9 + (5010)*U1*U7*U8 + (52032)*U1*U8*U9 + (-110520)*U0*U1*U5 + (231468)*U0*U1*U4 + (-1083828)*U0*U1*U6 + (2592)*U1^2*U5 + (7608)*U1^2*U4 + (-541536)*U1^2*U6 + (13464)*U2*U7*U9 + (14180)*U0*U2*U5 + (-45492)*U0*U2*U4 + (-156420)*U0*U2*U6 + (29252)*U1*U2*U5 + (-120768)*U1*U2*U4 + (152064)*U1*U2*U6 + (-8976)*U2^2*U5 + (47124)*U2^2*U4 + (1898)*U0*U3*U5 + (-600)*U0*U3*U4 + (-55332)*U0*U3*U6 + (-7924)*U1*U3*U5 + (-256560)*U1*U3*U4 + (-746928)*U1*U3*U6 + (-40392)*U2*U3*U4 + (26928)*U2*U3*U6
(-7854)*U0*U7^2 + (3048)*U0*U7*U9 + (-2883)*U0*U7*U8 + (-7014)*U0*U8*U9 + (-1822)*U0^2*U5 + (-17028)*U0^2*U4 + (-28812)*U0^2*U6 + (-53550)*U1*U7*U9 + (-13770)*U1*U7*U8 + (32640)*U1*U8*U9 + (-35904)*U1*U8^2 + (-41464)*U0*U1*U5 + (-224892)*U0*U1*U4 + (151332)*U0*U1*U6 + (24480)*U1^2*U5 + (-96696)*U1^2*U4 + (-798048)*U1^2*U6 + (4488)*U2*U7*U8 + (3900)*U0*U2*U5 + (3060)*U0*U2*U4 + (28116)*U0*U2*U6 + (25772)*U1*U2*U5 + (-127296)*U1*U2*U4 + (-143616)*U1*U2*U6 + (2992)*U2^2*U5 + (-2244)*U2^2*U4 + (-6498)*U0*U3*U5 + (3000)*U0*U3*U4 + (16356)*U0*U3*U6 + (14756)*U1*U3*U5 + (-15504)*U1*U3*U4 + (-394128)*U1*U3*U6 + (-4488)*U2*U3*U4 + (-8976)*U2*U3*U6
(1683)*U0*U7^2 + (2814)*U0*U7*U9 + (849)*U0*U7*U8 + (-2109)*U0*U8*U9 + (168)*U0^2*U5 + (-4620)*U0^2*U4 + (-14448)*U0^2*U6 + (12012)*U1*U7*U9 + (660)*U1*U7*U8 + (-10560)*U1*U8*U9 + (-11952)*U0*U1*U5 + (-75048)*U0*U1*U4 + (-222990)*U0*U1*U6 + (-16764)*U1^2*U5 + (-111144)*U1^2*U4 + (87648)*U1^2*U6 + (2056)*U0*U2*U5 + (-4998)*U0*U2*U4 + (4158)*U0*U2*U6 + (-5324)*U1*U2*U5 + (17952)*U1*U2*U4 + (42768)*U1*U2*U6 + (6732)*U2^2*U4 + (-1238)*U0*U3*U5 + (402)*U0*U3*U4 + (5634)*U0*U3*U6 + (-12452)*U1*U3*U5 + (-31944)*U1*U3*U4 + (11088)*U1*U3*U6 + (1122)*U2*U3*U5
(2850)*U0*U7*U9 + (-1365)*U0*U7*U8 + (-3252)*U0*U8*U9 + (-282)*U0^2*U5 + (-7392)*U0^2*U4 + (-16140)*U0^2*U6 + (8826)*U1*U7*U9 + (-3678)*U1*U7*U8 + (-14592)*U1*U8*U9 + (-6732)*U1*U8^2 + (-10068)*U0*U1*U5 + (-127212)*U0*U1*U4 + (-125160)*U0*U1*U6 + (-15168)*U1^2*U5 + (-141096)*U1^2*U4 + (56976)*U1^2*U6 + (556)*U0*U2*U5 + (816)*U0*U2*U4 + (17424)*U0*U2*U6 + (-6092)*U1*U2*U5 + (3264)*U1*U2*U4 + (58608)*U1*U2*U6 + (6732)*U2^2*U4 + (6732)*U2^2*U6 + (-2450)*U0*U3*U5 + (888)*U0*U3*U4 + (11340)*U0*U3*U6 + (-11780)*U1*U3*U5 + (-5952)*U1*U3*U4 + (29520)*U1*U3*U6
(59184)*U6*U8*U9 + (-21166)*U0*U5^2 + (58152)*U0*U4*U5 + (222948)*U0*U4^2 + (-205200)*U0*U5*U6 + (978912)*U0*U4*U6 + (-129219)*U0^2*U7 + (-37038)*U0^2*U9 + (-19374)*U0^2*U8 + (11792)*U1*U5^2 + (321312)*U1*U4*U5 + (-374400)*U1*U4^2 + (709632)*U1*U5*U6 + (402624)*U1*U4*U6 + (-862896)*U0*U1*U7 + (-658464)*U0*U1*U9 + (630672)*U0*U1*U8 + (-140352)*U1^2*U7 + (-1523712)*U1^2*U9 + (963840)*U1^2*U8 + (-152274)*U0*U2*U7 + (-84000)*U0*U2*U9 + (-19728)*U0*U2*U8 + (35376)*U1*U2*U7 + (1154256)*U1*U2*U9 + (-98640)*U1*U2*U8 + (59184)*U2^2*U9 + (19728)*U2^2*U8 + (-29622)*U0*U3*U7 + (19608)*U0*U3*U9 + (-82872)*U0*U3*U8 + (-312960)*U1*U3*U7 + (-364080)*U1*U3*U9 + (137808)*U1*U3*U8 + (-19728)*U2*U3*U7 + (98640)*U2*U3*U9 + (39456)*U2*U3*U8 + (-19728)*U3^2*U9
(2466)*U6*U7*U9 + (-702)*U0*U5^2 + (2208)*U0*U4*U5 + (252)*U0*U4^2 + (-6912)*U0*U5*U6 + (37584)*U0*U4*U6 + (4377)*U0^2*U7 + (2454)*U0^2*U9 + (-1350)*U0^2*U8 + (772)*U1*U5^2 + (11136)*U1*U4*U5 + (-31752)*U1*U4^2 + (29184)*U1*U5*U6 + (-864)*U1*U4*U6 + (-42630)*U0*U1*U7 + (47568)*U0*U1*U9 + (44052)*U0*U1*U8 + (-1872)*U1^2*U7 + (-35904)*U1^2*U9 + (47040)*U1^2*U8 + (-8682)*U0*U2*U7 + (5304)*U0*U2*U9 + (2316)*U1*U2*U7 + (55056)*U1*U2*U9 + (3288)*U2^2*U9 + (-6378)*U0*U3*U7 + (792)*U0*U3*U9 + (-3456)*U0*U3*U8 + (-11796)*U1*U3*U7 + (-20880)*U1*U3*U9 + (1440)*U1*U3*U8 + (6576)*U2*U3*U9 + (-3288)*U3^2*U9
(14796)*U6*U7*U8 + (25250)*U0*U5^2 + (-4488)*U0*U4*U5 + (-364140)*U0*U4^2 + (222480)*U0*U5*U6 + (-392256)*U0*U4*U6 + (118893)*U0^2*U7 + (93786)*U0^2*U9 + (35490)*U0^2*U8 + (2828)*U1*U5^2 + (22224)*U1*U4*U5 + (167544)*U1*U4^2 + (-12960)*U1*U5*U6 + (654912)*U1*U4*U6 + (78702)*U0*U1*U7 + (1553196)*U0*U1*U9 + (189492)*U0*U1*U8 + (90624)*U1^2*U7 + (69504)*U1^2*U9 + (-237984)*U1^2*U8 + (154662)*U0*U2*U7 + (210480)*U0*U2*U9 + (8484)*U1*U2*U7 + (-369408)*U1*U2*U9 + (-157824)*U1*U2*U8 + (78912)*U2^2*U9 + (19728)*U2^2*U8 + (124890)*U0*U3*U7 + (-33096)*U0*U3*U9 + (111240)*U0*U3*U8 + (22668)*U1*U3*U7 + (-67152)*U1*U3*U9 + (-45936)*U1*U3*U8 + (-39456)*U2*U3*U7
(1233)*U6*U7^2 + (-912)*U0*U5^2 + (-1656)*U0*U4*U5 + (25704)*U0*U4^2 + (-14544)*U0*U5*U6 + (26064)*U0*U4*U6 + (-8112)*U0^2*U7 + (-6156)*U0^2*U9 + (-4536)*U0^2*U8 + (1364)*U1*U5^2 + (-7344)*U1*U4*U5 + (-41688)*U1*U4^2 + (2976)*U1*U5*U6 + (-67968)*U1*U4*U6 + (25572)*U0*U1*U7 + (-90684)*U0*U1*U9 + (-69180)*U0*U1*U8 + (23712)*U1^2*U7 + (117216)*U1^2*U9 + (26688)*U1^2*U8 + (-6024)*U0*U2*U7 + (-14664)*U0*U2*U9 + (4092)*U1*U2*U7 + (21600)*U1*U2*U9 + (13152)*U1*U2*U8 + (1644)*U2^2*U7 + (-6576)*U2^2*U9 + (-6108)*U0*U3*U7 + (1872)*U0*U3*U9 + (-7272)*U0*U3*U8 + (8580)*U1*U3*U7 + (-5136)*U1*U3*U9 + (1488)*U1*U3*U8 + (3288)*U2*U3*U7 + (-1644)*U3^2*U7
(19728)*U5*U9^2 + (117370)*U0*U5^2 + (-189120)*U0*U4*U5 + (-931860)*U0*U4^2 + (736128)*U0*U5*U6 + (-2315952)*U0*U4*U6 + (432501)*U0^2*U7 + (182118)*U0^2*U9 + (15954)*U0^2*U8 + (-42464)*U1*U5^2 + (-597648)*U1*U4*U5 + (1452240)*U1*U4^2 + (-1712736)*U1*U5*U6 + (501984)*U1*U4*U6 + (2869680)*U0*U1*U7 + (2750568)*U0*U1*U9 + (-3001776)*U0*U1*U8 + (166992)*U1^2*U7 + (2026560)*U1^2*U9 + (-3380448)*U1^2*U8 + (648030)*U0*U2*U7 + (557976)*U0*U2*U9 + (-127392)*U1*U2*U7 + (-3224112)*U1*U2*U9 + (-236736)*U1*U2*U8 + (118368)*U2^2*U9 + (323742)*U0*U3*U7 + (-85992)*U0*U3*U9 + (368064)*U0*U3*U8 + (584904)*U1*U3*U7 + (958656)*U1*U3*U9 + (-461808)*U1*U3*U8 + (-39456)*U2*U3*U7 + (-256464)*U2*U3*U9 + (39456)*U3^2*U9
(19728)*U5*U8*U9 + (-108626)*U0*U5^2 + (143304)*U0*U4*U5 + (834156)*U0*U4^2 + (-415152)*U0*U5*U6 + (248832)*U0*U4*U6 + (-322653)*U0^2*U7 + (-257082)*U0^2*U9 + (19662)*U0^2*U8 + (-5672)*U1*U5^2 + (-346800)*U1*U4*U5 + (165312)*U1*U4^2 + (-312480)*U1*U5*U6 + (-2451168)*U1*U4*U6 + (-997116)*U0*U1*U7 + (-4193904)*U0*U1*U9 + (1510392)*U0*U1*U8 + (-36912)*U1^2*U7 + (2817120)*U1^2*U9 + (1327488)*U1^2*U8 + (-523158)*U0*U2*U7 + (-632688)*U0*U2*U9 + (-59184)*U0*U2*U8 + (-17016)*U1*U2*U7 + (526800)*U1*U2*U9 + (946944)*U1*U2*U8 + (-355104)*U2^2*U9 + (-419298)*U0*U3*U7 + (118056)*U0*U3*U9 + (-266760)*U0*U3*U8 + (340320)*U1*U3*U7 + (848352)*U1*U3*U9 + (632880)*U1*U3*U8 + (157824)*U2*U3*U7 + (19728)*U2*U3*U8
(9864)*U5*U7*U9 + (-59846)*U0*U5^2 + (34728)*U0*U4*U5 + (662868)*U0*U4^2 + (-423504)*U0*U5*U6 + (878688)*U0*U4*U6 + (-235695)*U0^2*U7 + (-180582)*U0^2*U9 + (-32214)*U0^2*U8 + (13936)*U1*U5^2 + (38976)*U1*U4*U5 + (-1023552)*U1*U4^2 + (523008)*U1*U5*U6 + (-2429568)*U1*U4*U6 + (-594024)*U0*U1*U7 + (-3062928)*U0*U1*U9 + (838560)*U0*U1*U8 + (286080)*U1^2*U7 + (308352)*U1^2*U9 + (1598208)*U1^2*U8 + (-347226)*U0*U2*U7 + (-365568)*U0*U2*U9 + (160176)*U1*U2*U7 + (1491456)*U1*U2*U9 + (19728)*U2^2*U7 + (-78912)*U2^2*U9 + (-263598)*U0*U3*U7 + (70104)*U0*U3*U9 + (-211752)*U0*U3*U8 + (-47040)*U1*U3*U7 + (285312)*U1*U3*U9 + (498240)*U1*U3*U8 + (19728)*U2*U3*U7 + (39456)*U3^2*U7
(3288)*U5*U7*U8 + (3322)*U0*U5^2 + (-14280)*U0*U4*U5 + (73476)*U0*U4^2 + (-32208)*U0*U5*U6 + (43200)*U0*U4*U6 + (-18207)*U0^2*U7 + (-13950)*U0^2*U9 + (-26070)*U0^2*U8 + (-18516)*U1*U5^2 + (-48720)*U1*U4*U5 + (618552)*U1*U4^2 + (-351264)*U1*U5*U6 + (709056)*U1*U4*U6 + (128478)*U0*U1*U7 + (-252852)*U0*U1*U9 + (-703140)*U0*U1*U8 + (-252384)*U1^2*U7 + (-543264)*U1^2*U9 + (-761472)*U1^2*U8 + (102)*U0*U2*U7 + (-43488)*U0*U2*U9 + (13152)*U0*U2*U8 + (-81852)*U1*U2*U7 + (-391296)*U1*U2*U9 + (276192)*U1*U2*U8 + (-6576)*U2^2*U7 + (-32880)*U2^2*U9 + (3714)*U0*U3*U7 + (1704)*U0*U3*U9 + (-16104)*U0*U3*U8 + (27564)*U1*U3*U7 + (-34416)*U1*U3*U9 + (-215088)*U1*U3*U8 + (32880)*U2*U3*U7 + (13152)*U2*U3*U8 + (-26304)*U3^2*U7
(59184)*U4*U8*U9 + (97282)*U0*U5^2 + (-176016)*U0*U4*U5 + (-829044)*U0*U4^2 + (638496)*U0*U5*U6 + (-2251152)*U0*U4*U6 + (428001)*U0^2*U7 + (196950)*U0^2*U9 + (27402)*U0^2*U8 + (-32336)*U1*U5^2 + (-471792)*U1*U4*U5 + (1747728)*U1*U4^2 + (-1435968)*U1*U5*U6 + (1401408)*U1*U4*U6 + (2183160)*U0*U1*U7 + (3405768)*U0*U1*U9 + (-2890464)*U0*U1*U8 + (162672)*U1^2*U7 + (1840512)*U1^2*U9 + (-3108000)*U1^2*U8 + (627222)*U0*U2*U7 + (453288)*U0*U2*U9 + (-97008)*U1*U2*U7 + (-3148656)*U1*U2*U9 + (-236736)*U1*U2*U8 + (78912)*U2^2*U9 + (266430)*U0*U3*U7 + (-78504)*U0*U3*U9 + (319248)*U0*U3*U8 + (569064)*U1*U3*U7 + (658560)*U1*U3*U9 + (-422064)*U1*U3*U8 + (-39456)*U2*U3*U7 + (-217008)*U2*U3*U9 + (39456)*U3^2*U9
(6576)*U4*U8^2 + (-10770)*U0*U5^2 + (16100)*U0*U4*U5 + (83832)*U0*U4^2 + (-53688)*U0*U5*U6 + (11832)*U0*U4*U6 + (-32423)*U0^2*U7 + (-26460)*U0^2*U9 + (8754)*U0^2*U8 + (-172)*U1*U5^2 + (-27496)*U1*U4*U5 + (-44256)*U1*U4^2 + (-11136)*U1*U5*U6 + (-297840)*U1*U4*U6 + (-98718)*U0*U1*U7 + (-415000)*U0*U1*U9 + (300628)*U0*U1*U8 + (-9640)*U1^2*U7 + (205904)*U1^2*U9 + (142528)*U1^2*U8 + (-64094)*U0*U2*U7 + (-66404)*U0*U2*U9 + (-14248)*U0*U2*U8 + (-516)*U1*U2*U7 + (118328)*U1*U2*U9 + (83296)*U1*U2*U8 + (-39456)*U2^2*U9 + (-4384)*U2^2*U8 + (-42636)*U0*U3*U7 + (12488)*U0*U3*U9 + (-27940)*U0*U3*U8 + (19088)*U1*U3*U7 + (61008)*U1*U3*U9 + (34984)*U1*U3*U8 + (17536)*U2*U3*U7 + (1096)*U2*U3*U8
(59184)*U4*U7*U9 + (61354)*U0*U5^2 + (-138720)*U0*U4*U5 + (-463572)*U0*U4^2 + (585216)*U0*U5*U6 + (-3122928)*U0*U4*U6 + (47949)*U0^2*U7 + (-23370)*U0^2*U9 + (108546)*U0^2*U8 + (-51368)*U1*U5^2 + (-1060032)*U1*U4*U5 + (1967184)*U1*U4^2 + (-2517696)*U1*U5*U6 + (-1209600)*U1*U4*U6 + (3176724)*U0*U1*U7 + (-521112)*U0*U1*U9 + (-2514984)*U0*U1*U8 + (127968)*U1^2*U7 + (4893888)*U1^2*U9 + (-3612864)*U1^2*U8 + (440526)*U0*U2*U7 + (-75336)*U0*U2*U9 + (-193560)*U1*U2*U7 + (-4174656)*U1*U2*U9 + (473472)*U1*U2*U8 + (-236736)*U2^2*U9 + (350670)*U0*U3*U7 + (-57192)*U0*U3*U9 + (292608)*U0*U3*U8 + (1040232)*U1*U3*U7 + (1399008)*U1*U3*U9 + (-154080)*U1*U3*U8 + (78912)*U2*U3*U7 + (-394560)*U2*U3*U9 + (-39456)*U3^2*U7 + (157824)*U3^2*U9
(29592)*U4*U7*U8 + (-37010)*U0*U5^2 + (41280)*U0*U4*U5 + (359172)*U0*U4^2 + (-235584)*U0*U5*U6 + (674352)*U0*U4*U6 + (-119577)*U0^2*U7 + (-94254)*U0^2*U9 + (-6762)*U0^2*U8 + (-10112)*U1*U5^2 + (334320)*U1*U4*U5 + (269424)*U1*U4^2 + (614016)*U1*U5*U6 + (715392)*U1*U4*U6 + (-627144)*U0*U1*U7 + (-1804872)*U0*U1*U9 + (869088)*U0*U1*U8 + (-435936)*U1^2*U7 + (-2730624)*U1^2*U9 + (809376)*U1^2*U8 + (-239262)*U0*U2*U7 + (-161448)*U0*U2*U9 + (-10608)*U1*U2*U7 + (1103232)*U1*U2*U9 + (-197280)*U1*U2*U8 + (19728)*U2^2*U9 + (-154158)*U0*U3*U7 + (34392)*U0*U3*U9 + (-117792)*U0*U3*U8 + (-369816)*U1*U3*U7 + (98976)*U1*U3*U9 + (188640)*U1*U3*U8 + (9864)*U2*U3*U7 + (39456)*U3^2*U7
(-4810)*U0*U5^2 + (14520)*U0*U4*U5 + (24012)*U0*U4^2 + (20592)*U0*U5*U6 + (-130464)*U0*U4*U6 + (-59577)*U0^2*U7 + (-24042)*U0^2*U9 + (24726)*U0^2*U8 + (-4948)*U1*U5^2 + (-26160)*U1*U4*U5 + (352440)*U1*U4^2 + (-101664)*U1*U5*U6 + (160704)*U1*U4*U6 + (16062)*U0*U1*U7 + (-473172)*U0*U1*U9 + (208284)*U0*U1*U8 + (-72672)*U1^2*U7 + (154752)*U1^2*U9 + (-134880)*U1^2*U8 + (-14430)*U0*U2*U7 + (-57792)*U0*U2*U9 + (-14844)*U1*U2*U7 + (-113376)*U1*U2*U9 + (78912)*U1*U2*U8 + (-39456)*U2^2*U9 + (118368)*U3*U6^2 + (39534)*U0*U3*U7 + (312)*U0*U3*U9 + (10296)*U0*U3*U8 + (55212)*U1*U3*U7 + (141936)*U1*U3*U9 + (28080)*U1*U3*U8 + (19728)*U2*U3*U7 + (-19728)*U2*U3*U9 + (19728)*U2*U3*U8 + (19728)*U3^2*U9
(-2934)*U0*U5^2 + (2568)*U0*U4*U5 + (28116)*U0*U4^2 + (-14472)*U0*U5*U6 + (5328)*U0*U4*U6 + (-10371)*U0^2*U7 + (-8502)*U0^2*U9 + (-78)*U0^2*U8 + (206)*U1*U5^2 + (-20760)*U1*U4*U5 + (-23652)*U1*U4^2 + (-21072)*U1*U5*U6 + (-106128)*U1*U4*U6 + (-5061)*U0*U1*U7 + (-131826)*U0*U1*U9 + (28662)*U0*U1*U8 + (10080)*U1^2*U7 + (164496)*U1^2*U9 + (15312)*U1^2*U8 + (-15378)*U0*U2*U7 + (-21672)*U0*U2*U9 + (-3288)*U0*U2*U8 + (618)*U1*U2*U7 + (1488)*U1*U2*U9 + (26304)*U1*U2*U8 + (-13152)*U2^2*U9 + (3288)*U3*U5*U6 + (-12198)*U0*U3*U7 + (3816)*U0*U3*U9 + (-8880)*U0*U3*U8 + (18054)*U1*U3*U7 + (26184)*U1*U3*U9 + (9192)*U1*U3*U8 + (6576)*U2*U3*U7
(-1350)*U0*U5^2 + (1464)*U0*U4*U5 + (15660)*U0*U4^2 + (-7728)*U0*U5*U6 + (35856)*U0*U4*U6 + (-5367)*U0^2*U7 + (-4386)*U0^2*U9 + (186)*U0^2*U8 + (-332)*U1*U5^2 + (17784)*U1*U4*U5 + (-18288)*U1*U4^2 + (24384)*U1*U5*U6 + (576)*U1*U4*U6 + (-17430)*U0*U1*U7 + (-89232)*U0*U1*U9 + (60132)*U0*U1*U8 + (-18480)*U1^2*U7 + (-168960)*U1^2*U9 + (32208)*U1^2*U8 + (-10626)*U0*U2*U7 + (-6240)*U0*U2*U9 + (-996)*U1*U2*U7 + (50976)*U1*U2*U9 + (-6576)*U1*U2*U8 + (3288)*U2^2*U9 + (548)*U3*U5^2 + (-6132)*U0*U3*U7 + (1776)*U0*U3*U9 + (-5508)*U0*U3*U8 + (-16248)*U1*U3*U7 + (13920)*U1*U3*U9 + (-960)*U1*U3*U8 + (3288)*U3^2*U7
(11778)*U0*U5^2 + (-11472)*U0*U4*U5 + (-111636)*U0*U4^2 + (50208)*U0*U5*U6 + (720)*U0*U4*U6 + (65025)*U0^2*U7 + (40662)*U0^2*U9 + (-10230)*U0^2*U8 + (2788)*U1*U5^2 + (52176)*U1*U4*U5 + (-90648)*U1*U4^2 + (94560)*U1*U5*U6 + (228096)*U1*U4*U6 + (17778)*U0*U1*U7 + (703188)*U0*U1*U9 + (-201948)*U0*U1*U8 + (33888)*U1^2*U7 + (-306432)*U1^2*U9 + (10080)*U1^2*U8 + (68214)*U0*U2*U7 + (96600)*U0*U2*U9 + (8364)*U1*U2*U7 + (11328)*U1*U2*U9 + (-105216)*U1*U2*U8 + (52608)*U2^2*U9 + (39456)*U3*U4*U6 + (17502)*U0*U3*U7 + (-8904)*U0*U3*U9 + (25104)*U0*U3*U8 + (-50556)*U1*U3*U7 + (-110160)*U1*U3*U9 + (-18480)*U1*U3*U8 + (-26304)*U2*U3*U7 + (19728)*U2*U3*U9 + (-13152)*U3^2*U9
(4332)*U0*U5^2 + (-2820)*U0*U4*U5 + (-30852)*U0*U4^2 + (24696)*U0*U5*U6 + (-20232)*U0*U4*U6 + (10584)*U0^2*U7 + (9102)*U0^2*U9 + (-648)*U0^2*U8 + (-1862)*U1*U5^2 + (12648)*U1*U4*U5 + (117828)*U1*U4^2 + (-19008)*U1*U5*U6 + (167472)*U1*U4*U6 + (42489)*U0*U1*U7 + (138354)*U0*U1*U9 + (-87174)*U0*U1*U8 + (-25128)*U1^2*U7 + (-160224)*U1^2*U9 + (-93456)*U1^2*U8 + (22860)*U0*U2*U7 + (21156)*U0*U2*U9 + (-5586)*U1*U2*U7 + (-73368)*U1*U2*U9 + (-19728)*U1*U2*U8 + (9864)*U2^2*U9 + (3288)*U3*U4*U5 + (15450)*U0*U3*U7 + (-3960)*U0*U3*U9 + (12348)*U0*U3*U8 + (-7470)*U1*U3*U7 + (-16728)*U1*U3*U9 + (-9504)*U1*U3*U8 + (-4932)*U2*U3*U7 + (-3288)*U3^2*U7
(-1392)*U0*U5^2 + (1842)*U0*U4*U5 + (9900)*U0*U4^2 + (-4980)*U0*U5*U6 + (-5904)*U0*U4*U6 + (-7125)*U0^2*U7 + (-4464)*U0^2*U9 + (1686)*U0^2*U8 + (-230)*U1*U5^2 + (-6150)*U1*U4*U5 + (7326)*U1*U4^2 + (-9768)*U1*U5*U6 + (-27648)*U1*U4*U6 + (-3063)*U0*U1*U7 + (-79551)*U0*U1*U9 + (25710)*U0*U1*U8 + (-2364)*U1^2*U7 + (41328)*U1^2*U9 + (1020)*U1^2*U8 + (-7464)*U0*U2*U7 + (-10398)*U0*U2*U9 + (-690)*U1*U2*U7 + (-576)*U1*U2*U9 + (11508)*U1*U2*U8 + (-5754)*U2^2*U9 + (2466)*U3*U4^2 + (-4023)*U0*U3*U7 + (759)*U0*U3*U9 + (-2490)*U0*U3*U8 + (5991)*U1*U3*U7 + (14100)*U1*U3*U9 + (1692)*U1*U3*U8 + (2877)*U2*U3*U7 + (-3288)*U2*U3*U9 + (411)*U3^2*U7 + (1644)*U3^2*U9
(30010)*U0*U5^2 + (-24312)*U0*U4*U5 + (-355788)*U0*U4^2 + (145584)*U0*U5*U6 + (-381024)*U0*U4*U6 + (118113)*U0^2*U7 + (90570)*U0^2*U9 + (2490)*U0^2*U8 + (-1244)*U1*U5^2 + (22704)*U1*U4*U5 + (303336)*U1*U4^2 + (-62496)*U1*U5*U6 + (717120)*U1*U4*U6 + (199002)*U0*U1*U7 + (1467204)*U0*U1*U9 + (-740364)*U0*U1*U8 + (41280)*U1^2*U7 + (-159936)*U1^2*U9 + (-415776)*U1^2*U8 + (168942)*U0*U2*U7 + (204960)*U0*U2*U9 + (39456)*U0*U2*U8 + (-3732)*U1*U2*U7 + (-440448)*U1*U2*U9 + (-157824)*U1*U2*U8 + (78912)*U2^2*U9 + (95754)*U0*U3*U7 + (-31272)*U0*U3*U9 + (112248)*U0*U3*U8 + (20388)*U1*U3*U7 + (2640)*U1*U3*U9 + (-31248)*U1*U3*U8 + (-39456)*U2*U3*U7 + (19728)*U3^2*U8
(214)*U0*U5^2 + (2184)*U0*U4*U5 + (31932)*U0*U4^2 + (-16272)*U0*U5*U6 + (188352)*U0*U4*U6 + (-34041)*U0^2*U7 + (-3282)*U0^2*U9 + (-8778)*U0^2*U8 + (328)*U1*U5^2 + (52944)*U1*U4*U5 + (-167328)*U1*U4^2 + (91584)*U1*U5*U6 + (19872)*U1*U4*U6 + (-178548)*U0*U1*U7 + (-69312)*U0*U1*U9 + (-69720)*U0*U1*U8 + (-49008)*U1^2*U7 + (-528864)*U1^2*U9 + (101760)*U1^2*U8 + (118368)*U2*U6^2 + (30234)*U0*U2*U7 + (-7584)*U0*U2*U9 + (984)*U1*U2*U7 + (193584)*U1*U2*U9 + (19728)*U2^2*U9 + (19728)*U2^2*U8 + (24150)*U0*U3*U7 + (-2040)*U0*U3*U9 + (-8136)*U0*U3*U8 + (-78864)*U1*U3*U7 + (-118176)*U1*U3*U9 + (-52848)*U1*U3*U8 + (19728)*U2*U3*U9
(2980)*U0*U5^2 + (1950)*U0*U4*U5 + (-51282)*U0*U4^2 + (30564)*U0*U5*U6 + (-28404)*U0*U4*U6 + (17385)*U0^2*U7 + (13539)*U0^2*U9 + (6342)*U0^2*U8 + (-2276)*U1*U5^2 + (27060)*U1*U4*U5 + (190692)*U1*U4^2 + (8784)*U1*U5*U6 + (399816)*U1*U4*U6 + (-15738)*U0*U1*U7 + (196350)*U0*U1*U9 + (68196)*U0*U1*U8 + (-54372)*U1^2*U7 + (-210120)*U1^2*U9 + (-80112)*U1^2*U8 + (9864)*U2*U5*U6 + (13872)*U0*U2*U7 + (34446)*U0*U2*U9 + (4932)*U0*U2*U8 + (-6828)*U1*U2*U7 + (-24756)*U1*U2*U9 + (19728)*U1*U2*U8 + (19728)*U2^2*U9 + (17247)*U0*U3*U7 + (-4992)*U0*U3*U9 + (15282)*U0*U3*U8 + (-8934)*U1*U3*U7 + (-6144)*U1*U3*U9 + (-30132)*U1*U3*U8 + (4932)*U2*U3*U8
(-9386)*U0*U5^2 + (-192)*U0*U4*U5 + (120276)*U0*U4^2 + (-74880)*U0*U5*U6 + (81648)*U0*U4*U6 + (-40605)*U0^2*U7 + (-33558)*U0^2*U9 + (-9282)*U0^2*U8 + (10992)*U1*U5^2 + (-105504)*U1*U4*U5 + (-487872)*U1*U4^2 + (-33408)*U1*U5*U6 + (-1110528)*U1*U4*U6 + (130176)*U0*U1*U7 + (-476832)*U0*U1*U9 + (3024)*U0*U1*U8 + (237408)*U1^2*U7 + (1216128)*U1^2*U9 + (269760)*U1^2*U8 + (2192)*U2*U5^2 + (-57750)*U0*U2*U7 + (-80088)*U0*U2*U9 + (-6576)*U0*U2*U8 + (59280)*U1*U2*U7 + (200448)*U1*U2*U9 + (26304)*U1*U2*U8 + (6576)*U2^2*U7 + (-39456)*U2^2*U9 + (-42654)*U0*U3*U7 + (13512)*U0*U3*U9 + (-37440)*U0*U3*U8 + (90144)*U1*U3*U7 + (44928)*U1*U3*U9 + (114816)*U1*U3*U8 + (13152)*U2*U3*U7
(272)*U0*U5^2 + (-9024)*U0*U4*U5 + (15696)*U0*U4^2 + (-7776)*U0*U5*U6 + (-68688)*U0*U4*U6 + (15456)*U0^2*U7 + (-6384)*U0^2*U9 + (-4704)*U0^2*U8 + (-10090)*U1*U5^2 + (-7008)*U1*U4*U5 + (239796)*U1*U4^2 + (-109296)*U1*U5*U6 + (168912)*U1*U4*U6 + (102075)*U0*U1*U7 + (-150486)*U0*U1*U9 + (-148098)*U0*U1*U8 + (-114072)*U1^2*U7 + (-516864)*U1^2*U9 + (-252960)*U1^2*U8 + (59184)*U2*U4*U6 + (-18912)*U0*U2*U7 + (-5952)*U0*U2*U9 + (-30270)*U1*U2*U7 + (-195816)*U1*U2*U9 + (-39456)*U1*U2*U8 + (-26184)*U0*U3*U7 + (3768)*U0*U3*U9 + (-3888)*U0*U3*U8 + (-13566)*U1*U3*U7 + (103560)*U1*U3*U9 + (-5328)*U1*U3*U8 + (-19728)*U2*U3*U9
(3934)*U0*U5^2 + (-11568)*U0*U4*U5 + (-14508)*U0*U4^2 + (12768)*U0*U5*U6 + (-27504)*U0*U4*U6 + (4239)*U0^2*U7 + (2922)*U0^2*U9 + (-5418)*U0^2*U8 + (7296)*U1*U5^2 + (-65664)*U1*U4*U5 + (-442368)*U1*U4^2 + (-15168)*U1*U5*U6 + (-918720)*U1*U4*U6 + (169704)*U0*U1*U7 + (94368)*U0*U1*U9 + (-132192)*U0*U1*U8 + (153216)*U1^2*U7 + (638016)*U1^2*U9 + (190656)*U1^2*U8 + (13152)*U2*U4*U5 + (18378)*U0*U2*U7 + (5592)*U0*U2*U9 + (8736)*U1*U2*U7 + (-27360)*U1*U2*U9 + (13026)*U0*U3*U7 + (-504)*U0*U3*U9 + (6384)*U0*U3*U8 + (35712)*U1*U3*U7 + (11328)*U1*U3*U9 + (71328)*U1*U3*U8 + (-13152)*U2*U3*U7
(-4842)*U0*U5^2 + (11520)*U0*U4*U5 + (48276)*U0*U4^2 + (-31488)*U0*U5*U6 + (210672)*U0*U4*U6 + (-40797)*U0^2*U7 + (-9462)*U0^2*U9 + (-1218)*U0^2*U8 + (7520)*U1*U5^2 + (11232)*U1*U4*U5 + (-188064)*U1*U4^2 + (92928)*U1*U5*U6 + (-91008)*U1*U4*U6 + (-124680)*U0*U1*U7 + (-145680)*U0*U1*U9 + (162816)*U0*U1*U8 + (79008)*U1^2*U7 + (339072)*U1^2*U9 + (211392)*U1^2*U8 + (39456)*U2*U4^2 + (-27678)*U0*U2*U7 + (-31368)*U0*U2*U9 + (22560)*U1*U2*U7 + (205248)*U1*U2*U9 + (26304)*U1*U2*U8 + (-13152)*U2^2*U9 + (13506)*U0*U3*U7 + (1416)*U0*U3*U9 + (-15744)*U0*U3*U8 + (2544)*U1*U3*U7 + (-95040)*U1*U3*U9 + (-6144)*U1*U3*U8 + (6576)*U2*U3*U7 + (26304)*U2*U3*U9
(19)*U1*U5^2 + (-34)*U1*U4*U5 + (-330)*U1*U4^2 + (166)*U1*U5*U6 + (-132)*U1*U4*U6 + (822)*U1*U6^2 + (169)*U0*U1*U7 + (94)*U0*U1*U9 + (26)*U0*U1*U8 + (262)*U1^2*U7 + (1456)*U1^2*U9 + (428)*U1^2*U8 + (57)*U1*U2*U7 + (237)*U1*U2*U9 + (137)*U1*U2*U8 + (93)*U1*U3*U7 + (-39)*U1*U3*U9 + (83)*U1*U3*U8
(19)*U0*U5^2 + (-34)*U0*U4*U5 + (-330)*U0*U4^2 + (166)*U0*U5*U6 + (-132)*U0*U4*U6 + (822)*U0*U6^2 + (169)*U0^2*U7 + (94)*U0^2*U9 + (26)*U0^2*U8 + (262)*U0*U1*U7 + (1456)*U0*U1*U9 + (428)*U0*U1*U8 + (57)*U0*U2*U7 + (237)*U0*U2*U9 + (137)*U0*U2*U8 + (93)*U0*U3*U7 + (-39)*U0*U3*U9 + (83)*U0*U3*U8


==> anc/data/groebner_basis.txt <==
# The 83-element reduced Groebner basis of the ideal of equations85.txt,
# for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.  Monic; exact rationals.
# ONE POLYNOMIAL PER LINE, in the variables U0,...,U9.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
(1)*U5^2 + (-34/19)*U4*U5 + (-330/19)*U4^2 + (166/19)*U5*U6 + (-132/19)*U4*U6 + (822/19)*U6^2 + (169/19)*U0*U7 + (94/19)*U0*U9 + (26/19)*U0*U8 + (262/19)*U1*U7 + (1456/19)*U1*U9 + (428/19)*U1*U8 + (3)*U2*U7 + (237/19)*U2*U9 + (137/19)*U2*U8 + (93/19)*U3*U7 + (-39/19)*U3*U9 + (83/19)*U3*U8
(1)*U1*U7*U8 + (649/276)*U1*U8*U9 + (157/138)*U1*U8^2 + (-73/69)*U0*U1*U5 + (51/23)*U0*U1*U4 + (408/23)*U0*U1*U6 + (-229/69)*U1^2*U5 + (-505/23)*U1^2*U4 + (-149/46)*U1^2*U6 + (-123377/154836)*U2*U7*U9 + (-12215/77418)*U2*U7*U8 + (206719/154836)*U2*U8*U9 + (-14884/38709)*U0*U2*U5 + (10993/7038)*U0*U2*U4 + (259378/38709)*U0*U2*U6 + (85439/38709)*U1*U2*U5 + (545417/77418)*U1*U2*U4 + (-188009/38709)*U1*U2*U6 + (98947/232254)*U2^2*U5 + (142/99)*U2^2*U4 + (-2986/1173)*U2^2*U6 + (14269/14076)*U3*U7*U9 + (-13199/28152)*U3*U7*U8 + (-21245/14076)*U3*U8*U9 + (-1079/4692)*U0*U3*U5 + (-11990/3519)*U0*U3*U4 + (-33314/3519)*U0*U3*U6 + (-38917/7038)*U1*U3*U5 + (-163334/3519)*U1*U3*U4 + (-185066/3519)*U1*U3*U6 + (72857/77418)*U2*U3*U5 + (1201/8602)*U2*U3*U4 + (1948/12903)*U2*U3*U6 + (-52201/42228)*U3^2*U5 + (2735/7038)*U3^2*U4 + (4589/782)*U3^2*U6
(1)*U1*U9^2 + (68/69)*U1*U8*U9 + (43/69)*U1*U8^2 + (86/69)*U0*U1*U5 + (88/23)*U0*U1*U4 + (-32/23)*U0*U1*U6 + (128/69)*U1^2*U5 + (404/23)*U1^2*U4 + (-244/23)*U1^2*U6 + (-278/3519)*U2*U7*U9 + (233/3519)*U2*U7*U8 + (-1382/3519)*U2*U8*U9 + (-520/3519)*U0*U2*U5 + (1822/3519)*U0*U2*U4 + (-8048/3519)*U0*U2*U6 + (-2236/3519)*U1*U2*U5 + (-11228/3519)*U1*U2*U4 + (-36296/3519)*U1*U2*U6 + (1022/10557)*U2^2*U5 + (-20/9)*U2^2*U4 + (-431/1173)*U2^2*U6 + (-16382/38709)*U3*U7*U9 + (10970/38709)*U3*U7*U8 + (31030/38709)*U3*U8*U9 + (1624/12903)*U0*U3*U5 + (5636/3519)*U0*U3*U4 + (256078/38709)*U0*U3*U6 + (136468/38709)*U1*U3*U5 + (950512/38709)*U1*U3*U4 + (1140208/38709)*U1*U3*U6 + (-784/2277)*U2*U3*U5 + (-926/12903)*U2*U3*U4 + (-3038/1173)*U2*U3*U6 + (76676/116127)*U3^2*U5 + (64/38709)*U3^2*U4 + (-11953/4301)*U3^2*U6
(1)*U1*U7*U9 + (-359/276)*U1*U8*U9 + (25/138)*U1*U8^2 + (71/69)*U0*U1*U5 + (-37/23)*U0*U1*U4 + (-112/23)*U0*U1*U6 + (11/69)*U1^2*U5 + (103/23)*U1^2*U4 + (707/46)*U1^2*U6 + (9283/154836)*U2*U7*U9 + (-137/77418)*U2*U7*U8 + (-24941/154836)*U2*U8*U9 + (-562/38709)*U0*U2*U5 + (1093/7038)*U0*U2*U4 + (-21980/38709)*U0*U2*U6 + (-36199/38709)*U1*U2*U5 + (104273/77418)*U1*U2*U4 + (47809/38709)*U1*U2*U6 + (-9557/232254)*U2^2*U5 + (-56/99)*U2^2*U4 + (182/1173)*U2^2*U6 + (-3167/14076)*U3*U7*U9 + (1873/28152)*U3*U7*U8 + (4447/14076)*U3*U8*U9 + (137/4692)*U0*U3*U5 + (2200/3519)*U0*U3*U4 + (8308/3519)*U0*U3*U6 + (5279/7038)*U1*U3*U5 + (32746/3519)*U1*U3*U4 + (60172/3519)*U1*U3*U6 + (-2525/25806)*U2*U3*U5 + (2327/25806)*U2*U3*U4 + (-5114/12903)*U2*U3*U6 + (10127/42228)*U3^2*U5 + (47/7038)*U3^2*U4 + (-903/782)*U3^2*U6
(1)*U1*U4*U7 + (-1611011/847780)*U1*U6*U7 + (2460536/1907505)*U1*U5*U9 + (2190908/635835)*U1*U4*U9 + (-1767278/635835)*U1*U6*U9 + (421402/635835)*U1*U5*U8 + (908062/635835)*U1*U4*U8 + (337504/635835)*U1*U6*U8 + (63643/635835)*U0^2*U1 + (-50191241/1271670)*U0*U1^2 + (11137948/635835)*U1^3 + (146524/635835)*U2*U6*U7 + (-96247/211945)*U2*U5*U9 + (314764/635835)*U2*U4*U8 + (459742/635835)*U0^2*U2 + (46536902/1907505)*U0*U1*U2 + (-13042906/1907505)*U1^2*U2 + (-50324/27645)*U0*U2^2 + (-3644617/635835)*U1*U2^2 + (25064/381501)*U2^3 + (1/6)*U3*U5*U7 + (1)*U3*U4*U7 + (5428291/7630020)*U3*U6*U7 + (-130/49761)*U3*U5*U9 + (171892/1907505)*U3*U4*U8 + (-641729/5722515)*U0^2*U3 + (-1544173/497610)*U0*U1*U3 + (-16571954/5722515)*U1^2*U3 + (-2061079/5722515)*U0*U2*U3 + (-56244196/5722515)*U1*U2*U3 + (4854293/5722515)*U2^2*U3 + (-93421/5722515)*U0*U3^2 + (14787509/5722515)*U1*U3^2 + (-3099737/5722515)*U2*U3^2 + (921992/5722515)*U3^3
(1)*U1*U5*U7 + (3897978/211945)*U1*U6*U7 + (-10200499/635835)*U1*U5*U9 + (-3916882/211945)*U1*U4*U9 + (7576132/211945)*U1*U6*U9 + (-1865483/211945)*U1*U5*U8 + (-2851718/211945)*U1*U4*U8 + (-7276016/211945)*U1*U6*U8 + (1933368/211945)*U0^2*U1 + (104241672/211945)*U0*U1^2 + (-65993892/211945)*U1^3 + (3)*U2*U4*U7 + (478041/847780)*U2*U6*U7 + (1586407/635835)*U2*U5*U9 + (-862071/211945)*U2*U4*U8 + (-2735944/635835)*U0^2*U2 + (-75226957/423890)*U0*U1*U2 + (-6269726/635835)*U1^2*U2 + (309023/27645)*U0*U2^2 + (9708184/635835)*U1*U2^2 + (-287165/127167)*U2^3 + (-1)*U3*U5*U7 + (-6)*U3*U4*U7 + (-9484483/5086680)*U3*U6*U7 + (8741/16587)*U3*U5*U9 + (-892823/635835)*U3*U4*U8 + (-817693/3815010)*U0^2*U3 + (-877151/331740)*U0*U1*U3 + (-46444994/1907505)*U1^2*U3 + (4481246/1907505)*U0*U2*U3 + (140462954/1907505)*U1*U2*U3 + (-15770309/3815010)*U2^2*U3 + (949019/1907505)*U0*U3^2 + (-16683856/1907505)*U1*U3^2 + (6521053/1907505)*U2*U3^2 + (-4876421/3815010)*U3^3
(1)*U1*U5*U6 + (78/7)*U1*U4*U6 + (729/28)*U1*U6^2 + (-155/112)*U0*U1*U7 + (15/56)*U0*U1*U9 + (5/56)*U0*U1*U8 + (-265/56)*U1^2*U7 + (51/28)*U1^2*U9 + (34/7)*U1^2*U8 + (149/608)*U2*U4*U5 + (-2523/532)*U2*U4^2 + (8277/4256)*U2*U5*U6 + (-9999/2128)*U2*U4*U6 + (41313/4256)*U2*U6^2 + (23241/17024)*U0*U2*U7 + (6537/8512)*U0*U2*U9 + (8277/8512)*U0*U2*U8 + (-149/608)*U1*U2*U7 + (2225/266)*U1*U2*U9 + (37589/2128)*U1*U2*U8 + (2865/1216)*U2^2*U9 + (13771/8512)*U2^2*U8 + (277/532)*U3*U4*U5 + (255/304)*U3*U4^2 + (41/304)*U3*U5*U6 + (-3669/532)*U3*U4*U6 + (-4677/304)*U3*U6^2 + (-10329/8512)*U0*U3*U7 + (-923/2128)*U0*U3*U9 + (41/608)*U0*U3*U8 + (-277/532)*U1*U3*U7 + (-1247/266)*U1*U3*U9 + (-6633/1064)*U1*U3*U8 + (809/608)*U2*U3*U7 + (-16855/8512)*U2*U3*U9 + (-13549/8512)*U2*U3*U8 + (-1621/4256)*U3^2*U7 + (1251/4256)*U3^2*U9 + (41/608)*U3^2*U8
(1)*U1*U4^2 + (66/35)*U1*U4*U6 + (9/28)*U1*U6^2 + (467/1680)*U0*U1*U7 + (-19/840)*U0*U1*U9 + (-221/840)*U0*U1*U8 + (41/168)*U1^2*U7 + (361/420)*U1^2*U9 + (-58/105)*U1^2*U8 + (-175/5472)*U2*U4*U5 + (2899/7980)*U2*U4^2 + (-17419/191520)*U2*U5*U6 + (17851/31920)*U2*U4*U6 + (-5585/12768)*U2*U6^2 + (-84631/766080)*U0*U2*U7 + (-16631/383040)*U0*U2*U9 + (-17419/383040)*U0*U2*U8 + (175/5472)*U1*U2*U7 + (-3293/5985)*U1*U2*U9 + (-71539/95760)*U1*U2*U8 + (-481/3648)*U2^2*U9 + (-5585/76608)*U2^2*U8 + (-829/17955)*U3*U4*U5 + (-373/2736)*U3*U4^2 + (1063/41040)*U3*U5*U6 + (1865/4788)*U3*U4*U6 + (16543/13680)*U3*U6^2 + (167641/1149120)*U0*U3*U7 + (12037/287280)*U0*U3*U9 + (1063/82080)*U0*U3*U8 + (7643/35910)*U1*U3*U7 + (10414/17955)*U1*U3*U9 + (60541/143640)*U1*U3*U8 + (-269/9120)*U2*U3*U7 + (4031/25536)*U2*U3*U9 + (35869/229824)*U2*U3*U8 + (499/21280)*U3^2*U7 + (-3673/191520)*U3^2*U9 + (1063/82080)*U3^2*U8
(1)*U1*U4*U5 + (-552/35)*U1*U4*U6 + (-1299/28)*U1*U6^2 + (797/560)*U0*U1*U7 + (-209/280)*U0*U1*U9 + (-51/280)*U0*U1*U8 + (479/56)*U1^2*U7 + (-1489/140)*U1^2*U9 + (-288/35)*U1^2*U8 + (-1057/1824)*U2*U4*U5 + (24049/2660)*U2*U4^2 + (-248869/63840)*U2*U5*U6 + (102421/10640)*U2*U4*U6 + (-76415/4256)*U2*U6^2 + (-590041/255360)*U0*U2*U7 + (-170201/127680)*U0*U2*U9 + (-248869/127680)*U0*U2*U8 + (1057/1824)*U1*U2*U7 + (-27473/1995)*U1*U2*U9 + (-1118029/31920)*U1*U2*U8 + (-5167/1216)*U2^2*U9 + (-76415/25536)*U2^2*U8 + (-26641/23940)*U3*U4*U5 + (-1459/912)*U3*U4^2 + (-4547/13680)*U3*U5*U6 + (22685/1596)*U3*U4*U6 + (143053/4560)*U3*U6^2 + (908851/383040)*U0*U3*U7 + (80677/95760)*U0*U3*U9 + (-4547/27360)*U0*U3*U8 + (2701/23940)*U1*U3*U7 + (53269/5985)*U1*U3*U9 + (577471/47880)*U1*U3*U8 + (-8179/3040)*U2*U3*U7 + (32665/8512)*U2*U3*U9 + (251227/76608)*U2*U3*U8 + (18007/21280)*U3^2*U7 + (-36763/63840)*U3^2*U9 + (-4547/27360)*U3^2*U8
(1)*U0^3 + (7359/14744)*U1*U6*U7 + (-1100/5529)*U1*U5*U9 + (2224/1843)*U1*U4*U9 + (1760/1843)*U1*U6*U9 + (-324/1843)*U1*U5*U8 + (176/1843)*U1*U4*U8 + (-4168/1843)*U1*U6*U8 + (111677/3686)*U0^2*U1 + (776483/7372)*U0*U1^2 + (-3112/1843)*U1^3 + (-3141/14744)*U2*U6*U7 + (-538/5529)*U2*U5*U9 + (-504/1843)*U2*U4*U8 + (-355/11058)*U0^2*U2 + (-6609/7372)*U0*U1*U2 + (-28714/5529)*U1^2*U2 + (-19711/5529)*U0*U2^2 + (-8081/11058)*U1*U2^2 + (-5293/11058)*U2^3 + (-17509/22116)*U3*U6*U7 + (15292/16587)*U3*U5*U9 + (-17308/5529)*U3*U4*U8 + (-58345/16587)*U0^2*U3 + (-2896435/33174)*U0*U1*U3 + (180920/16587)*U1^2*U3 + (18769/16587)*U0*U2*U3 + (122281/16587)*U1*U2*U3 + (13279/16587)*U2^2*U3 + (-287/16587)*U0*U3^2 + (289619/33174)*U1*U3^2 + (-59069/33174)*U2*U3^2 + (9445/16587)*U3^3
(1)*U0^2*U8 + (288/7)*U1*U4*U6 + (1164/7)*U1*U6^2 + (-53/7)*U0*U1*U7 + (8/7)*U0*U1*U9 + (194/7)*U0*U1*U8 + (-293/7)*U1^2*U7 + (74/7)*U1^2*U9 + (286/7)*U1^2*U8 + (448/171)*U2*U4*U5 + (-35813/798)*U2*U4^2 + (41275/2394)*U2*U5*U6 + (-23248/399)*U2*U4*U6 + (55351/798)*U2*U6^2 + (78751/9576)*U0*U2*U7 + (15361/2394)*U0*U2*U9 + (50851/4788)*U0*U2*U8 + (-448/171)*U1*U2*U7 + (79043/1197)*U1*U2*U9 + (185338/1197)*U1*U2*U8 + (1455/76)*U2^2*U9 + (55351/4788)*U2^2*U8 + (4913/798)*U3*U4*U5 + (349/38)*U3*U4^2 + (-97/57)*U3*U5*U6 + (-10159/133)*U3*U4*U6 + (-3166/19)*U3*U6^2 + (-17947/1596)*U0*U3*U7 + (-8527/1596)*U0*U3*U9 + (131/114)*U0*U3*U8 + (-4913/798)*U1*U3*U7 + (-23287/399)*U1*U3*U9 + (-24197/399)*U1*U3*U8 + (823/76)*U2*U3*U7 + (-34477/1596)*U2*U3*U9 + (-91697/4788)*U2*U3*U8 + (-2461/532)*U3^2*U7 + (507/133)*U3^2*U9 + (17/114)*U3^2*U8
(1)*U0^2*U9 + (72/35)*U1*U4*U6 + (-261/7)*U1*U6^2 + (-2853/140)*U0*U1*U7 + (1761/70)*U0*U1*U9 + (279/70)*U0*U1*U8 + (-9/14)*U1^2*U7 + (1/35)*U1^2*U9 + (-72/35)*U1^2*U8 + (-907/1368)*U2*U4*U5 + (-4208/1995)*U2*U4^2 + (-34927/47880)*U2*U5*U6 + (-55217/7980)*U2*U4*U6 + (-2381/3192)*U2*U6^2 + (623477/191520)*U0*U2*U7 + (55117/95760)*U0*U2*U9 + (-34927/95760)*U0*U2*U8 + (907/1368)*U1*U2*U7 + (14299/5985)*U1*U2*U9 + (-76147/23940)*U1*U2*U8 + (-463/304)*U2^2*U9 + (-2381/19152)*U2^2*U8 + (-6703/7980)*U3*U4*U5 + (-451/76)*U3*U4^2 + (533/570)*U3*U5*U6 + (-1361/266)*U3*U4*U6 + (934/95)*U3*U6^2 + (92621/15960)*U0*U3*U7 + (9593/15960)*U0*U3*U9 + (533/1140)*U0*U3*U8 + (6703/7980)*U1*U3*U7 + (-1403/1995)*U1*U3*U9 + (2216/1995)*U1*U3*U8 + (481/760)*U2*U3*U7 + (28673/6384)*U2*U3*U9 + (24397/19152)*U2*U3*U8 + (-793/5320)*U3^2*U7 + (-407/665)*U3^2*U9 + (533/1140)*U3^2*U8
(1)*U0^2*U7 + (288/35)*U1*U4*U6 + (258/7)*U1*U6^2 + (209/70)*U0*U1*U7 + (-13/35)*U0*U1*U9 + (173/35)*U0*U1*U8 + (-53/7)*U1^2*U7 + (74/35)*U1^2*U9 + (272/35)*U1^2*U8 + (125/228)*U2*U4*U5 + (-5599/665)*U2*U4^2 + (27197/7980)*U2*U5*U6 + (-13793/1330)*U2*U4*U6 + (6367/532)*U2*U6^2 + (23873/31920)*U0*U2*U7 + (24973/15960)*U0*U2*U9 + (27197/15960)*U0*U2*U8 + (-125/228)*U1*U2*U7 + (23312/1995)*U1*U2*U9 + (117317/3990)*U1*U2*U8 + (615/152)*U2^2*U9 + (6367/3192)*U2^2*U8 + (974/665)*U3*U4*U5 + (123/38)*U3*U4^2 + (-71/190)*U3*U5*U6 + (-1686/133)*U3*U4*U6 + (-6693/190)*U3*U6^2 + (-24777/5320)*U0*U3*U7 + (-1399/1330)*U0*U3*U9 + (-71/380)*U0*U3*U8 + (-974/665)*U1*U3*U7 + (-7984/665)*U1*U3*U9 + (-7977/665)*U1*U3*U8 + (697/380)*U2*U3*U7 + (-5261/1064)*U2*U3*U9 + (-13301/3192)*U2*U3*U8 + (-2461/2660)*U3^2*U7 + (1363/2660)*U3^2*U9 + (-71/380)*U3^2*U8
(1)*U0^2*U6 + (83/276)*U1*U8*U9 + (-25/138)*U1*U8^2 + (-2/69)*U0*U1*U5 + (-9/23)*U0*U1*U4 + (618/23)*U0*U1*U6 + (-149/69)*U1^2*U5 + (-425/23)*U1^2*U4 + (121/46)*U1^2*U6 + (4375/14076)*U2*U7*U9 + (-941/7038)*U2*U7*U8 + (787/14076)*U2*U8*U9 + (-1009/3519)*U0*U2*U5 + (2081/7038)*U0*U2*U4 + (4018/3519)*U0*U2*U6 + (1409/3519)*U1*U2*U5 + (1109/7038)*U1*U2*U4 + (42649/3519)*U1*U2*U6 + (-6257/21114)*U2^2*U5 + (22/9)*U2^2*U4 + (1336/1173)*U2^2*U6 + (5927/14076)*U3*U7*U9 + (-8221/28152)*U3*U7*U8 + (-9967/14076)*U3*U8*U9 + (-689/4692)*U0*U3*U5 + (-6064/3519)*U0*U3*U4 + (-16105/3519)*U0*U3*U6 + (-24323/7038)*U1*U3*U5 + (-84220/3519)*U1*U3*U4 + (-105022/3519)*U1*U3*U6 + (263/2346)*U2*U3*U5 + (-199/2346)*U2*U3*U4 + (5182/1173)*U2*U3*U6 + (-26135/42228)*U3^2*U5 + (2161/7038)*U3^2*U4 + (2007/782)*U3^2*U6
(1)*U0^2*U4 + (-211/552)*U1*U8*U9 + (293/276)*U1*U8^2 + (247/138)*U0*U1*U5 + (1215/46)*U0*U1*U4 + (30/23)*U0*U1*U6 + (703/138)*U1^2*U5 + (2175/46)*U1^2*U4 + (455/92)*U1^2*U6 + (24131/309672)*U2*U7*U9 + (6299/154836)*U2*U7*U8 + (-263737/309672)*U2*U8*U9 + (-4033/38709)*U0*U2*U5 + (-9259/14076)*U0*U2*U4 + (-136931/38709)*U0*U2*U6 + (-110225/77418)*U1*U2*U5 + (-508595/154836)*U1*U2*U4 + (-947047/77418)*U1*U2*U6 + (-11533/464508)*U2^2*U5 + (-392/99)*U2^2*U4 + (371/1173)*U2^2*U6 + (-841985/309672)*U3*U7*U9 + (367831/619344)*U3*U7*U8 + (1018981/309672)*U3*U8*U9 + (13213/34408)*U0*U3*U5 + (20206/3519)*U0*U3*U4 + (804308/38709)*U0*U3*U6 + (1474433/154836)*U1*U3*U5 + (2481293/38709)*U1*U3*U4 + (1938581/38709)*U1*U3*U6 + (23675/51612)*U2*U3*U5 + (-60893/51612)*U2*U3*U4 + (-5959/759)*U2*U3*U6 + (2394713/929016)*U3^2*U5 + (-24919/154836)*U3^2*U4 + (-266533/17204)*U3^2*U6
(1)*U0^2*U5 + (-83/184)*U1*U8*U9 + (25/92)*U1*U8^2 + (209/46)*U0*U1*U5 + (441/46)*U0*U1*U4 + (108/23)*U0*U1*U6 + (103/46)*U1^2*U5 + (861/46)*U1^2*U4 + (741/92)*U1^2*U6 + (183715/103224)*U2*U7*U9 + (3727/51612)*U2*U7*U8 + (-247121/103224)*U2*U8*U9 + (11035/12903)*U0*U2*U5 + (-46379/4692)*U0*U2*U4 + (-222889/12903)*U0*U2*U6 + (-43513/25806)*U1*U2*U5 + (-256459/51612)*U1*U2*U4 + (492997/25806)*U1*U2*U6 + (-176261/154836)*U2^2*U5 + (68/33)*U2^2*U4 + (1540/391)*U2^2*U6 + (282563/103224)*U3*U7*U9 + (50687/206448)*U3*U7*U8 + (-248059/103224)*U3*U8*U9 + (20919/34408)*U0*U3*U5 + (-2143/1173)*U0*U3*U4 + (-270671/12903)*U0*U3*U6 + (-48743/51612)*U1*U3*U5 + (-73541/12903)*U1*U3*U4 + (602461/12903)*U1*U3*U6 + (-54321/17204)*U2*U3*U5 + (4753/1564)*U2*U3*U4 + (68099/4301)*U2*U3*U6 + (-617519/309672)*U3^2*U5 + (-153767/51612)*U3^2*U4 + (191553/17204)*U3^2*U6
(1)*U0*U8*U9 + (-47/276)*U1*U8*U9 + (-59/138)*U1*U8^2 + (-151/69)*U0*U1*U5 + (-645/23)*U0*U1*U4 + (-3366/23)*U0*U1*U6 + (239/69)*U1^2*U5 + (515/23)*U1^2*U4 + (-1709/46)*U1^2*U6 + (-18931/14076)*U2*U7*U9 + (4889/7038)*U2*U7*U8 + (-439/14076)*U2*U8*U9 + (7966/3519)*U0*U2*U5 + (-18179/7038)*U0*U2*U4 + (-19492/3519)*U0*U2*U6 + (-467/3519)*U1*U2*U5 + (9451/7038)*U1*U2*U4 + (-143785/3519)*U1*U2*U6 + (28709/21114)*U2^2*U5 + (-52/9)*U2^2*U4 + (-5944/1173)*U2^2*U6 + (348191/154836)*U3*U7*U9 + (245339/309672)*U3*U7*U8 + (-246511/154836)*U3*U8*U9 + (18673/17204)*U0*U3*U5 + (52/3519)*U0*U3*U4 + (-442360/38709)*U0*U3*U6 + (316933/77418)*U1*U3*U5 + (1272398/38709)*U1*U3*U4 + (3608966/38709)*U1*U3*U6 + (-148091/77418)*U2*U3*U5 + (100231/25806)*U2*U3*U4 + (-8338/1173)*U2*U3*U6 + (-298523/464508)*U3^2*U5 + (-92819/77418)*U3^2*U4 + (106735/8602)*U3^2*U6
(1)*U0*U7*U8 + (-515/276)*U1*U8*U9 + (-71/138)*U1*U8^2 + (113/69)*U0*U1*U5 + (-9/23)*U0*U1*U4 + (-624/23)*U0*U1*U6 + (311/69)*U1^2*U5 + (863/23)*U1^2*U4 + (535/46)*U1^2*U6 + (233275/154836)*U2*U7*U9 + (35971/77418)*U2*U7*U8 + (-293609/154836)*U2*U8*U9 + (37178/38709)*U0*U2*U5 + (-16043/7038)*U0*U2*U4 + (-486182/38709)*U0*U2*U6 + (-103825/38709)*U1*U2*U5 + (-502219/77418)*U1*U2*U4 + (-72143/38709)*U1*U2*U6 + (-161333/232254)*U2^2*U5 + (-200/99)*U2^2*U4 + (692/1173)*U2^2*U6 + (-264301/154836)*U3*U7*U9 + (111647/309672)*U3*U7*U8 + (349949/154836)*U3*U8*U9 + (2549/17204)*U0*U3*U5 + (15142/3519)*U0*U3*U4 + (552566/38709)*U0*U3*U6 + (538873/77418)*U1*U3*U5 + (1792502/38709)*U1*U3*U4 + (1566302/38709)*U1*U3*U6 + (-15185/25806)*U2*U3*U5 + (-17461/25806)*U2*U3*U4 + (29218/12903)*U2*U3*U6 + (768721/464508)*U3^2*U5 + (16825/77418)*U3^2*U4 + (-74845/8602)*U3^2*U6
(1)*U0*U6*U8 + (885323/339112)*U1*U6*U7 + (776371/254334)*U1*U5*U9 + (-155265/42389)*U1*U4*U9 + (-234804/42389)*U1*U6*U9 + (459535/254334)*U1*U5*U8 + (42499/42389)*U1*U4*U8 + (784356/42389)*U1*U6*U8 + (-1182301/254334)*U0^2*U1 + (-51860011/508668)*U0*U1^2 + (11761720/127167)*U1^3 + (259603/2034672)*U2*U6*U7 + (-190925/763002)*U2*U5*U9 + (-1/3)*U2*U5*U8 + (350123/254334)*U2*U4*U8 + (305989/1526004)*U0^2*U2 + (47959297/3052008)*U0*U1*U2 + (9395683/381501)*U1^2*U2 + (-17497/33174)*U0*U2^2 + (5000803/763002)*U1*U2^2 + (513239/1526004)*U2^3 + (-252953/2034672)*U3*U6*U7 + (-451/33174)*U3*U5*U9 + (-3205/254334)*U3*U4*U8 + (1)*U3*U6*U8 + (131509/1526004)*U0^2*U3 + (49403/132696)*U0*U1*U3 + (9184321/381501)*U1^2*U3 + (30391/381501)*U0*U2*U3 + (-3272075/381501)*U1*U2*U3 + (-224531/508668)*U2^2*U3 + (-130751/763002)*U0*U3^2 + (-1561775/763002)*U1*U3^2 + (153391/508668)*U2*U3^2 + (144329/1526004)*U3^3
(1)*U0*U4*U8 + (5912447/847780)*U1*U6*U7 + (-5243072/1907505)*U1*U5*U9 + (14881834/635835)*U1*U4*U9 + (32026496/635835)*U1*U6*U9 + (-421733/211945)*U1*U5*U8 + (7137086/635835)*U1*U4*U8 + (-2126308/635835)*U1*U6*U8 + (8857894/635835)*U0^2*U1 + (229040917/1271670)*U0*U1^2 + (-72589316/635835)*U1^3 + (2998171/5086680)*U2*U6*U7 + (165322/635835)*U2*U5*U9 + (-1027543/635835)*U2*U4*U8 + (-2984713/1271670)*U0^2*U2 + (-609870611/7630020)*U0*U1*U2 + (-30142058/1907505)*U1^2*U2 + (111968/27645)*U0*U2^2 + (6246299/635835)*U1*U2^2 + (996407/763002)*U2^3 + (19423141/15260040)*U3*U6*U7 + (-14597/49761)*U3*U5*U9 + (3375776/1907505)*U3*U4*U8 + (19101961/11445030)*U0^2*U3 + (41790257/995220)*U0*U1*U3 + (-232507012/5722515)*U1^2*U3 + (-7608992/5722515)*U0*U2*U3 + (167474032/5722515)*U1*U2*U3 + (-5573587/11445030)*U2^2*U3 + (334042/5722515)*U0*U3^2 + (-48861323/5722515)*U1*U3^2 + (17130853/11445030)*U2*U3^2 + (-5846173/11445030)*U3^3
(1)*U0*U5*U8 + (-10293579/423890)*U1*U6*U7 + (-3931793/211945)*U1*U5*U9 + (10696008/211945)*U1*U4*U9 + (11388552/211945)*U1*U6*U9 + (-2233313/211945)*U1*U5*U8 + (2737842/211945)*U1*U4*U8 + (-25367556/211945)*U1*U6*U8 + (9521328/211945)*U0^2*U1 + (140015607/211945)*U0*U1^2 + (-137279652/211945)*U1^3 + (463377/1695560)*U2*U6*U7 + (-26326/211945)*U2*U5*U9 + (2)*U2*U5*U8 + (-1176231/211945)*U2*U4*U8 + (785889/423890)*U0^2*U2 + (-26420519/847780)*U0*U1*U2 + (-40877822/211945)*U1^2*U2 + (36546/9215)*U0*U2^2 + (-14750532/211945)*U1*U2^2 + (-329281/84778)*U2^3 + (-4056581/1695560)*U3*U6*U7 + (5818/5529)*U3*U5*U9 + (1)*U3*U5*U8 + (9239/211945)*U3*U4*U8 + (-6)*U3*U6*U8 + (-3196691/1271670)*U0^2*U3 + (-5930857/110580)*U0*U1*U3 + (-119314138/635835)*U1^2*U3 + (-3307478/635835)*U0*U2*U3 + (22477498/635835)*U1*U2*U3 + (4404047/1271670)*U2^2*U3 + (1283668/635835)*U0*U3^2 + (19355248/635835)*U1*U3^2 + (-3206753/1271670)*U2*U3^2 + (-690307/1271670)*U3^3
(1)*U0*U7*U9 + (35/23)*U1*U8*U9 + (-10/23)*U1*U8^2 + (-112/23)*U0*U1*U5 + (-40/23)*U0*U1*U4 + (-688/23)*U0*U1*U6 + (-64/23)*U1^2*U5 + (-652/23)*U1^2*U4 + (-922/23)*U1^2*U6 + (479/4301)*U2*U7*U9 + (742/4301)*U2*U7*U8 + (-3661/4301)*U2*U8*U9 + (4204/4301)*U0*U2*U5 + (-1262/391)*U0*U2*U4 + (-1008/4301)*U0*U2*U6 + (7468/12903)*U1*U2*U5 + (-15602/4301)*U1*U2*U4 + (7540/4301)*U1*U2*U6 + (526/12903)*U2^2*U5 + (24/11)*U2^2*U4 + (296/391)*U2^2*U6 + (-8300/12903)*U3*U7*U9 + (4555/25806)*U3*U7*U8 + (8083/12903)*U3*U8*U9 + (1235/4301)*U0*U3*U5 + (1184/1173)*U0*U3*U4 + (53500/12903)*U0*U3*U6 + (-2382/4301)*U1*U3*U5 + (-12404/12903)*U1*U3*U4 + (-247736/12903)*U1*U3*U6 + (21878/38709)*U2*U3*U5 + (902/1173)*U2*U3*U4 + (2656/4301)*U2*U3*U6 + (27281/38709)*U3^2*U5 + (3142/12903)*U3^2*U4 + (-14650/4301)*U3^2*U6
(1)*U0*U6*U9 + (194737/73720)*U1*U6*U7 + (-51412/27645)*U1*U5*U9 + (104254/9215)*U1*U4*U9 + (225276/9215)*U1*U6*U9 + (-37642/27645)*U1*U5*U8 + (38746/9215)*U1*U4*U8 + (-50528/9215)*U1*U6*U8 + (466549/55290)*U0^2*U1 + (11316487/110580)*U0*U1^2 + (-1949578/27645)*U1^3 + (35391/73720)*U2*U6*U7 + (811/27645)*U2*U5*U9 + (1)*U2*U4*U9 + (2)*U2*U6*U9 + (-4228/9215)*U2*U4*U8 + (-27449/55290)*U0^2*U2 + (-2933591/110580)*U0*U1*U2 + (-467158/27645)*U1^2*U2 + (-15968/27645)*U0*U2^2 + (105349/55290)*U1*U2^2 + (7727/11058)*U2^3 + (81769/147440)*U3*U6*U7 + (43/1843)*U3*U5*U9 + (3547/9215)*U3*U4*U8 + (10703/36860)*U0^2*U3 + (695373/73720)*U0*U1*U3 + (-176438/9215)*U1^2*U3 + (-8779/27645)*U0*U2*U3 + (402514/27645)*U1*U2*U3 + (120337/110580)*U2^2*U3 + (-1451/27645)*U0*U3^2 + (-114677/55290)*U1*U3^2 + (-4072/27645)*U2*U3^2 + (-4899/36860)*U3^3
(1)*U0*U4*U9 + (-513879/847780)*U1*U6*U7 + (2685193/3815010)*U1*U5*U9 + (-4233433/635835)*U1*U4*U9 + (-7259162/635835)*U1*U6*U9 + (201967/423890)*U1*U5*U8 + (-2136917/635835)*U1*U4*U8 + (2236126/635835)*U1*U6*U8 + (-10118048/635835)*U0^2*U1 + (-117682529/1271670)*U0*U1^2 + (19282282/635835)*U1^3 + (-654853/3391120)*U2*U6*U7 + (792341/3815010)*U2*U5*U9 + (-1)*U2*U4*U9 + (-1)*U2*U6*U9 + (-103371/423890)*U2*U4*U8 + (-2305729/7630020)*U0^2*U2 + (20967553/5086680)*U0*U1*U2 + (25663591/1907505)*U1^2*U2 + (437989/165870)*U0*U2^2 + (5041456/1907505)*U1*U2^2 + (240961/1526004)*U2^3 + (-652417/15260040)*U3*U6*U7 + (-29135/99522)*U3*U5*U9 + (-1)*U3*U4*U9 + (-2)*U3*U6*U9 + (1347071/3815010)*U3*U4*U8 + (4342639/5722515)*U0^2*U3 + (22012381/995220)*U0*U1*U3 + (64601149/5722515)*U1^2*U3 + (11872754/5722515)*U0*U2*U3 + (-23903239/5722515)*U1*U2*U3 + (-13968191/11445030)*U2^2*U3 + (-441293/11445030)*U0*U3^2 + (-12252934/5722515)*U1*U3^2 + (-11110517/22890060)*U2*U3^2 + (268621/11445030)*U3^3
(1)*U0*U5*U9 + (950331/847780)*U1*U6*U7 + (136628/635835)*U1*U5*U9 + (1739174/211945)*U1*U4*U9 + (3072256/211945)*U1*U6*U9 + (-247104/211945)*U1*U5*U8 + (-590684/211945)*U1*U4*U8 + (-1950128/211945)*U1*U6*U8 + (1071359/211945)*U0^2*U1 + (68625347/423890)*U0*U1^2 + (-2633896/211945)*U1^3 + (455403/847780)*U2*U6*U7 + (-125264/635835)*U2*U5*U9 + (-362268/211945)*U2*U4*U8 + (1863053/635835)*U0^2*U2 + (54439/423890)*U0*U1*U2 + (1725592/635835)*U1^2*U2 + (-109306/27645)*U0*U2^2 + (478507/635835)*U1*U2^2 + (40975/127167)*U2^3 + (-1778029/5086680)*U3*U6*U7 + (31931/16587)*U3*U5*U9 + (-3976634/635835)*U3*U4*U8 + (-20380069/3815010)*U0^2*U3 + (-39210533/331740)*U0*U1*U3 + (56083648/1907505)*U1^2*U3 + (3129938/1907505)*U0*U2*U3 + (36965822/1907505)*U1*U2*U3 + (10066183/3815010)*U2^2*U3 + (963092/1907505)*U0*U3^2 + (36386567/1907505)*U1*U3^2 + (-5627126/1907505)*U2*U3^2 + (-658523/3815010)*U3^3
(1)*U0*U7^2 + (85/46)*U1*U8*U9 + (1/23)*U1*U8^2 + (-362/69)*U0*U1*U5 + (50/23)*U0*U1*U4 + (216/23)*U0*U1*U6 + (-542/69)*U1^2*U5 + (-1462/23)*U1^2*U4 + (-147/23)*U1^2*U6 + (-1097/25806)*U2*U7*U9 + (-8015/12903)*U2*U7*U8 + (34783/25806)*U2*U8*U9 + (-2748/4301)*U0*U2*U5 + (397/1173)*U0*U2*U4 + (70940/12903)*U0*U2*U6 + (11018/4301)*U1*U2*U5 + (27653/12903)*U1*U2*U4 + (436946/12903)*U1*U2*U6 + (-14933/38709)*U2^2*U5 + (248/33)*U2^2*U4 + (872/391)*U2^2*U6 + (15833/8602)*U3*U7*U9 + (-11635/17204)*U3*U7*U8 + (-22809/8602)*U3*U8*U9 + (-8147/25806)*U0*U3*U5 + (-2180/391)*U0*U3*U4 + (-79140/4301)*U0*U3*U6 + (-148031/12903)*U1*U3*U5 + (-329796/4301)*U1*U3*U4 + (-385772/4301)*U1*U3*U6 + (18871/38709)*U2*U3*U5 + (-13495/12903)*U2*U3*U4 + (27868/4301)*U2*U3*U6 + (-53765/25806)*U3^2*U5 + (1171/4301)*U3^2*U4 + (42865/4301)*U3^2*U6
(1)*U0*U6*U7 + (252229/423890)*U1*U6*U7 + (271984/635835)*U1*U5*U9 + (-120128/211945)*U1*U4*U9 + (-293632/211945)*U1*U6*U9 + (57808/211945)*U1*U5*U8 + (41408/211945)*U1*U4*U8 + (466976/211945)*U1*U6*U8 + (-166168/211945)*U0^2*U1 + (-3943247/211945)*U0*U1^2 + (2661632/211945)*U1^3 + (476831/1271670)*U2*U6*U7 + (41144/1907505)*U2*U5*U9 + (309088/635835)*U2*U4*U8 + (445042/1907505)*U0^2*U2 + (13192649/1907505)*U0*U1*U2 + (11400568/1907505)*U1^2*U2 + (29776/82935)*U0*U2^2 + (3216638/1907505)*U1*U2^2 + (207190/381501)*U2^3 + (-49204/635835)*U3*U6*U7 + (-464/16587)*U3*U5*U9 + (13328/635835)*U3*U4*U8 + (63344/1907505)*U0^2*U3 + (62504/82935)*U0*U1*U3 + (4091744/1907505)*U1^2*U3 + (-39092/635835)*U0*U2*U3 + (-116036/211945)*U1*U2*U3 + (232352/1907505)*U2^2*U3 + (-33344/1907505)*U0*U3^2 + (-1647614/1907505)*U1*U3^2 + (-39758/1907505)*U2*U3^2 + (36688/1907505)*U3^3
(1)*U0*U4*U7 + (31195/42389)*U1*U6*U7 + (-301136/381501)*U1*U5*U9 + (882196/127167)*U1*U4*U9 + (1817624/127167)*U1*U6*U9 + (-100346/127167)*U1*U5*U8 + (239264/127167)*U1*U4*U8 + (-466936/127167)*U1*U6*U8 + (538072/127167)*U0^2*U1 + (5803862/127167)*U0*U1^2 + (-4656188/127167)*U1^3 + (23515/169556)*U2*U6*U7 + (452/381501)*U2*U5*U9 + (-39062/42389)*U2*U4*U8 + (-310667/381501)*U0^2*U2 + (-5522387/254334)*U0*U1*U2 + (-2198164/381501)*U1^2*U2 + (9106/16587)*U0*U2^2 + (145196/381501)*U1*U2^2 + (71449/381501)*U2^3 + (138541/3052008)*U3*U6*U7 + (7856/49761)*U3*U5*U9 + (-140764/381501)*U3*U4*U8 + (-1145207/2289006)*U0^2*U3 + (-2234995/199044)*U0*U1*U3 + (-9260092/1144503)*U1^2*U3 + (-475724/1144503)*U0*U2*U3 + (9420958/1144503)*U1*U2*U3 + (-550363/2289006)*U2^2*U3 + (160726/1144503)*U0*U3^2 + (1793284/1144503)*U1*U3^2 + (-490288/1144503)*U2*U3^2 + (180851/2289006)*U3^3
(1)*U0*U5*U7 + (763764/211945)*U1*U6*U7 + (-1411112/635835)*U1*U5*U9 + (-210416/211945)*U1*U4*U9 + (152336/211945)*U1*U6*U9 + (-99284/211945)*U1*U5*U8 + (488516/211945)*U1*U4*U8 + (-385288/211945)*U1*U6*U8 + (1956664/211945)*U0^2*U1 + (53282036/211945)*U0*U1^2 + (-6905096/211945)*U1^3 + (-1312547/847780)*U2*U6*U7 + (347266/635835)*U2*U5*U9 + (-443588/211945)*U2*U4*U8 + (-53857/635835)*U0^2*U2 + (-8847053/1271670)*U0*U1*U2 + (-4203936/211945)*U1^2*U2 + (47444/27645)*U0*U2^2 + (4108552/635835)*U1*U2^2 + (-41201/42389)*U2^3 + (1852733/2543340)*U3*U6*U7 + (448/16587)*U3*U5*U9 + (378356/635835)*U3*U4*U8 + (623483/1907505)*U0^2*U3 + (1697581/165870)*U0*U1*U3 + (-15119992/1907505)*U1^2*U3 + (485518/1907505)*U0*U2*U3 + (26683972/1907505)*U1*U2*U3 + (1025659/1907505)*U2^2*U3 + (-163418/1907505)*U0*U3^2 + (-12169928/1907505)*U1*U3^2 + (-661381/1907505)*U2*U3^2 + (-133229/1907505)*U3^3
(1)*U0*U6^2 + (36/35)*U1*U4*U6 + (27/7)*U1*U6^2 + (-97/420)*U0*U1*U7 + (-1/210)*U0*U1*U9 + (-19/210)*U0*U1*U8 + (-31/42)*U1^2*U7 + (19/105)*U1^2*U9 + (67/105)*U1^2*U8 + (-65/4104)*U2*U4*U5 + (-10349/11970)*U2*U4^2 + (27007/143640)*U2*U5*U6 + (-26143/23940)*U2*U4*U6 + (14765/9576)*U2*U6^2 + (155923/574560)*U0*U2*U7 + (28583/287280)*U0*U2*U9 + (74887/287280)*U0*U2*U8 + (65/4104)*U1*U2*U7 + (25526/17955)*U1*U2*U9 + (190087/71820)*U1*U2*U8 + (167/912)*U2^2*U9 + (14765/57456)*U2^2*U8 + (6701/47880)*U3*U4*U5 + (29/114)*U3*U4^2 + (73/6840)*U3*U5*U6 + (-1787/1596)*U3*U4*U6 + (-6497/2280)*U3*U6^2 + (-55829/191520)*U0*U3*U7 + (-10561/95760)*U0*U3*U9 + (73/13680)*U0*U3*U8 + (-6701/47880)*U1*U3*U7 + (-6847/5985)*U1*U3*U9 + (-26009/23940)*U1*U3*U8 + (183/760)*U2*U3*U7 + (-1817/4788)*U2*U3*U9 + (-10943/28728)*U2*U3*U8 + (-519/5320)*U3^2*U7 + (2167/31920)*U3^2*U9 + (73/13680)*U3^2*U8
(1)*U0*U4*U6 + (2/7)*U1*U4*U6 + (37/28)*U1*U6^2 + (211/336)*U0*U1*U7 + (-71/168)*U0*U1*U9 + (163/168)*U0*U1*U8 + (-43/168)*U1^2*U7 + (5/84)*U1^2*U9 + (8/21)*U1^2*U8 + (1543/16416)*U2*U4*U5 + (583/4788)*U2*U4^2 + (27287/114912)*U2*U5*U6 + (3817/19152)*U2*U4*U6 + (10601/38304)*U2*U6^2 + (-124525/459648)*U0*U2*U7 + (19651/229824)*U0*U2*U9 + (27287/229824)*U0*U2*U8 + (-1543/16416)*U1*U2*U7 + (1240/3591)*U1*U2*U9 + (66383/57456)*U1*U2*U8 + (273/1216)*U2^2*U9 + (10601/229824)*U2^2*U8 + (1447/28728)*U3*U4*U5 + (427/2736)*U3*U4^2 + (-263/8208)*U3*U5*U6 + (-491/1197)*U3*U4*U6 + (-3611/2736)*U3*U6^2 + (-18689/229824)*U0*U3*U7 + (-1345/28728)*U0*U3*U9 + (-263/16416)*U0*U3*U8 + (-1447/28728)*U1*U3*U7 + (-1469/3591)*U1*U3*U9 + (-13397/28728)*U1*U3*U8 + (33/608)*U2*U3*U7 + (-10139/76608)*U2*U3*U9 + (-23267/229824)*U2*U3*U8 + (-311/12768)*U3^2*U7 + (797/38304)*U3^2*U9 + (-263/16416)*U3^2*U8
(1)*U0*U5*U6 + (-114/5)*U1*U4*U6 + (-69)*U1*U6^2 + (91/20)*U0*U1*U7 + (-7/10)*U0*U1*U9 + (-3/10)*U0*U1*U8 + (31/2)*U1^2*U7 + (-17/5)*U1^2*U9 + (-66/5)*U1^2*U8 + (-961/1368)*U2*U4*U5 + (4831/285)*U2*U4^2 + (-42211/6840)*U2*U5*U6 + (24499/1140)*U2*U4*U6 + (-12809/456)*U2*U6^2 + (-97759/27360)*U0*U2*U7 + (-31199/13680)*U0*U2*U9 + (-55891/13680)*U0*U2*U8 + (961/1368)*U1*U2*U7 + (-21113/855)*U1*U2*U9 + (-197911/3420)*U1*U2*U8 + (-2181/304)*U2^2*U9 + (-12809/2736)*U2^2*U8 + (-107/45)*U3*U4*U5 + (-47/12)*U3*U4^2 + (77/180)*U3*U5*U6 + (85/3)*U3*U4*U6 + (3857/60)*U3*U6^2 + (3857/720)*U0*U3*U7 + (359/180)*U0*U3*U9 + (-103/360)*U0*U3*U8 + (107/45)*U1*U3*U7 + (1007/45)*U1*U3*U9 + (2147/90)*U1*U3*U8 + (-3209/760)*U2*U3*U7 + (7415/912)*U2*U3*U9 + (2319/304)*U2*U3*U8 + (69/40)*U3^2*U7 + (-161/120)*U3^2*U9 + (-103/360)*U3^2*U8
(1)*U0*U4^2 + (54/7)*U1*U4*U6 + (405/14)*U1*U6^2 + (-697/168)*U0*U1*U7 + (221/84)*U0*U1*U9 + (307/84)*U0*U1*U8 + (-689/84)*U1^2*U7 + (85/42)*U1^2*U9 + (160/21)*U1^2*U8 + (257/912)*U2*U4*U5 + (-1290/133)*U2*U4^2 + (6339/2128)*U2*U5*U6 + (-13913/1064)*U2*U4*U6 + (29191/2128)*U2*U6^2 + (22063/8512)*U0*U2*U7 + (3991/4256)*U0*U2*U9 + (6339/4256)*U0*U2*U8 + (-257/912)*U1*U2*U7 + (10709/798)*U1*U2*U9 + (31319/1064)*U1*U2*U8 + (1991/608)*U2^2*U9 + (29191/12768)*U2^2*U8 + (35149/28728)*U3*U4*U5 + (1319/1368)*U3*U4^2 + (-31/1026)*U3*U5*U6 + (-71501/4788)*U3*U4*U6 + (-20987/684)*U3*U6^2 + (-13687/7182)*U0*U3*U7 + (-47927/57456)*U0*U3*U9 + (-31/2052)*U0*U3*U8 + (-35149/28728)*U1*U3*U7 + (-87985/7182)*U1*U3*U9 + (-81209/7182)*U1*U3*U8 + (2009/912)*U2*U3*U7 + (-44173/12768)*U2*U3*U9 + (-416483/114912)*U2*U3*U8 + (-6785/6384)*U3^2*U7 + (4853/9576)*U3^2*U9 + (-31/2052)*U3^2*U8
(1)*U0*U4*U5 + (1734/35)*U1*U4*U6 + (2097/14)*U1*U6^2 + (-3667/280)*U0*U1*U7 + (279/140)*U0*U1*U9 + (541/140)*U0*U1*U8 + (-997/28)*U1^2*U7 + (579/70)*U1^2*U9 + (1066/35)*U1^2*U8 + (4181/2736)*U2*U4*U5 + (-157337/3990)*U2*U4^2 + (1331177/95760)*U2*U5*U6 + (-816233/15960)*U2*U4*U6 + (414955/6384)*U2*U6^2 + (3975053/383040)*U0*U2*U7 + (953773/191520)*U0*U2*U9 + (1331177/191520)*U0*U2*U8 + (-4181/2736)*U1*U2*U7 + (340958/5985)*U1*U2*U9 + (6309977/47880)*U1*U2*U8 + (9833/608)*U2^2*U9 + (414955/38304)*U2^2*U8 + (24467/3990)*U3*U4*U5 + (1799/152)*U3*U4^2 + (199/2280)*U3*U5*U6 + (-14809/266)*U3*U4*U6 + (-109481/760)*U3*U6^2 + (-970727/63840)*U0*U3*U7 + (-70409/15960)*U0*U3*U9 + (199/4560)*U0*U3*U8 + (-24467/3990)*U1*U3*U7 + (-107671/1995)*U1*U3*U9 + (-437747/7980)*U1*U3*U8 + (14749/1520)*U2*U3*U7 + (-230029/12768)*U2*U3*U9 + (-653405/38304)*U2*U3*U8 + (-44257/10640)*U3^2*U7 + (25951/10640)*U3^2*U9 + (199/4560)*U3^2*U8
(1)*U8^2*U9 + (-24812769/847780)*U1*U6*U7 + (-29109946/1907505)*U1*U5*U9 + (3190172/635835)*U1*U4*U9 + (-29096192/635835)*U1*U6*U9 + (-4203062/635835)*U1*U5*U8 + (-5138912/635835)*U1*U4*U8 + (-67830314/635835)*U1*U6*U8 + (11222227/635835)*U0^2*U1 + (536208841/1271670)*U0*U1^2 + (-283321328/635835)*U1^3 + (-521568/211945)*U2*U6*U7 + (884968/1907505)*U2*U5*U9 + (2)*U2*U5*U8 + (-966808/211945)*U2*U4*U8 + (-2)*U2*U6*U8 + (6535304/1907505)*U0^2*U2 + (31779226/635835)*U0*U1*U2 + (-329940224/1907505)*U1^2*U2 + (-504898/82935)*U0*U2^2 + (-133141139/1907505)*U1*U2^2 + (-2423780/381501)*U2^3 + (-7532084/1907505)*U3*U6*U7 + (32768/49761)*U3*U5*U9 + (2/3)*U3*U5*U8 + (-3670652/1907505)*U3*U4*U8 + (-10)*U3*U6*U8 + (-14972396/5722515)*U0^2*U3 + (-13729106/248805)*U0*U1*U3 + (-757364936/5722515)*U1^2*U3 + (-262036/5722515)*U0*U2*U3 + (-38222554/5722515)*U1*U2*U3 + (15736112/5722515)*U2^2*U3 + (3719486/5722515)*U0*U3^2 + (118035881/5722515)*U1*U3^2 + (-23649608/5722515)*U2*U3^2 + (-1072/5722515)*U3^3
(1)*U7*U8^2 + (-424017/84778)*U1*U6*U7 + (-1936228/381501)*U1*U5*U9 + (-4016740/127167)*U1*U4*U9 + (-546752/127167)*U1*U6*U9 + (-187124/127167)*U1*U5*U8 + (-757964/127167)*U1*U4*U8 + (2385328/127167)*U1*U6*U8 + (-1336946/127167)*U0^2*U1 + (11180333/127167)*U0*U1^2 + (-3445184/127167)*U1^3 + (-317949/42389)*U2*U6*U7 + (273490/381501)*U2*U5*U9 + (-146720/42389)*U2*U4*U8 + (-8)*U2*U6*U8 + (-124300/381501)*U0^2*U2 + (-3490538/127167)*U0*U1*U2 + (-20924000/381501)*U1^2*U2 + (12098/16587)*U0*U2^2 + (-857582/381501)*U1*U2^2 + (-2759740/381501)*U2^3 + (5029943/763002)*U3*U6*U7 + (10498/49761)*U3*U5*U9 + (-730424/381501)*U3*U4*U8 + (-1268582/1144503)*U0^2*U3 + (-1264781/49761)*U0*U1*U3 + (79825864/1144503)*U1^2*U3 + (3502880/1144503)*U0*U2*U3 + (5918540/1144503)*U1*U2*U3 + (6260894/1144503)*U2^2*U3 + (104438/1144503)*U0*U3^2 + (4059818/1144503)*U1*U3^2 + (-1201700/1144503)*U2*U3^2 + (192266/1144503)*U3^3
(1)*U4*U8^2 + (-102)*U1*U4*U6 + (-262)*U1*U6^2 + (109/6)*U0*U1*U7 + (-2/3)*U0*U1*U9 + (-6)*U0*U1*U8 + (191/3)*U1^2*U7 + (-50/3)*U1^2*U9 + (-48)*U1^2*U8 + (-149/54)*U2*U4*U5 + (1277/18)*U2*U4^2 + (-686/27)*U2*U5*U6 + (823/9)*U2*U4*U6 + (-1010/9)*U2*U6^2 + (-1883/108)*U0*U2*U7 + (-1073/108)*U0*U2*U9 + (-857/54)*U0*U2*U8 + (149/54)*U1*U2*U7 + (-2630/27)*U1*U2*U9 + (-6304/27)*U1*U2*U8 + (-181/6)*U2^2*U9 + (-523/27)*U2^2*U8 + (-6577/684)*U3*U4*U5 + (-1022/57)*U3*U4^2 + (493/684)*U3*U5*U6 + (12395/114)*U3*U4*U6 + (58495/228)*U3*U6^2 + (59989/2736)*U0*U3*U7 + (11525/1368)*U0*U3*U9 + (-1103/1368)*U0*U3*U8 + (6577/684)*U1*U3*U7 + (15820/171)*U1*U3*U9 + (34201/342)*U1*U3*U8 + (-69/4)*U2*U3*U7 + (45995/1368)*U2*U3*U9 + (124033/4104)*U2*U3*U8 + (1511/228)*U3^2*U7 + (-2479/456)*U3^2*U9 + (-191/1368)*U3^2*U8
(1)*U8*U9^2 + (-20987323/847780)*U1*U6*U7 + (22061168/1907505)*U1*U5*U9 + (-28608736/635835)*U1*U4*U9 + (-61166954/635835)*U1*U6*U9 + (3160136/635835)*U1*U5*U8 + (-16253564/635835)*U1*U4*U8 + (-3297248/635835)*U1*U6*U8 + (-5565997/211945)*U0^2*U1 + (-216932511/423890)*U0*U1^2 + (73160008/211945)*U1^3 + (415793/2543340)*U2*U6*U7 + (-4592914/1907505)*U2*U5*U9 + (2)*U2*U4*U9 + (-6)*U2*U6*U9 + (2496932/635835)*U2*U4*U8 + (16985053/1907505)*U0^2*U2 + (873881207/3815010)*U0*U1*U2 + (13083448/211945)*U1^2*U2 + (-607736/82935)*U0*U2^2 + (-90464893/1907505)*U1*U2^2 + (-584669/127167)*U2^3 + (-2487758/1907505)*U3*U6*U7 + (83198/49761)*U3*U5*U9 + (2)*U3*U4*U9 + (6)*U3*U6*U9 + (-9668624/1907505)*U3*U4*U8 + (-25049672/5722515)*U0^2*U3 + (-32909432/248805)*U0*U1*U3 + (666023608/5722515)*U1^2*U3 + (-7566772/5722515)*U0*U2*U3 + (-559691458/5722515)*U1*U2*U3 + (17388494/5722515)*U2^2*U3 + (7710692/5722515)*U0*U3^2 + (290949167/5722515)*U1*U3^2 + (16575829/5722515)*U2*U3^2 + (1917596/5722515)*U3^3
(1)*U7*U8*U9 + (-2052649/211945)*U1*U6*U7 + (-13716884/1907505)*U1*U5*U9 + (11367688/635835)*U1*U4*U9 + (-4733728/635835)*U1*U6*U9 + (-633836/211945)*U1*U5*U8 + (2463632/635835)*U1*U4*U8 + (-17690056/635835)*U1*U6*U8 + (11312668/635835)*U0^2*U1 + (187150502/635835)*U0*U1^2 + (-144258992/635835)*U1^3 + (-5734069/2543340)*U2*U6*U7 + (-25816/635835)*U2*U5*U9 + (-530056/635835)*U2*U4*U8 + (220597/635835)*U0^2*U2 + (-62875291/3815010)*U0*U1*U2 + (-194632976/1907505)*U1^2*U2 + (-87164/27645)*U0*U2^2 + (-6434004/211945)*U1*U2^2 + (-1686461/381501)*U2^3 + (-18487849/7630020)*U3*U6*U7 + (6952/49761)*U3*U5*U9 + (1488752/1907505)*U3*U4*U8 + (3913211/5722515)*U0^2*U3 + (9942127/497610)*U0*U1*U3 + (-511090144/5722515)*U1^2*U3 + (-6341024/5722515)*U0*U2*U3 + (-14162336/5722515)*U1*U2*U3 + (-529487/5722515)*U2^2*U3 + (-344636/5722515)*U0*U3^2 + (-4282916/5722515)*U1*U3^2 + (-1085767/5722515)*U2*U3^2 + (-2879303/5722515)*U3^3
(1)*U6*U8*U9 + (-1836/35)*U1*U4*U6 + (-768/7)*U1*U6^2 + (527/70)*U0*U1*U7 + (-9/35)*U0*U1*U9 + (-31/35)*U0*U1*U8 + (155/7)*U1^2*U7 + (-78/35)*U1^2*U9 + (-544/35)*U1^2*U8 + (-421/684)*U2*U4*U5 + (45284/1995)*U2*U4^2 + (-211657/23940)*U2*U5*U6 + (114853/3990)*U2*U4*U6 + (-72299/1596)*U2*U6^2 + (-677653/95760)*U0*U2*U7 + (-164573/47880)*U0*U2*U9 + (-259537/47880)*U0*U2*U8 + (421/684)*U1*U2*U7 + (-225832/5985)*U1*U2*U9 + (-1013197/11970)*U1*U2*U8 + (-1569/152)*U2^2*U9 + (-69107/9576)*U2^2*U8 + (-1048/315)*U3*U4*U5 + (-41/6)*U3*U4^2 + (47/90)*U3*U5*U6 + (752/21)*U3*U4*U6 + (2687/30)*U3*U6^2 + (20789/2520)*U0*U3*U7 + (1913/630)*U0*U3*U9 + (-13/180)*U0*U3*U8 + (1048/315)*U1*U3*U7 + (10828/315)*U1*U3*U9 + (12599/315)*U1*U3*U8 + (-7607/1140)*U2*U3*U7 + (37481/3192)*U2*U3*U9 + (11889/1064)*U2*U3*U8 + (919/420)*U3^2*U7 + (-797/420)*U3^2*U9 + (-13/180)*U3^2*U8
(1)*U4*U8*U9 + (3186/35)*U1*U4*U6 + (1028/7)*U1*U6^2 + (-1433/105)*U0*U1*U7 + (122/105)*U0*U1*U9 + (-324/35)*U0*U1*U8 + (-628/21)*U1^2*U7 + (404/105)*U1^2*U9 + (384/35)*U1^2*U8 + (305/513)*U2*U4*U5 + (-175012/5985)*U2*U4^2 + (217169/17955)*U2*U5*U6 + (-225592/5985)*U2*U4*U6 + (78199/1197)*U2*U6^2 + (835721/71820)*U0*U2*U7 + (164551/35910)*U0*U2*U9 + (217169/35910)*U0*U2*U8 + (-305/513)*U1*U2*U7 + (879596/17955)*U1*U2*U9 + (2024908/17955)*U1*U2*U8 + (567/38)*U2^2*U9 + (78199/7182)*U2^2*U8 + (24572/5985)*U3*U4*U5 + (638/57)*U3*U4^2 + (-254/855)*U3*U5*U6 + (-17434/399)*U3*U4*U6 + (-34394/285)*U3*U6^2 + (-144139/11970)*U0*U3*U7 + (-24611/5985)*U0*U3*U9 + (-127/855)*U0*U3*U8 + (-24572/5985)*U1*U3*U7 + (-272882/5985)*U1*U3*U9 + (-360256/5985)*U1*U3*U8 + (901/95)*U2*U3*U7 + (-39181/2394)*U2*U3*U9 + (-101021/7182)*U2*U3*U8 + (-4469/1995)*U3^2*U7 + (5147/1995)*U3^2*U9 + (-127/855)*U3^2*U8
(1)*U5*U8*U9 + (36/35)*U1*U4*U6 + (4779/14)*U1*U6^2 + (-4533/280)*U0*U1*U7 + (81/140)*U0*U1*U9 + (699/140)*U0*U1*U8 + (-2067/28)*U1^2*U7 + (981/70)*U1^2*U9 + (4164/35)*U1^2*U8 + (1903/304)*U2*U4*U5 + (-109821/1330)*U2*U4^2 + (330027/10640)*U2*U5*U6 + (-548049/5320)*U2*U4*U6 + (286323/2128)*U2*U6^2 + (689623/42560)*U0*U2*U7 + (256343/21280)*U0*U2*U9 + (478987/21280)*U0*U2*U8 + (-1903/304)*U1*U2*U7 + (78403/665)*U1*U2*U9 + (1575787/5320)*U1*U2*U8 + (21987/608)*U2^2*U9 + (95441/4256)*U2^2*U8 + (24034/1995)*U3*U4*U5 + (2213/152)*U3*U4^2 + (-16439/2280)*U3*U5*U6 + (-39793/266)*U3*U4*U6 + (-239519/760)*U3*U6^2 + (-1359833/63840)*U0*U3*U7 + (-151181/15960)*U0*U3*U9 + (15481/4560)*U0*U3*U8 + (-24034/1995)*U1*U3*U7 + (-196159/1995)*U1*U3*U9 + (-671033/7980)*U1*U3*U8 + (25671/1520)*U2*U3*U7 + (-170109/4256)*U2*U3*U9 + (-459869/12768)*U2*U3*U8 + (-102363/10640)*U3^2*U7 + (74969/10640)*U3^2*U9 + (6361/4560)*U3^2*U8
(1)*U7^2*U8 + (8578498/211945)*U1*U6*U7 + (5553608/1907505)*U1*U5*U9 + (-11455336/635835)*U1*U4*U9 + (18909616/635835)*U1*U6*U9 + (-195368/211945)*U1*U5*U8 + (-9644744/635835)*U1*U4*U8 + (-12408008/635835)*U1*U6*U8 + (-5439376/635835)*U0^2*U1 + (-12706004/635835)*U0*U1^2 + (88943984/635835)*U1^3 + (2/3)*U2*U5*U7 + (1469257/635835)*U2*U6*U7 + (2258432/635835)*U2*U5*U9 + (-975608/635835)*U2*U4*U8 + (-5713004/635835)*U0^2*U2 + (-447651874/1907505)*U0*U1*U2 + (463740032/1907505)*U1^2*U2 + (171576/9215)*U0*U2^2 + (80899424/635835)*U1*U2^2 + (4394192/381501)*U2^3 + (-2/3)*U3*U5*U7 + (-12)*U3*U4*U7 + (-54670351/3815010)*U3*U6*U7 + (-39952/49761)*U3*U5*U9 + (5439616/1907505)*U3*U4*U8 + (24410218/5722515)*U0^2*U3 + (24969913/248805)*U0*U1*U3 + (279394528/5722515)*U1^2*U3 + (20812928/5722515)*U0*U2*U3 + (720444152/5722515)*U1*U2*U3 + (-88734886/5722515)*U2^2*U3 + (-5017048/5722515)*U0*U3^2 + (-279363088/5722515)*U1*U3^2 + (50805004/5722515)*U2*U3^2 + (-9359074/5722515)*U3^3
(1)*U6*U7*U8 + (1536/35)*U1*U4*U6 + (480/7)*U1*U6^2 + (-96/35)*U0*U1*U7 + (24/35)*U0*U1*U9 + (-34/35)*U0*U1*U8 + (-12/7)*U1^2*U7 + (-72/35)*U1^2*U9 + (-136/35)*U1^2*U8 + (-46/57)*U2*U4*U5 + (-1838/665)*U2*U4^2 + (236/1995)*U2*U5*U6 + (2092/665)*U2*U4*U6 + (2320/133)*U2*U6^2 + (2591/1995)*U0*U2*U7 + (887/1995)*U0*U2*U9 + (118/1995)*U0*U2*U8 + (46/57)*U1*U2*U7 + (1364/1995)*U1*U2*U9 + (22252/1995)*U1*U2*U8 + (134/57)*U2^2*U9 + (564/133)*U2^2*U8 + (4262/5985)*U3*U4*U5 + (74/57)*U3*U4^2 + (136/855)*U3*U5*U6 + (-3988/399)*U3*U4*U6 + (-6404/285)*U3*U6^2 + (-11042/5985)*U0*U3*U7 + (-4001/5985)*U0*U3*U9 + (68/855)*U0*U3*U8 + (-4262/5985)*U1*U3*U7 + (-46532/5985)*U1*U3*U9 + (-60196/5985)*U1*U3*U8 + (343/285)*U2*U3*U7 + (-1184/399)*U2*U3*U9 + (-4412/1197)*U2*U3*U8 + (-989/1995)*U3^2*U7 + (902/1995)*U3^2*U9 + (68/855)*U3^2*U8
(1)*U4*U7*U8 + (-2868/35)*U1*U4*U6 + (-863/7)*U1*U6^2 + (2711/420)*U0*U1*U7 + (-247/210)*U0*U1*U9 + (69/70)*U0*U1*U8 + (701/42)*U1^2*U7 + (-347/105)*U1^2*U9 + (-72/35)*U1^2*U8 + (1247/4104)*U2*U4*U5 + (95176/5985)*U2*U4^2 + (-959341/143640)*U2*U5*U6 + (278149/23940)*U2*U4*U6 + (-385703/9576)*U2*U6^2 + (-3237889/574560)*U0*U2*U7 + (-765929/287280)*U0*U2*U9 + (-959341/287280)*U0*U2*U8 + (1489/4104)*U1*U2*U7 + (-500198/17955)*U1*U2*U9 + (-5010421/71820)*U1*U2*U8 + (-2639/304)*U2^2*U9 + (-385703/57456)*U2^2*U8 + (-9796/5985)*U3*U4*U5 + (-1423/228)*U3*U4^2 + (3493/3420)*U3*U5*U6 + (8483/399)*U3*U4*U6 + (68173/1140)*U3*U6^2 + (582571/95760)*U0*U3*U7 + (55567/23940)*U0*U3*U9 + (3493/6840)*U0*U3*U8 + (5806/5985)*U1*U3*U7 + (173836/5985)*U1*U3*U9 + (444811/11970)*U1*U3*U8 + (-12157/2280)*U2*U3*U7 + (172385/19152)*U2*U3*U9 + (380785/57456)*U2*U3*U8 + (10267/5320)*U3^2*U7 + (-20443/15960)*U3^2*U9 + (3493/6840)*U3^2*U8
(1)*U5*U7*U8 + (7344/35)*U1*U4*U6 + (2673/7)*U1*U6^2 + (-2151/140)*U0*U1*U7 + (387/70)*U0*U1*U9 + (-207/70)*U0*U1*U8 + (-1233/14)*U1^2*U7 + (1467/35)*U1^2*U9 + (1476/35)*U1^2*U8 + (2635/456)*U2*U4*U5 + (-52072/665)*U2*U4^2 + (501967/15960)*U2*U5*U6 + (-261463/2660)*U2*U4*U6 + (128717/1064)*U2*U6^2 + (1234603/63840)*U0*U2*U7 + (393443/31920)*U0*U2*U9 + (629647/31920)*U0*U2*U8 + (-6283/456)*U1*U2*U7 + (301646/1995)*U1*U2*U9 + (2809087/7980)*U1*U2*U8 + (-2)*U2^2*U7 + (10669/304)*U2^2*U9 + (128717/6384)*U2^2*U8 + (19417/3990)*U3*U4*U5 + (1907/76)*U3*U4^2 + (-5663/1140)*U3*U5*U6 + (-10618/133)*U3*U4*U6 + (-87083/380)*U3*U6^2 + (-652361/31920)*U0*U3*U7 + (-18608/1995)*U0*U3*U9 + (-5663/2280)*U0*U3*U8 + (-35377/3990)*U1*U3*U7 + (-240266/1995)*U1*U3*U9 + (-591881/3990)*U1*U3*U8 + (17637/760)*U2*U3*U7 + (-73319/2128)*U2*U3*U9 + (-39301/2128)*U2*U3*U8 + (-46201/5320)*U3^2*U7 + (27373/5320)*U3^2*U9 + (-5663/2280)*U3^2*U8
(1)*U6^2*U8 + (365/276)*U1*U8*U9 + (53/138)*U1*U8^2 + (-13/23)*U0*U1*U5 + (20/23)*U0*U1*U4 + (206/23)*U0*U1*U6 + (-60/23)*U1^2*U5 + (-525/23)*U1^2*U4 + (-573/46)*U1^2*U6 + (-31589/77418)*U2*U7*U9 + (-15073/77418)*U2*U7*U8 + (77651/154836)*U2*U8*U9 + (1/6)*U2*U8^2 + (-9718/38709)*U0*U2*U5 + (4067/7038)*U0*U2*U4 + (116546/38709)*U0*U2*U6 + (44780/38709)*U1*U2*U5 + (93751/77418)*U1*U2*U4 + (188687/38709)*U1*U2*U6 + (16516/116127)*U2^2*U5 + (182/99)*U2^2*U4 + (197/391)*U2^2*U6 + (18016/38709)*U3*U7*U9 + (-60473/309672)*U3*U7*U8 + (-105929/154836)*U3*U8*U9 + (-20965/154836)*U0*U3*U5 + (-5548/3519)*U0*U3*U4 + (-161210/38709)*U0*U3*U6 + (-28737/8602)*U1*U3*U5 + (-858545/38709)*U1*U3*U4 + (-996620/38709)*U1*U3*U6 + (24053/77418)*U2*U3*U5 + (-3643/25806)*U2*U3*U4 + (2858/4301)*U2*U3*U6 + (-248947/464508)*U3^2*U5 + (16127/77418)*U3^2*U4 + (20975/8602)*U3^2*U6
(1)*U4*U6*U8 + (-841/368)*U1*U8*U9 + (-77/184)*U1*U8^2 + (229/276)*U0*U1*U5 + (-85/92)*U0*U1*U4 + (-331/23)*U0*U1*U6 + (1087/276)*U1^2*U5 + (3479/92)*U1^2*U4 + (5983/184)*U1^2*U6 + (113725/206448)*U2*U7*U9 + (10001/103224)*U2*U7*U8 + (-71747/206448)*U2*U8*U9 + (15716/38709)*U0*U2*U5 + (-1051/3128)*U0*U2*U4 + (-23611/8602)*U0*U2*U6 + (-235717/154836)*U1*U2*U5 + (-2587/34408)*U1*U2*U4 + (-50827/17204)*U1*U2*U6 + (-31241/103224)*U2^2*U5 + (-26/11)*U2^2*U4 + (-385/1173)*U2^2*U6 + (-145967/206448)*U3*U7*U9 + (121621/412896)*U3*U7*U8 + (204095/206448)*U3*U8*U9 + (92557/619344)*U0*U3*U5 + (1807/782)*U0*U3*U4 + (51767/8602)*U0*U3*U6 + (1428809/309672)*U1*U3*U5 + (265671/8602)*U1*U3*U4 + (281989/8602)*U1*U3*U6 + (-69203/309672)*U2*U3*U5 + (251/103224)*U2*U3*U4 + (-2837/1518)*U2*U3*U6 + (500747/619344)*U3^2*U5 + (-34429/103224)*U3^2*U4 + (-126605/34408)*U3^2*U6
(1)*U5*U6*U8 + (1/2)*U0*U8^2 + (521/1104)*U1*U8*U9 + (2909/552)*U1*U8^2 + (1069/276)*U0*U1*U5 + (567/92)*U0*U1*U4 + (-591/23)*U0*U1*U6 + (5431/276)*U1^2*U5 + (15643/92)*U1^2*U4 + (-3253/184)*U1^2*U6 + (2307851/619344)*U2*U7*U9 + (334391/309672)*U2*U7*U8 + (-3992125/619344)*U2*U8*U9 + (177659/77418)*U0*U2*U5 + (-215191/28152)*U0*U2*U4 + (-2753975/77418)*U0*U2*U6 + (-1337537/154836)*U1*U2*U5 + (-8958791/309672)*U1*U2*U4 + (-3812731/154836)*U1*U2*U6 + (-1639069/929016)*U2^2*U5 + (-1090/99)*U2^2*U4 + (5845/1173)*U2^2*U6 + (-2951477/619344)*U3*U7*U9 + (2646019/1238688)*U3*U7*U8 + (4409929/619344)*U3*U8*U9 + (1/2)*U3*U8^2 + (50921/68816)*U0*U3*U5 + (115921/7038)*U0*U3*U4 + (3682733/77418)*U0*U3*U6 + (9920189/309672)*U1*U3*U5 + (16692149/77418)*U1*U3*U4 + (20294171/77418)*U1*U3*U6 + (-1432231/309672)*U2*U3*U5 + (203135/103224)*U2*U3*U4 + (109573/25806)*U2*U3*U6 + (10504397/1858032)*U3^2*U5 + (-690595/309672)*U3^2*U4 + (-975241/34408)*U3^2*U6
(1)*U4^2*U8 + (6725/1656)*U1*U8*U9 + (485/828)*U1*U8^2 + (-527/414)*U0*U1*U5 + (49/46)*U0*U1*U4 + (-11/23)*U0*U1*U6 + (-1277/414)*U1^2*U5 + (-4589/138)*U1^2*U4 + (-15025/276)*U1^2*U6 + (-359269/929016)*U2*U7*U9 + (38411/464508)*U2*U7*U8 + (-925345/929016)*U2*U8*U9 + (44408/116127)*U0*U2*U5 + (-46195/42228)*U0*U2*U4 + (-400541/116127)*U0*U2*U6 + (266251/232254)*U1*U2*U5 + (-1448411/464508)*U1*U2*U4 + (-299767/232254)*U1*U2*U6 + (436091/1393524)*U2^2*U5 + (562/297)*U2^2*U4 + (2621/3519)*U2^2*U6 + (486619/929016)*U3*U7*U9 + (104047/1858032)*U3*U7*U8 + (-421571/929016)*U3*U8*U9 + (-14555/103224)*U0*U3*U5 + (-9434/10557)*U0*U3*U4 + (-256618/116127)*U0*U3*U6 + (-1083559/464508)*U1*U3*U5 + (-1742467/116127)*U1*U3*U4 + (-1005055/116127)*U1*U3*U6 + (-159835/464508)*U2*U3*U5 + (113831/154836)*U2*U3*U4 + (135673/38709)*U2*U3*U6 + (-1236127/2787048)*U3^2*U5 + (148361/464508)*U3^2*U4 + (44529/17204)*U3^2*U6
(1)*U4*U5*U8 + (-615/184)*U1*U8*U9 + (-543/92)*U1*U8^2 + (-359/46)*U0*U1*U5 + (-603/46)*U0*U1*U4 + (-1170/23)*U0*U1*U6 + (-1457/46)*U1^2*U5 + (-13203/46)*U1^2*U4 + (-7119/92)*U1^2*U6 + (-181219/34408)*U2*U7*U9 + (-6427/17204)*U2*U7*U8 + (342905/34408)*U2*U8*U9 + (-8153/12903)*U0*U2*U5 + (18671/1564)*U0*U2*U4 + (221128/4301)*U0*U2*U6 + (347003/25806)*U1*U2*U5 + (651979/17204)*U1*U2*U4 + (77015/8602)*U1*U2*U6 + (168365/51612)*U2^2*U5 + (190/11)*U2^2*U4 + (-4317/391)*U2^2*U6 + (222905/34408)*U3*U7*U9 + (-240231/68816)*U3*U7*U8 + (-323869/34408)*U3*U8*U9 + (-163943/103224)*U0*U3*U5 + (-8401/391)*U0*U3*U4 + (-276275/4301)*U0*U3*U6 + (-2389267/51612)*U1*U3*U5 + (-1346159/4301)*U1*U3*U4 + (-1710155/4301)*U1*U3*U6 + (369229/51612)*U2*U3*U5 + (-30181/17204)*U2*U3*U4 + (-1239/253)*U2*U3*U6 + (-742865/103224)*U3^2*U5 + (45775/17204)*U3^2*U4 + (659301/17204)*U3^2*U6
(1)*U7*U9^2 + (-3561262/211945)*U1*U6*U7 + (1703776/635835)*U1*U5*U9 + (-2350372/211945)*U1*U4*U9 + (1467152/211945)*U1*U6*U9 + (-313048/211945)*U1*U5*U8 + (-3691148/211945)*U1*U4*U8 + (-7157936/211945)*U1*U6*U8 + (-9333856/635835)*U0^2*U1 + (-190701944/635835)*U0*U1^2 + (28253504/635835)*U1^3 + (1165283/423890)*U2*U6*U7 + (-1737878/635835)*U2*U5*U9 + (8)*U2*U4*U9 + (8)*U2*U6*U9 + (372284/211945)*U2*U4*U8 + (5315566/635835)*U0^2*U2 + (29312519/211945)*U0*U1*U2 + (-2023216/635835)*U1^2*U2 + (-232492/27645)*U0*U2^2 + (-8559352/211945)*U1*U2^2 + (-59482/127167)*U2^3 + (757821/423890)*U3*U6*U7 + (898/1843)*U3*U5*U9 + (8)*U3*U6*U9 + (-463396/211945)*U3*U4*U8 + (-171146/211945)*U0^2*U3 + (-547963/27645)*U0*U1*U3 + (31804432/635835)*U1^2*U3 + (265312/635835)*U0*U2*U3 + (-26756032/635835)*U1*U2*U3 + (5507806/635835)*U2^2*U3 + (199516/211945)*U0*U3^2 + (25305848/635835)*U1*U3^2 + (481246/635835)*U2*U3^2 + (-434426/635835)*U3^3
(1)*U5*U9^2 + (7932/35)*U1*U4*U6 + (2469/14)*U1*U6^2 + (-12891/280)*U0*U1*U7 + (-73/140)*U0*U1*U9 + (13/140)*U0*U1*U8 + (-1101/28)*U1^2*U7 + (1387/70)*U1^2*U9 + (-512/35)*U1^2*U8 + (-10423/2736)*U2*U4*U5 + (-153371/3990)*U2*U4^2 + (1329821/95760)*U2*U5*U6 + (-999629/15960)*U2*U4*U6 + (606535/6384)*U2*U6^2 + (8674289/383040)*U0*U2*U7 + (1976449/191520)*U0*U2*U9 + (1329821/191520)*U0*U2*U8 + (10423/2736)*U1*U2*U7 + (559859/5985)*U1*U2*U9 + (7083341/47880)*U1*U2*U8 + (11613/608)*U2^2*U9 + (606535/38304)*U2^2*U8 + (30013/11970)*U3*U4*U5 + (3841/456)*U3*U4^2 + (-679/6840)*U3*U5*U6 + (-48959/798)*U3*U4*U6 + (-344839/2280)*U3*U6^2 + (-1667593/191520)*U0*U3*U7 + (-251971/47880)*U0*U3*U9 + (-679/13680)*U0*U3*U8 + (-30013/11970)*U1*U3*U7 + (-353249/5985)*U1*U3*U9 + (-2592433/23940)*U1*U3*U8 + (25937/1520)*U2*U3*U7 + (-237649/12768)*U2*U3*U9 + (-233195/12768)*U2*U3*U8 + (-11741/10640)*U3^2*U7 + (91249/31920)*U3^2*U9 + (-679/13680)*U3^2*U8
(1)*U7^2*U9 + (2002567/211945)*U1*U6*U7 + (-8556016/635835)*U1*U5*U9 + (6556552/211945)*U1*U4*U9 + (6090568/211945)*U1*U6*U9 + (-1630992/211945)*U1*U5*U8 + (200648/211945)*U1*U4*U8 + (-11255824/211945)*U1*U6*U8 + (15857236/635835)*U0^2*U1 + (233277794/635835)*U0*U1^2 + (-267740624/635835)*U1^3 + (-2/3)*U2*U5*U7 + (4)*U2*U4*U7 + (941331/211945)*U2*U6*U7 + (16656/211945)*U2*U5*U9 + (-320584/211945)*U2*U4*U8 + (-588676/635835)*U0^2*U2 + (-16025754/211945)*U0*U1*U2 + (-73544144/635835)*U1^2*U2 + (-19748/27645)*U0*U2^2 + (-8263588/211945)*U1*U2^2 + (-81428/42389)*U2^3 + (-2/3)*U3*U5*U7 + (2170589/423890)*U3*U6*U7 + (4376/5529)*U3*U5*U9 + (-139424/211945)*U3*U4*U8 + (-621422/635835)*U0^2*U3 + (-533107/27645)*U0*U1*U3 + (-27248864/211945)*U1^2*U3 + (-1219832/635835)*U0*U2*U3 + (4799744/211945)*U1*U2*U3 + (367654/635835)*U2^2*U3 + (321332/635835)*U0*U3^2 + (1387924/211945)*U1*U3^2 + (-128352/211945)*U2*U3^2 + (-342574/635835)*U3^3
(1)*U6*U7*U9 + (-224/5)*U1*U4*U6 + (-60)*U1*U6^2 + (107/15)*U0*U1*U7 + (-8/15)*U0*U1*U9 + (-2/15)*U0*U1*U8 + (46/3)*U1^2*U7 + (4/15)*U1^2*U9 + (-128/15)*U1^2*U8 + (-389/1026)*U2*U4*U5 + (14408/855)*U2*U4^2 + (-36647/5130)*U2*U5*U6 + (20663/855)*U2*U4*U6 + (-10069/342)*U2*U6^2 + (-128483/20520)*U0*U2*U7 + (-24763/10260)*U0*U2*U9 + (-36647/10260)*U0*U2*U8 + (389/1026)*U1*U2*U7 + (-62644/2565)*U1*U2*U9 + (-153467/2565)*U1*U2*U8 + (-619/76)*U2^2*U9 + (-10069/2052)*U2^2*U8 + (-5989/2565)*U3*U4*U5 + (-871/171)*U3*U4^2 + (-14/2565)*U3*U5*U6 + (4394/171)*U3*U4*U6 + (61096/855)*U3*U6^2 + (31943/5130)*U0*U3*U7 + (11459/5130)*U0*U3*U9 + (-7/2565)*U0*U3*U8 + (5989/2565)*U1*U3*U7 + (67324/2565)*U1*U3*U9 + (78992/2565)*U1*U3*U8 + (-851/190)*U2*U3*U7 + (5929/684)*U2*U3*U9 + (1901/228)*U2*U3*U8 + (847/570)*U3^2*U7 + (-1184/855)*U3^2*U9 + (-7/2565)*U3^2*U8
(1)*U4*U7*U9 + (764/7)*U1*U4*U6 + (1003/7)*U1*U6^2 + (-1063/84)*U0*U1*U7 + (83/42)*U0*U1*U9 + (-131/42)*U0*U1*U8 + (-1289/42)*U1^2*U7 + (19/21)*U1^2*U9 + (200/21)*U1^2*U8 + (-107/456)*U2*U4*U5 + (-3744/133)*U2*U4^2 + (12879/1064)*U2*U5*U6 + (-20229/532)*U2*U4*U6 + (66883/1064)*U2*U6^2 + (48715/4256)*U0*U2*U7 + (27497/6384)*U0*U2*U9 + (12879/2128)*U0*U2*U8 + (-197/456)*U1*U2*U7 + (19966/399)*U1*U2*U9 + (180965/1596)*U1*U2*U8 + (13417/912)*U2^2*U9 + (66883/6384)*U2^2*U8 + (12928/3591)*U3*U4*U5 + (6185/684)*U3*U4^2 + (-991/2052)*U3*U5*U6 + (-50761/1197)*U3*U4*U6 + (-83143/684)*U3*U6^2 + (-560545/57456)*U0*U3*U7 + (-58585/14364)*U0*U3*U9 + (-991/4104)*U0*U3*U8 + (-15322/3591)*U1*U3*U7 + (-180400/3591)*U1*U3*U9 + (-436561/7182)*U1*U3*U8 + (4357/456)*U2*U3*U7 + (-97567/6384)*U2*U3*U9 + (-816269/57456)*U2*U3*U8 + (-8809/3192)*U3^2*U7 + (24625/9576)*U3^2*U9 + (-991/4104)*U3^2*U8
(1)*U5*U7*U9 + (-10944/35)*U1*U4*U6 + (-3357/7)*U1*U6^2 + (-309/140)*U0*U1*U7 + (-447/70)*U0*U1*U9 + (747/70)*U0*U1*U8 + (1221/14)*U1^2*U7 + (-327/35)*U1^2*U9 + (-396/35)*U1^2*U8 + (-15/8)*U2*U4*U5 + (2028/35)*U2*U4^2 + (-6851/280)*U2*U5*U6 + (6417/140)*U2*U4*U6 + (-8283/56)*U2*U6^2 + (-17679/1120)*U0*U2*U7 + (-4679/560)*U0*U2*U9 + (-6851/560)*U0*U2*U8 + (111/8)*U1*U2*U7 + (-2918/35)*U1*U2*U9 + (-36851/140)*U1*U2*U8 + (2)*U2^2*U7 + (-475/16)*U2^2*U9 + (-2761/112)*U2^2*U8 + (-25127/3990)*U3*U4*U5 + (-1495/76)*U3*U4^2 + (1663/1140)*U3*U5*U6 + (12548/133)*U3*U4*U6 + (89683/380)*U3*U6^2 + (616681/31920)*U0*U3*U7 + (33941/3990)*U0*U3*U9 + (1663/2280)*U0*U3*U8 + (57047/3990)*U1*U3*U7 + (208426/1995)*U1*U3*U9 + (554521/3990)*U1*U3*U8 + (-883/40)*U2*U3*U7 + (69723/2128)*U2*U3*U9 + (173011/6384)*U2*U3*U8 + (37341/5320)*U3^2*U7 + (-27813/5320)*U3^2*U9 + (1663/2280)*U3^2*U8
(1)*U6^2*U9 + (-1/6)*U0*U9^2 + (-277/184)*U1*U8*U9 + (79/92)*U1*U8^2 + (79/46)*U0*U1*U5 + (1555/138)*U0*U1*U4 + (-2773/69)*U0*U1*U6 + (331/46)*U1^2*U5 + (9097/138)*U1^2*U4 + (4721/276)*U1^2*U6 + (-341041/309672)*U2*U7*U9 + (-1/6)*U2*U9^2 + (29363/154836)*U2*U7*U8 + (180599/309672)*U2*U8*U9 + (-8056/38709)*U0*U2*U5 + (51677/14076)*U0*U2*U4 + (14941/38709)*U0*U2*U6 + (-9149/8602)*U1*U2*U5 + (487189/154836)*U1*U2*U4 + (-2485063/77418)*U1*U2*U6 + (399767/464508)*U2^2*U5 + (-752/99)*U2^2*U4 + (-3764/1173)*U2^2*U6 + (-673711/309672)*U3*U7*U9 + (1/6)*U3*U9^2 + (415535/619344)*U3*U7*U8 + (935189/309672)*U3*U8*U9 + (27343/103224)*U0*U3*U5 + (21491/3519)*U0*U3*U4 + (779917/38709)*U0*U3*U6 + (1698805/154836)*U1*U3*U5 + (2844352/38709)*U1*U3*U4 + (2971861/38709)*U1*U3*U6 + (230215/464508)*U2*U3*U5 + (-231499/154836)*U2*U3*U4 + (-202000/12903)*U2*U3*U6 + (2116465/929016)*U3^2*U5 + (-62027/154836)*U3^2*U4 + (-645107/51612)*U3^2*U6
(1)*U4*U6*U9 + (1/3)*U0*U9^2 + (6013/1656)*U1*U8*U9 + (-1043/828)*U1*U8^2 + (-167/46)*U0*U1*U5 + (-2957/138)*U0*U1*U4 + (5261/69)*U0*U1*U6 + (-1985/138)*U1^2*U5 + (-6079/46)*U1^2*U4 + (-4155/92)*U1^2*U6 + (1272787/929016)*U2*U7*U9 + (1/2)*U2*U9^2 + (-188765/464508)*U2*U7*U8 + (-182285/929016)*U2*U8*U9 + (15361/116127)*U0*U2*U5 + (-244883/42228)*U0*U2*U4 + (75470/116127)*U0*U2*U6 + (635087/232254)*U1*U2*U5 + (-1990039/464508)*U1*U2*U4 + (12290611/232254)*U1*U2*U6 + (-1650317/1393524)*U2^2*U5 + (4064/297)*U2^2*U4 + (17254/3519)*U2^2*U6 + (3960821/929016)*U3*U7*U9 + (-1/3)*U3*U9^2 + (-2510269/1858032)*U3*U7*U8 + (-5521939/929016)*U3*U8*U9 + (-18965/34408)*U0*U3*U5 + (-126691/10557)*U0*U3*U4 + (-4593923/116127)*U0*U3*U6 + (-9999479/464508)*U1*U3*U5 + (-16791386/116127)*U1*U3*U4 + (-17436710/116127)*U1*U3*U6 + (-17539/27324)*U2*U3*U5 + (423391/154836)*U2*U3*U4 + (1046447/38709)*U2*U3*U6 + (-12580043/2787048)*U3^2*U5 + (362137/464508)*U3^2*U4 + (1261699/51612)*U3^2*U6
(1)*U5*U6*U9 + (-1625/276)*U1*U8*U9 + (-563/138)*U1*U8^2 + (4/23)*U0*U1*U5 + (-153/23)*U0*U1*U4 + (-1086/23)*U0*U1*U6 + (-1/23)*U1^2*U5 + (89/23)*U1^2*U4 + (4633/46)*U1^2*U6 + (41737/154836)*U2*U7*U9 + (20959/77418)*U2*U7*U8 + (320497/154836)*U2*U8*U9 + (11762/38709)*U0*U2*U5 + (21991/7038)*U0*U2*U4 + (506347/38709)*U0*U2*U6 + (2249/38709)*U1*U2*U5 + (1227203/77418)*U1*U2*U4 + (642457/38709)*U1*U2*U6 + (181/232254)*U2^2*U5 + (124/99)*U2^2*U4 + (-2611/1173)*U2^2*U6 + (61481/154836)*U3*U7*U9 + (-99367/309672)*U3*U7*U8 + (-121993/154836)*U3*U8*U9 + (-7679/51612)*U0*U3*U5 + (-5936/3519)*U0*U3*U4 + (-272059/38709)*U0*U3*U6 + (-300209/77418)*U1*U3*U5 + (-1045378/38709)*U1*U3*U4 + (-1540138/38709)*U1*U3*U6 + (45593/25806)*U2*U3*U5 + (7085/25806)*U2*U3*U4 + (-40505/12903)*U2*U3*U6 + (-313097/464508)*U3^2*U5 + (8599/77418)*U3^2*U4 + (32885/8602)*U3^2*U6
(1)*U4^2*U9 + (-5/6)*U0*U9^2 + (-1225/138)*U1*U8*U9 + (66/23)*U1*U8^2 + (1648/207)*U0*U1*U5 + (1000/23)*U0*U1*U4 + (-4834/23)*U0*U1*U6 + (6994/207)*U1^2*U5 + (7008/23)*U1^2*U4 + (2005/23)*U1^2*U6 + (-287839/77418)*U2*U7*U9 + (-4/3)*U2*U9^2 + (44144/38709)*U2*U7*U8 + (38393/77418)*U2*U8*U9 + (-554/38709)*U0*U2*U5 + (48407/3519)*U0*U2*U4 + (-42116/38709)*U0*U2*U6 + (-232994/38709)*U1*U2*U5 + (433441/38709)*U1*U2*U4 + (-5226770/38709)*U1*U2*U6 + (376127/116127)*U2^2*U5 + (-3260/99)*U2^2*U4 + (-5077/391)*U2^2*U6 + (-20237/2277)*U3*U7*U9 + (2/3)*U3*U9^2 + (30293/9108)*U3*U7*U8 + (58049/4554)*U3*U8*U9 + (7801/4554)*U0*U3*U5 + (5531/207)*U0*U3*U4 + (206197/2277)*U0*U3*U6 + (38305/759)*U1*U3*U5 + (776818/2277)*U1*U3*U4 + (853366/2277)*U1*U3*U6 + (4144/4301)*U2*U3*U5 + (-45604/12903)*U2*U3*U4 + (-274412/4301)*U2*U3*U6 + (139501/13662)*U3^2*U5 + (-3551/2277)*U3^2*U4 + (-12665/253)*U3^2*U6
(1)*U4*U5*U9 + (3251/276)*U1*U8*U9 + (1001/138)*U1*U8^2 + (73/23)*U0*U1*U5 + (261/23)*U0*U1*U4 + (1950/23)*U0*U1*U6 + (183/23)*U1^2*U5 + (1975/23)*U1^2*U4 + (-5671/46)*U1^2*U6 + (191513/154836)*U2*U7*U9 + (-8389/77418)*U2*U7*U8 + (-1166131/154836)*U2*U8*U9 + (-34790/38709)*U0*U2*U5 + (-37717/7038)*U0*U2*U4 + (-1292230/38709)*U0*U2*U6 + (-130829/38709)*U1*U2*U5 + (-1706585/77418)*U1*U2*U4 + (-449491/38709)*U1*U2*U6 + (-208291/232254)*U2^2*U5 + (-316/99)*U2^2*U4 + (10177/1173)*U2^2*U6 + (-761183/154836)*U3*U7*U9 + (513721/309672)*U3*U7*U8 + (1025983/154836)*U3*U8*U9 + (25165/51612)*U0*U3*U5 + (41375/3519)*U0*U3*U4 + (1833085/38709)*U0*U3*U6 + (1648535/77418)*U1*U3*U5 + (5890180/38709)*U1*U3*U4 + (6235288/38709)*U1*U3*U6 + (-68165/25806)*U2*U3*U5 + (-30497/25806)*U2*U3*U4 + (81188/12903)*U2*U3*U6 + (2278451/464508)*U3^2*U5 + (38315/77418)*U3^2*U4 + (-250199/8602)*U3^2*U6
(1)*U6*U7^2 + (768/35)*U1*U4*U6 + (72/7)*U1*U6^2 + (-704/105)*U0*U1*U7 + (12/35)*U0*U1*U9 + (124/105)*U0*U1*U8 + (-508/21)*U1^2*U7 + (104/35)*U1^2*U9 + (2176/105)*U1^2*U8 + (59/27)*U2*U4*U5 + (-8524/315)*U2*U4^2 + (12083/945)*U2*U5*U6 + (-11854/315)*U2*U4*U6 + (2305/63)*U2*U6^2 + (23567/3780)*U0*U2*U7 + (7387/1890)*U0*U2*U9 + (12083/1890)*U0*U2*U8 + (-59/27)*U1*U2*U7 + (40352/945)*U1*U2*U9 + (88246/945)*U1*U2*U8 + (4/3)*U2^2*U7 + (67/6)*U2^2*U9 + (2305/378)*U2^2*U8 + (5132/1995)*U3*U4*U5 + (126/19)*U3*U4^2 + (-94/285)*U3*U5*U6 + (-4496/133)*U3*U4*U6 + (-7974/95)*U3*U6^2 + (-9203/1330)*U0*U3*U7 + (-5596/1995)*U0*U3*U9 + (-47/285)*U0*U3*U8 + (-5132/1995)*U1*U3*U7 + (-63872/1995)*U1*U3*U9 + (-82436/1995)*U1*U3*U8 + (121/15)*U2*U3*U7 + (-26701/2394)*U2*U3*U9 + (-54557/7182)*U2*U3*U8 + (-5587/1995)*U3^2*U7 + (3391/1995)*U3^2*U9 + (-47/285)*U3^2*U8
(1)*U6^2*U7 + (-2/9)*U1*U8*U9 + (-4/9)*U1*U8^2 + (4/9)*U0*U1*U5 + (-10/3)*U0*U1*U6 + (16/9)*U1^2*U5 + (32/3)*U1^2*U4 + (-44/3)*U1^2*U6 + (2950/5049)*U2*U7*U9 + (2396/5049)*U2*U7*U8 + (-6614/5049)*U2*U8*U9 + (1460/5049)*U0*U2*U5 + (-760/459)*U0*U2*U4 + (-34304/5049)*U0*U2*U6 + (-6880/5049)*U1*U2*U5 + (-30860/5049)*U1*U2*U4 + (-50888/5049)*U1*U2*U6 + (-1108/15147)*U2^2*U5 + (-520/297)*U2^2*U4 + (92/153)*U2^2*U6 + (-2206/5049)*U3*U7*U9 + (1777/5049)*U3*U7*U8 + (4310/5049)*U3*U8*U9 + (278/1683)*U0*U3*U5 + (856/459)*U0*U3*U4 + (28508/5049)*U0*U3*U6 + (17516/5049)*U1*U3*U5 + (125624/5049)*U1*U3*U4 + (149408/5049)*U1*U3*U6 + (-1220/1683)*U2*U3*U5 + (-512/1683)*U2*U3*U4 + (1576/1683)*U2*U3*U6 + (11122/15147)*U3^2*U5 + (-796/5049)*U3^2*U4 + (-1928/561)*U3^2*U6
(1)*U4*U6*U7 + (-3/2)*U1*U8*U9 + (-1/3)*U1*U8^2 + (-2/9)*U0*U1*U5 + (-4/3)*U0*U1*U4 + (-8)*U0*U1*U6 + (-2/9)*U1^2*U5 + (14/3)*U1^2*U4 + (37)*U1^2*U6 + (-1735/3366)*U2*U7*U9 + (-271/1683)*U2*U7*U8 + (5765/3366)*U2*U8*U9 + (-236/1683)*U0*U2*U5 + (335/153)*U0*U2*U4 + (13564/1683)*U0*U2*U6 + (1066/1683)*U1*U2*U5 + (13639/1683)*U1*U2*U4 + (2710/1683)*U1*U2*U6 + (1193/5049)*U2^2*U5 + (116/99)*U2^2*U4 + (-92/51)*U2^2*U6 + (295/1122)*U3*U7*U9 + (-1129/2244)*U3*U7*U8 + (-811/1122)*U3*U8*U9 + (-497/3366)*U0*U3*U5 + (-24/17)*U0*U3*U4 + (-2912/561)*U0*U3*U6 + (-1279/561)*U1*U3*U5 + (-3444/187)*U1*U3*U4 + (-12044/561)*U1*U3*U6 + (3881/5049)*U2*U3*U5 + (1315/1683)*U2*U3*U4 + (-1172/561)*U2*U3*U6 + (-2119/3366)*U3^2*U5 + (-19/561)*U3^2*U4 + (609/187)*U3^2*U6
(1)*U5*U6*U7 + (15/2)*U1*U8*U9 + (3)*U1*U8^2 + (6)*U0*U1*U4 + (48)*U0*U1*U6 + (-6)*U1^2*U5 + (-66)*U1^2*U4 + (-105)*U1^2*U6 + (299/374)*U2*U7*U9 + (-265/187)*U2*U7*U8 + (-377/374)*U2*U8*U9 + (-604/561)*U0*U2*U5 + (-35/17)*U0*U2*U4 + (-388/187)*U0*U2*U6 + (218/561)*U1*U2*U5 + (-7411/187)*U1*U2*U4 + (5642/187)*U1*U2*U6 + (-27/187)*U2^2*U5 + (48/11)*U2^2*U4 + (176/17)*U2^2*U6 + (-101/374)*U3*U7*U9 + (455/748)*U3*U7*U8 + (-19/374)*U3*U8*U9 + (-233/1122)*U0*U3*U5 + (-12/17)*U0*U3*U4 + (36/187)*U0*U3*U6 + (-1549/561)*U1*U3*U5 + (-1620/187)*U1*U3*U4 + (-5532/187)*U1*U3*U6 + (-185/561)*U2*U3*U5 + (-247/187)*U2*U3*U4 + (692/187)*U2*U3*U6 + (-271/1122)*U3^2*U5 + (113/187)*U3^2*U4 + (-197/187)*U3^2*U6
(1)*U4^2*U7 + (988/207)*U1*U8*U9 + (296/207)*U1*U8^2 + (-2/69)*U0*U1*U5 + (106/23)*U0*U1*U4 + (1624/69)*U0*U1*U6 + (-34/69)*U1^2*U5 + (-976/69)*U1^2*U4 + (-1676/23)*U1^2*U6 + (33190/116127)*U2*U7*U9 + (14132/116127)*U2*U7*U8 + (-280070/116127)*U2*U8*U9 + (-2914/116127)*U0*U2*U5 + (-33736/10557)*U0*U2*U4 + (-1250258/116127)*U0*U2*U6 + (54800/116127)*U1*U2*U5 + (-1504934/116127)*U1*U2*U4 + (336652/116127)*U1*U2*U6 + (-115534/348381)*U2^2*U5 + (166/297)*U2^2*U4 + (8516/3519)*U2^2*U6 + (1/6)*U3*U7^2 + (-56753/232254)*U3*U7*U9 + (144599/232254)*U3*U7*U8 + (98420/116127)*U3*U8*U9 + (6799/38709)*U0*U3*U5 + (12766/10557)*U0*U3*U4 + (735950/116127)*U0*U3*U6 + (247604/116127)*U1*U3*U5 + (1403198/116127)*U1*U3*U4 + (230144/116127)*U1*U3*U6 + (-86606/116127)*U2*U3*U5 + (-27004/12903)*U2*U3*U4 + (153526/38709)*U2*U3*U6 + (258031/348381)*U3^2*U5 + (56414/116127)*U3^2*U4 + (-59632/12903)*U3^2*U6
(1)*U4*U5*U7 + (-1)*U1*U7^2 + (-1877/138)*U1*U8*U9 + (-113/69)*U1*U8^2 + (-14/23)*U0*U1*U5 + (-350/23)*U0*U1*U4 + (-1788/23)*U0*U1*U6 + (-54/23)*U1^2*U5 + (206/23)*U1^2*U4 + (3421/23)*U1^2*U6 + (-3685/7038)*U2*U7*U9 + (1424/3519)*U2*U7*U8 + (4871/7038)*U2*U8*U9 + (2984/3519)*U0*U2*U5 + (10063/3519)*U0*U2*U4 + (14458/3519)*U0*U2*U6 + (-1714/3519)*U1*U2*U5 + (258193/3519)*U1*U2*U4 + (29518/3519)*U1*U2*U6 + (6533/10557)*U2^2*U5 + (-14/9)*U2^2*U4 + (-3500/1173)*U2^2*U6 + (-1)*U3*U7^2 + (15947/77418)*U3*U7*U9 + (-58195/154836)*U3*U7*U8 + (10691/77418)*U3*U8*U9 + (4957/25806)*U0*U3*U5 + (2606/3519)*U0*U3*U4 + (73204/38709)*U0*U3*U6 + (-131405/38709)*U1*U3*U5 + (489952/38709)*U1*U3*U4 + (3882028/38709)*U1*U3*U6 + (9583/38709)*U2*U3*U5 + (20635/12903)*U2*U3*U4 + (-2222/1173)*U2*U3*U6 + (65995/232254)*U3^2*U5 + (-17975/38709)*U3^2*U4 + (4281/4301)*U3^2*U6
(1)*U6^3 + (-6731533/10173360)*U1*U6*U7 + (-912959/7630020)*U1*U5*U9 + (339599/1271670)*U1*U4*U9 + (23926/211945)*U1*U6*U9 + (-467719/7630020)*U1*U5*U8 + (102451/1271670)*U1*U4*U8 + (-615604/635835)*U1*U6*U8 + (647023/2543340)*U0^2*U1 + (18530839/5086680)*U0*U1^2 + (-2858963/635835)*U1^3 + (-8534149/61040160)*U2*U6*U7 + (-1805869/22890060)*U2*U5*U9 + (1/6)*U2*U4*U9 + (1/6)*U2*U6*U9 + (-40943/7630020)*U2*U4*U8 + (1/6)*U2*U6*U8 + (9283661/45780120)*U0^2*U2 + (317945489/91560240)*U0*U1*U2 + (-44991439/11445030)*U1^2*U2 + (-319781/995220)*U0*U2^2 + (-47161693/22890060)*U1*U2^2 + (-3151525/9156024)*U2^3 + (-55313/10173360)*U3*U6*U7 + (1325/66348)*U3*U5*U9 + (1/6)*U3*U6*U9 + (-69417/847780)*U3*U4*U8 + (-93187/1907505)*U0^2*U3 + (-79899/73720)*U0*U1*U3 + (-4285309/3815010)*U1^2*U3 + (-191956/5722515)*U0*U2*U3 + (-8275924/5722515)*U1*U2*U3 + (1734823/22890060)*U2^2*U3 + (180313/7630020)*U0*U3^2 + (7918163/7630020)*U1*U3^2 + (-1238429/45780120)*U2*U3^2 + (-168191/7630020)*U3^3
(1)*U4*U6^2 + (419389/442320)*U1*U6*U7 + (-56369/995220)*U1*U5*U9 + (-96481/165870)*U1*U4*U9 + (-18367/82935)*U1*U6*U9 + (-357/36860)*U1*U5*U8 + (-39059/165870)*U1*U4*U8 + (98711/82935)*U1*U6*U8 + (-61907/331740)*U0^2*U1 + (1204819/663480)*U0*U1^2 + (140032/82935)*U1^3 + (-138503/2653920)*U2*U6*U7 + (44399/331740)*U2*U5*U9 + (-1/3)*U2*U4*U9 + (-1/6)*U2*U6*U9 + (-6841/331740)*U2*U4*U8 + (-230371/663480)*U0^2*U2 + (-25850717/3980880)*U0*U1*U2 + (1606787/497610)*U1^2*U2 + (64271/110580)*U0*U2^2 + (330061/110580)*U1*U2^2 + (78857/398088)*U2^3 + (374887/7961760)*U3*U6*U7 + (-8251/597132)*U3*U5*U9 + (-1/3)*U3*U6*U9 + (109727/995220)*U3*U4*U8 + (280057/5971320)*U0^2*U3 + (11104117/11942640)*U0*U1*U3 + (2628253/1492830)*U1^2*U3 + (107423/1492830)*U0*U2*U3 + (4433837/1492830)*U1*U2*U3 + (-807109/5971320)*U2^2*U3 + (-75491/2985660)*U0*U3^2 + (-4548731/2985660)*U1*U3^2 + (271381/5971320)*U2*U3^2 + (172889/5971320)*U3^3
(1)*U5*U6^2 + (183487/423890)*U1*U6*U7 + (764576/1907505)*U1*U5*U9 + (1459208/635835)*U1*U4*U9 + (4517992/635835)*U1*U6*U9 + (-259453/635835)*U1*U5*U8 + (-1382723/635835)*U1*U4*U8 + (-1744256/635835)*U1*U6*U8 + (104886/211945)*U0^2*U1 + (-1403536/211945)*U0*U1^2 + (218726/211945)*U1^3 + (9407659/10173360)*U2*U6*U7 + (-38507/1271670)*U2*U5*U9 + (1/6)*U2*U5*U8 + (-60386/635835)*U2*U4*U8 + (-439457/2543340)*U0^2*U2 + (-68391059/15260040)*U0*U1*U2 + (18375164/1907505)*U1^2*U2 + (11749/18430)*U0*U2^2 + (276518/635835)*U1*U2^2 + (1280447/1526004)*U2^3 + (4751029/30520080)*U3*U6*U7 + (-3335/99522)*U3*U5*U9 + (437692/1907505)*U3*U4*U8 + (2685379/22890060)*U0^2*U3 + (4931933/1990440)*U0*U1*U3 + (-5481674/5722515)*U1^2*U3 + (-3620783/11445030)*U0*U2*U3 + (-811381/5722515)*U1*U2*U3 + (-8291113/22890060)*U2^2*U3 + (162149/5722515)*U0*U3^2 + (-3204646/5722515)*U1*U3^2 + (6344797/22890060)*U2*U3^2 + (-816157/22890060)*U3^3
(1)*U4^2*U6 + (-5690099/5086680)*U1*U6*U7 + (86704/1907505)*U1*U5*U9 + (1128157/635835)*U1*U4*U9 + (685306/211945)*U1*U6*U9 + (-159316/1907505)*U1*U5*U8 + (285578/635835)*U1*U4*U8 + (-1658734/635835)*U1*U6*U8 + (1230299/1271670)*U0^2*U1 + (8705417/2543340)*U0*U1^2 + (-3574133/635835)*U1^3 + (1683967/7630020)*U2*U6*U7 + (-1311481/5722515)*U2*U5*U9 + (5/6)*U2*U4*U9 + (1/3)*U2*U6*U9 + (385348/1907505)*U2*U4*U8 + (3257572/5722515)*U0^2*U2 + (85549813/11445030)*U0*U1*U2 + (-34295252/5722515)*U1^2*U2 + (-193574/248805)*U0*U2^2 + (-50410559/11445030)*U1*U2^2 + (-187799/1144503)*U2^3 + (2981849/20346720)*U3*U6*U7 + (1019/33174)*U3*U5*U9 + (2/3)*U3*U6*U9 + (-72461/423890)*U3*U4*U8 + (-813511/15260040)*U0^2*U3 + (-1268767/1326960)*U0*U1*U3 + (-2236979/635835)*U1^2*U3 + (-1204411/5722515)*U0*U2*U3 + (-44477273/11445030)*U1*U2*U3 + (23647211/45780120)*U2^2*U3 + (83642/1907505)*U0*U3^2 + (2692343/1271670)*U1*U3^2 + (210173/22890060)*U2*U3^2 + (-1193897/15260040)*U3^3
(1)*U4*U5*U6 + (-1416329/678224)*U1*U6*U7 + (-233668/381501)*U1*U5*U9 + (-113680/127167)*U1*U4*U9 + (-1811192/127167)*U1*U6*U9 + (30686/42389)*U1*U5*U8 + (735589/127167)*U1*U4*U8 + (411694/127167)*U1*U6*U8 + (352727/508668)*U0^2*U1 + (14208881/1017336)*U0*U1^2 + (-1227184/127167)*U1^3 + (-488307/678224)*U2*U6*U7 + (163949/763002)*U2*U5*U9 + (6983/42389)*U2*U4*U8 + (282551/1526004)*U0^2*U2 + (2338153/339112)*U0*U1*U2 + (-2812403/381501)*U1^2*U2 + (-12439/16587)*U0*U2^2 + (-2190683/1526004)*U1*U2^2 + (-809125/1526004)*U2^3 + (-6846245/6104016)*U3*U6*U7 + (-107/49761)*U3*U5*U9 + (-40910/381501)*U3*U4*U8 + (-278987/4578012)*U0^2*U3 + (-208813/398088)*U0*U1*U3 + (-8196758/1144503)*U1^2*U3 + (329953/2289006)*U0*U2*U3 + (2083615/2289006)*U1*U2*U3 + (-2226529/4578012)*U2^2*U3 + (38449/2289006)*U0*U3^2 + (7199297/4578012)*U1*U3^2 + (-1488719/4578012)*U2*U3^2 + (48293/4578012)*U3^3
(1)*U4^3 + (3825203/1271670)*U1*U6*U7 + (-5784673/7630020)*U1*U5*U9 + (2864243/1271670)*U1*U4*U9 + (2410811/635835)*U1*U6*U9 + (-253487/847780)*U1*U5*U8 + (433239/423890)*U1*U4*U8 + (696659/211945)*U1*U6*U8 + (341781/423890)*U0^2*U1 + (6864382/211945)*U0*U1^2 + (-3405457/211945)*U1^3 + (-6033461/20346720)*U2*U6*U7 + (3786499/7630020)*U2*U5*U9 + (-13/6)*U2*U4*U9 + (-5/6)*U2*U6*U9 + (-918749/847780)*U2*U4*U8 + (-25337971/15260040)*U0^2*U2 + (-938509439/30520080)*U0*U1*U2 + (3166261/423890)*U1^2*U2 + (284737/110580)*U0*U2^2 + (36423059/3815010)*U1*U2^2 + (1822507/3052008)*U2^3 + (1/6)*U3*U4*U7 + (-2676143/30520080)*U3*U6*U7 + (-17875/199044)*U3*U5*U9 + (-1/6)*U3*U4*U9 + (-5/3)*U3*U6*U9 + (3238669/7630020)*U3*U4*U8 + (4081571/11445030)*U0^2*U3 + (21323459/1990440)*U0*U1*U3 + (-12530989/11445030)*U1^2*U3 + (627248/5722515)*U0*U2*U3 + (154928719/11445030)*U1*U2*U3 + (-30783829/22890060)*U2^2*U3 + (-103807/22890060)*U0*U3^2 + (-52295531/11445030)*U1*U3^2 + (-15403423/45780120)*U2*U3^2 + (2321639/22890060)*U3^3
(1)*U4^2*U5 + (24985/8924)*U1*U6*U7 + (13933/20079)*U1*U5*U9 + (16171/6693)*U1*U4*U9 + (180476/6693)*U1*U6*U9 + (-12839/6693)*U1*U5*U8 + (-54586/6693)*U1*U4*U8 + (-59740/6693)*U1*U6*U8 + (-2211/2231)*U0^2*U1 + (-95029/4462)*U0*U1^2 + (-43790/2231)*U1^3 + (58537/53544)*U2*U6*U7 + (-2431/6693)*U2*U5*U9 + (-14335/6693)*U2*U4*U8 + (-829/13386)*U0^2*U2 + (-1005173/80316)*U0*U1*U2 + (142000/20079)*U1^2*U2 + (668/291)*U0*U2^2 + (25685/6693)*U1*U2^2 + (56137/40158)*U2^3 + (1/6)*U3*U5*U7 + (79345/40158)*U3*U6*U7 + (1789/5238)*U3*U5*U9 + (-9868/20079)*U3*U4*U8 + (-55288/60237)*U0^2*U3 + (-57982/2619)*U0*U1*U3 + (332576/60237)*U1^2*U3 + (-10187/60237)*U0*U2*U3 + (503383/60237)*U1*U2*U3 + (77269/60237)*U2^2*U3 + (10201/60237)*U0*U3^2 + (17899/60237)*U1*U3^2 + (-37523/120474)*U2*U3^2 + (4606/60237)*U3^3
(1)*U1*U2*U6*U7 + (-38744/176319)*U1*U2*U5*U9 + (-82832/58773)*U1*U2*U4*U9 + (8912/58773)*U1*U2*U6*U9 + (-1016/19591)*U1*U2*U5*U8 + (-25648/58773)*U1*U2*U4*U8 + (64544/58773)*U1*U2*U6*U8 + (-7404/19591)*U0^2*U1*U2 + (128054/19591)*U0*U1^2*U2 + (9536/19591)*U1^3*U2 + (-7226/58773)*U2^2*U6*U7 + (1984/13563)*U2^2*U5*U9 + (-9656/58773)*U2^2*U4*U8 + (-45424/176319)*U0^2*U2^2 + (-1364068/176319)*U0*U1*U2^2 + (6848/5343)*U1^2*U2^2 + (94024/176319)*U0*U2^3 + (466084/176319)*U1*U2^3 + (2520/19591)*U2^4 + (-3357/19591)*U1*U3*U6*U7 + (-135992/176319)*U1*U3*U5*U9 + (60064/58773)*U1*U3*U4*U9 + (146816/58773)*U1*U3*U6*U9 + (-28904/58773)*U1*U3*U5*U8 + (-20704/58773)*U1*U3*U4*U8 + (-233488/58773)*U1*U3*U6*U8 + (83084/58773)*U0^2*U1*U3 + (1653706/58773)*U0*U1^2*U3 + (-1330816/58773)*U1^3*U3 + (18470/176319)*U2*U3*U6*U7 + (-32072/528957)*U2*U3*U5*U9 + (-12112/176319)*U2*U3*U4*U8 + (2720/40689)*U0^2*U2*U3 + (-745964/528957)*U0*U1*U2*U3 + (-3225328/528957)*U1^2*U2*U3 + (9632/48087)*U0*U2^2*U3 + (865780/528957)*U1*U2^2*U3 + (-202952/528957)*U2^3*U3 + (24602/176319)*U3^2*U6*U7 + (26680/528957)*U3^2*U5*U9 + (-6664/176319)*U3^2*U4*U8 + (-31672/528957)*U0^2*U3^2 + (-55292/40689)*U0*U1*U3^2 + (-2045872/528957)*U1^2*U3^2 + (-18328/528957)*U0*U2*U3^2 + (655436/528957)*U1*U2*U3^2 + (37784/176319)*U2^2*U3^2 + (16672/528957)*U0*U3^3 + (187972/528957)*U1*U3^3 + (-2368/176319)*U2*U3^3 + (-18344/528957)*U3^4
(1)*U1^2*U5*U9 + (-795/824)*U1^2*U4*U9 + (-2571/824)*U1^2*U6*U9 + (255/412)*U1^2*U5*U8 + (435/824)*U1^2*U4*U8 + (3855/824)*U1^2*U6*U8 + (-687/412)*U0^2*U1^2 + (-14901/412)*U0*U1^3 + (5745/206)*U1^4 + (-6447359/64571936)*U1*U2*U5*U9 + (-10980495/32285968)*U1*U2*U4*U9 + (-1719351/2017873)*U1*U2*U6*U9 + (-3921861/64571936)*U1*U2*U5*U8 + (10539261/32285968)*U1*U2*U4*U8 + (-49068/2017873)*U1*U2*U6*U8 + (610063/32285968)*U0^2*U1*U2 + (124851783/16142984)*U0*U1^2*U2 + (32743105/4035746)*U1^3*U2 + (-4873137/516575488)*U2^2*U6*U7 + (-1451/4967072)*U2^2*U5*U9 + (-335955/64571936)*U2^2*U4*U8 + (4352131/129143872)*U0^2*U2^2 + (110955887/258287744)*U0*U1*U2^2 + (1282305/2935088)*U1^2*U2^2 + (-3997313/64571936)*U0*U2^3 + (-2750661/32285968)*U1*U2^3 + (-1699831/129143872)*U2^4 + (-24564967/129143872)*U1*U3*U6*U7 + (-1433929/193715808)*U1*U3*U5*U9 + (937515/32285968)*U1*U3*U4*U9 + (830451/16142984)*U1*U3*U6*U9 + (1883247/64571936)*U1*U3*U5*U8 + (881399/32285968)*U1*U3*U4*U8 + (2356113/16142984)*U1*U3*U6*U8 + (747553/48428952)*U0^2*U1*U3 + (-31381069/193715808)*U0*U1^2*U3 + (66363679/12107238)*U1^3*U3 + (-3819375/258287744)*U2*U3*U6*U7 + (287597/32285968)*U2*U3*U5*U9 + (-1071891/32285968)*U2*U3*U4*U8 + (-170233/4967072)*U0^2*U2*U3 + (-264822497/387431616)*U0*U1*U2*U3 + (-105192311/24214476)*U1^2*U2*U3 + (120493/5870176)*U0*U2^2*U3 + (-11660861/24214476)*U1*U2^2*U3 + (-308981/64571936)*U2^3*U3 + (-1525897/516575488)*U3^2*U6*U7 + (-615853/193715808)*U3^2*U5*U9 + (508789/64571936)*U3^2*U4*U8 + (2704541/387431616)*U0^2*U3^2 + (7794913/59604864)*U0*U1*U3^2 + (4409645/32285968)*U1^2*U3^2 + (1506191/193715808)*U0*U2*U3^2 + (10201637/32285968)*U1*U2*U3^2 + (-633319/48428952)*U2^2*U3^2 + (-562321/193715808)*U0*U3^3 + (-1111745/48428952)*U1*U3^3 + (-102239/193715808)*U2*U3^3 + (669385/387431616)*U3^4
(1)*U1^2*U7^2 + (-241/138)*U1^2*U8*U9 + (-97/69)*U1^2*U8^2 + (58/23)*U0*U1^2*U5 + (-22/23)*U0*U1^2*U4 + (-360/23)*U0*U1^2*U6 + (158/23)*U1^3*U5 + (1210/23)*U1^3*U4 + (-307/23)*U1^3*U6 + (6235/38088)*U1*U2*U8*U9 + (19783/19044)*U1*U2*U8^2 + (-13843/9522)*U0*U1*U2*U5 + (-1111/1058)*U0*U1*U2*U4 + (1664/1587)*U0*U1*U2*U6 + (-100919/9522)*U1^2*U2*U5 + (-202349/3174)*U1^2*U2*U4 + (-201529/2116)*U1^2*U2*U6 + (1131239/7122456)*U2^2*U7*U9 + (-806437/3561228)*U2^2*U7*U8 + (-1354049/7122456)*U2^2*U8*U9 + (-406567/2670921)*U0*U2^2*U5 + (-373399/323748)*U0*U2^2*U4 + (-1073546/890307)*U0*U2^2*U6 + (3922045/5341842)*U1*U2^2*U5 + (-54530923/3561228)*U1*U2^2*U4 + (-22636259/1780614)*U1*U2^2*U6 + (4378343/10683684)*U2^3*U5 + (212/253)*U2^3*U4 + (10369/8993)*U2^3*U6 + (-25769/25392)*U1*U3*U8*U9 + (-301/12696)*U1*U3*U8^2 + (68833/19044)*U0*U1*U3*U5 + (6367/6348)*U0*U1*U3*U4 + (-938/529)*U0*U1*U3*U6 + (269251/19044)*U1^2*U3*U5 + (191809/2116)*U1^2*U3*U4 + (1247975/12696)*U1^2*U3*U6 + (-1/2)*U2*U3*U7^2 + (71360173/42734736)*U2*U3*U7*U9 + (-23760313/42734736)*U2*U3*U7*U8 + (-117528743/42734736)*U2*U3*U8*U9 + (-142355/7122456)*U0*U2*U3*U5 + (-6812339/1942488)*U0*U2*U3*U4 + (-70246633/5341842)*U0*U2*U3*U6 + (-47847277/5341842)*U1*U2*U3*U5 + (-798456547/21367368)*U1*U2*U3*U4 + (-13273121/10683684)*U1*U2*U3*U6 + (-48664103/64102104)*U2^2*U3*U5 + (-10809407/10683684)*U2^2*U3*U4 + (16921259/1780614)*U2^2*U3*U6 + (-67835005/42734736)*U3^2*U7*U9 + (66183527/85469472)*U3^2*U7*U8 + (94409837/42734736)*U3^2*U8*U9 + (10509581/42734736)*U0*U3^2*U5 + (2258267/485622)*U0*U3^2*U4 + (79058335/5341842)*U0*U3^2*U6 + (176684569/21367368)*U1*U3^2*U5 + (345477073/5341842)*U1*U3^2*U4 + (391686553/5341842)*U1*U3^2*U6 + (-20216365/10683684)*U2*U3^2*U5 + (-294845/2374152)*U2*U3^2*U4 + (10209887/3561228)*U2*U3^2*U6 + (220348417/128204208)*U3^3*U5 + (-4953911/21367368)*U3^3*U4 + (-62279335/7122456)*U3^3*U6
(1)*U1^2*U6*U7 + (-167/103)*U1^2*U4*U9 + (-55/103)*U1^2*U6*U9 + (26/309)*U1^2*U5*U8 + (-33/103)*U1^2*U4*U8 + (219/103)*U1^2*U6*U8 + (-230/309)*U0^2*U1^2 + (-436/309)*U0*U1^3 + (2044/309)*U1^4 + (21209783/217930284)*U1*U2*U5*U9 + (-9008147/36321714)*U1*U2*U4*U9 + (-3061688/18160857)*U1*U2*U6*U9 + (-477563/24214476)*U1*U2*U5*U8 + (-5310823/36321714)*U1*U2*U4*U8 + (2355040/18160857)*U1*U2*U6*U8 + (-10894237/36321714)*U0^2*U1*U2 + (-95040349/18160857)*U0*U1^2*U2 + (56740276/18160857)*U1^3*U2 + (-9989357/581147424)*U2^2*U6*U7 + (300419/16763868)*U2^2*U5*U9 + (-1550407/72643428)*U2^2*U4*U8 + (-10577947/435860568)*U0^2*U2^2 + (-282011495/871721136)*U0*U1*U2^2 + (3188599/1100658)*U1^2*U2^2 + (11323721/217930284)*U0*U2^3 + (47390125/108965142)*U1*U2^3 + (1877477/145286856)*U2^4 + (825349/16142984)*U1*U3*U6*U7 + (-47824981/217930284)*U1*U3*U5*U9 + (-6748721/36321714)*U1*U3*U4*U9 + (-6651209/18160857)*U1*U3*U6*U9 + (-7610077/72643428)*U1*U3*U5*U8 + (4238075/36321714)*U1*U3*U4*U8 + (-8040755/18160857)*U1*U3*U6*U8 + (3699931/18160857)*U0^2*U1*U3 + (518848325/72643428)*U0*U1^2*U3 + (-15972716/18160857)*U1^3*U3 + (-1505825/871721136)*U2*U3*U6*U7 + (-425063/326895426)*U2*U3*U5*U9 + (-2716381/108965142)*U2*U3*U4*U8 + (1012939/50291604)*U0^2*U2*U3 + (106093393/1307581704)*U0*U1*U2*U3 + (127117534/163447713)*U1^2*U2*U3 + (-284015/59435532)*U0*U2^2*U3 + (-41684026/163447713)*U1*U2^2*U3 + (-35941201/653790852)*U2^3*U3 + (10064129/1743442272)*U3^2*U6*U7 + (7577573/653790852)*U3^2*U5*U9 + (-7285037/217930284)*U3^2*U4*U8 + (-36863989/1307581704)*U0^2*U3^2 + (-140677657/201166416)*U0*U1*U3^2 + (-810727015/326895426)*U1^2*U3^2 + (9356953/653790852)*U0*U2*U3^2 + (11790809/326895426)*U1*U2*U3^2 + (371455/54482571)*U2^2*U3^2 + (7431305/653790852)*U0*U3^3 + (46836509/163447713)*U1*U3^3 + (-1897163/217930284)*U2*U3^3 + (-7723841/1307581704)*U3^4
(1)*U0*U1*U8^2 + (-1309/552)*U1^2*U8*U9 + (647/276)*U1^2*U8^2 + (187/138)*U0*U1^2*U5 + (117/46)*U0*U1^2*U4 + (-2154/23)*U0*U1^2*U6 + (2029/138)*U1^3*U5 + (6169/46)*U1^3*U4 + (2153/92)*U1^3*U6 + (-470963/152352)*U1*U2*U8*U9 + (-6911/76176)*U1*U2*U8^2 + (102983/38088)*U0*U1*U2*U5 + (-6813/4232)*U0*U1*U2*U4 + (-53053/1587)*U0*U1*U2*U6 + (-9617/38088)*U1^2*U2*U5 + (317857/12696)*U1^2*U2*U4 + (-287351/8464)*U1^2*U2*U6 + (23484569/28489824)*U2^2*U7*U9 + (2262305/14244912)*U2^2*U7*U8 + (-39906743/28489824)*U2^2*U8*U9 + (7660925/10683684)*U0*U2^2*U5 + (-3273313/1294992)*U0*U2^2*U4 + (-7080134/890307)*U0*U2^2*U6 + (-35106653/21367368)*U1*U2^2*U5 + (-241368757/14244912)*U1*U2^2*U4 + (-3767945/7122456)*U1*U2^2*U6 + (-18959959/42734736)*U2^3*U5 + (-2477/1518)*U2^3*U4 + (58335/35972)*U2^3*U6 + (-380249/101568)*U1*U3*U8*U9 + (-11485/50784)*U1*U3*U8^2 + (511105/76176)*U0*U1*U3*U5 + (117583/25392)*U0*U1*U3*U4 + (-13491/1058)*U0*U1*U3*U6 + (2466595/76176)*U1^2*U3*U5 + (2042977/8464)*U1^2*U3*U4 + (12521111/50784)*U1^2*U3*U6 + (265793977/170938944)*U2*U3*U7*U9 + (120932957/170938944)*U2*U3*U7*U8 + (-472046627/170938944)*U2*U3*U8*U9 + (29736691/28489824)*U0*U2*U3*U5 + (-2327315/7769952)*U0*U2*U3*U4 + (-272752141/21367368)*U0*U2*U3*U6 + (-11206214/2670921)*U1*U2*U3*U5 + (2474142173/85469472)*U1*U2*U3*U4 + (1950598447/42734736)*U1*U2*U3*U6 + (-583371707/256408416)*U2^2*U3*U5 + (-248840309/42734736)*U2^2*U3*U4 + (50023727/7122456)*U2^2*U3*U6 + (-571899949/170938944)*U3^2*U7*U9 + (460777943/341877888)*U3^2*U7*U8 + (828740717/170938944)*U3^2*U8*U9 + (110785853/170938944)*U0*U3^2*U5 + (20551307/1942488)*U0*U3^2*U4 + (690342439/21367368)*U0*U3^2*U6 + (1849769161/85469472)*U1*U3^2*U5 + (3101358001/21367368)*U1*U3^2*U4 + (3650414077/21367368)*U1*U3^2*U6 + (-36856115/21367368)*U2*U3^2*U5 + (-5354777/9496608)*U2*U3^2*U4 + (-76183831/14244912)*U2*U3^2*U6 + (1989838993/512816832)*U3^3*U5 + (-75516791/85469472)*U3^3*U4 + (-536630887/28489824)*U3^3*U6
(1)*U1*U8^3 + (6945/206)*U1^2*U4*U9 + (11709/206)*U1^2*U6*U9 + (-2011/309)*U1^2*U5*U8 + (-2945/206)*U1^2*U4*U8 + (-11693/206)*U1^2*U6*U8 + (1213/103)*U0^2*U1^2 + (3891/103)*U0*U1^3 + (-14710/103)*U1^4 + (-95675737/13207896)*U1*U2*U5*U9 + (2904181/2201316)*U1*U2*U4*U9 + (3911894/550329)*U1*U2*U6*U9 + (-3936043/1467544)*U1*U2*U5*U8 + (-7448839/2201316)*U1*U2*U4*U8 + (-17286748/550329)*U1*U2*U6*U8 + (17387083/2201316)*U0^2*U1*U2 + (225777491/1100658)*U0*U1^2*U2 + (-26916046/183443)*U1^3*U2 + (-46470173/35221056)*U2^2*U6*U7 + (449939/1015992)*U2^2*U5*U9 + (2/3)*U2^2*U5*U8 + (-9604279/4402632)*U2^2*U4*U8 + (-1)*U2^2*U6*U8 + (-229867/26415792)*U0^2*U2^2 + (-1362622967/52831584)*U0*U1*U2^2 + (-137942177/2201316)*U1^2*U2^2 + (23193497/13207896)*U0*U2^3 + (-69981443/6603948)*U1*U2^3 + (-19431467/8805264)*U2^4 + (3017200211089/1866231678480)*U1*U3*U6*U7 + (-8866865758301/2799347517720)*U1*U3*U5*U9 + (3642088292597/155519306540)*U1*U3*U4*U9 + (3913416838769/77759653270)*U1*U3*U6*U9 + (-4117666576037/933115839240)*U1*U3*U5*U8 + (-3493006171661/466557919620)*U1*U3*U4*U8 + (-2169165062377/77759653270)*U1*U3*U6*U8 + (9840063646679/699836879430)*U0^2*U1*U3 + (470680748422699/2799347517720)*U0*U1^2*U3 + (-65382929847578/349918439715)*U1^3*U3 + (-763664845793/11197390070880)*U2*U3*U6*U7 + (658577679457/4199021276580)*U2*U3*U5*U9 + (2/3)*U2*U3*U5*U8 + (-2557259386861/1399673758860)*U2*U3*U4*U8 + (-2)*U2*U3*U6*U8 + (-1206761286821/646003273320)*U0^2*U2*U3 + (-1102149219968687/16796085106320)*U0*U1*U2*U3 + (-50523458894209/1049755319145)*U1^2*U2*U3 + (1022130919861/365132284920)*U0*U2^2*U3 + (15338085505606/1049755319145)*U1*U2^2*U3 + (922738294435/1679608510632)*U2^3*U3 + (3934618179617/2488308904640)*U3^2*U6*U7 + (-40236361/8114050776)*U3^2*U5*U9 + (431475034227/311038613080)*U3^2*U4*U8 + (-1)*U3^2*U6*U8 + (1206064778987/1866231678480)*U0^2*U3^2 + (660421367219/37449465120)*U0*U1*U3^2 + (-17174458136221/1399673758860)*U1^2*U3^2 + (-7747682524111/8398042553160)*U0*U2*U3^2 + (138470031853993/4199021276580)*U1*U2*U3^2 + (1425537234703/2099510638290)*U2^2*U3^2 + (92987505209/933115839240)*U0*U3^3 + (-4256719269167/699836879430)*U1*U3^3 + (2390980702127/8398042553160)*U2*U3^3 + (-519835357921/1866231678480)*U3^4
(1)*U1*U6*U8^2 + (1584/35)*U1^2*U4*U6 + (789/7)*U1^2*U6^2 + (-1481/140)*U0*U1^2*U7 + (67/70)*U0*U1^2*U9 + (153/70)*U0*U1^2*U8 + (-443/14)*U1^3*U7 + (197/35)*U1^3*U9 + (936/35)*U1^3*U8 + (-132372/1225)*U1*U2*U4*U6 + (-110883/490)*U1*U2*U6^2 + (357211/9800)*U0*U1*U2*U7 + (9603/4900)*U0*U1*U2*U9 + (-44269/14700)*U0*U1*U2*U8 + (59063/980)*U1^2*U2*U7 + (90019/1225)*U1^2*U2*U9 + (313087/7350)*U1^2*U2*U8 + (-1070173/287280)*U2^2*U4*U5 + (55299641/837900)*U2^2*U4^2 + (-247240333/10054800)*U2^2*U5*U6 + (121681657/1675800)*U2^2*U4*U6 + (-82346447/670320)*U2^2*U6^2 + (-781662097/40219200)*U0*U2^2*U7 + (-207533957/20109600)*U0*U2^2*U9 + (-253943533/20109600)*U0*U2^2*U8 + (1070173/287280)*U1*U2^2*U7 + (-62924422/628425)*U1*U2^2*U9 + (-1068352993/5027400)*U1*U2^2*U8 + (-664303/21280)*U2^3*U9 + (-81676127/4021920)*U2^3*U8 + (11376/1225)*U1*U3*U4*U6 + (24163/245)*U1*U3*U6^2 + (-295777/14700)*U0*U1*U3*U7 + (-1891/7350)*U0*U1*U3*U9 + (4471/1225)*U0*U1*U3*U8 + (-6973/147)*U1^2*U3*U7 + (-24007/7350)*U1^2*U3*U9 + (-13477/2450)*U1^2*U3*U8 + (-43734337/10054800)*U2*U3*U4*U5 + (-50592023/837900)*U2*U3*U4^2 + (193396597/10054800)*U2*U3*U5*U6 + (67792079/1675800)*U2*U3*U4*U6 + (1017461563/3351600)*U2*U3*U6^2 + (1237188409/40219200)*U0*U2*U3*U7 + (265547213/20109600)*U0*U2*U3*U9 + (186693397/20109600)*U0*U2*U3*U8 + (202815637/10054800)*U1*U2*U3*U7 + (161715791/1256850)*U1*U2*U3*U9 + (1221089677/5027400)*U1*U2*U3*U8 + (-117111/7600)*U2^2*U3*U7 + (2072023/41895)*U2^2*U3*U9 + (25674041/670320)*U2^2*U3*U8 + (56280551/10054800)*U3^2*U4*U5 + (411403/47880)*U3^2*U4^2 + (1979413/1436400)*U3^2*U5*U6 + (-23693129/335160)*U3^2*U4*U6 + (-75889937/478800)*U3^2*U6^2 + (-497431049/40219200)*U0*U3^2*U7 + (-86624071/20109600)*U0*U3^2*U9 + (1979413/2872800)*U0*U3^2*U8 + (-56280551/10054800)*U1*U3^2*U7 + (-27642611/628425)*U1*U3^2*U9 + (-304147049/5027400)*U1*U3^2*U8 + (20114099/1117200)*U2*U3^2*U7 + (-19713713/837900)*U2*U3^2*U9 + (-170592281/10054800)*U2*U3^2*U8 + (-2326747/558600)*U3^3*U7 + (19275287/6703200)*U3^3*U9 + (1979413/2872800)*U3^3*U8
(1)*U1*U5*U8^2 + (-9396/35)*U1^2*U4*U6 + (-14787/14)*U1^2*U6^2 + (24333/280)*U0*U1^2*U7 + (-561/140)*U0*U1^2*U9 + (-3099/140)*U0*U1^2*U8 + (7179/28)*U1^3*U7 + (-1941/70)*U1^3*U9 + (-9084/35)*U1^3*U8 + (1031193/1225)*U1*U2*U4*U6 + (1693719/980)*U1*U2*U6^2 + (-5792943/19600)*U0*U1*U2*U7 + (-176139/9800)*U0*U1*U2*U9 + (230499/9800)*U0*U1*U2*U8 + (-932709/1960)*U1^2*U2*U7 + (-1533747/2450)*U1^2*U2*U9 + (-1927227/4900)*U1^2*U2*U8 + (5617553/191520)*U2^2*U4*U5 + (-292360111/558600)*U2^2*U4^2 + (1296040793/6703200)*U2^2*U5*U6 + (-645079397/1117200)*U2^2*U4*U6 + (434173267/446880)*U2^2*U6^2 + (4137262637/26812800)*U0*U2^2*U7 + (1096018297/13406400)*U0*U2^2*U9 + (1329556793/13406400)*U0*U2^2*U8 + (-5617553/191520)*U1*U2^2*U7 + (660962749/837900)*U1*U2^2*U9 + (5592153353/3351600)*U1*U2^2*U8 + (10521209/42560)*U2^3*U9 + (434173267/2681280)*U2^3*U8 + (-208629/1225)*U1*U3*U4*U6 + (-255072/245)*U1*U3*U6^2 + (864061/4900)*U0*U1*U3*U7 + (-1681/1225)*U0*U1*U3*U9 + (-154811/4900)*U0*U1*U3*U8 + (43067/98)*U1^2*U3*U7 + (-94873/4900)*U1^2*U3*U9 + (-148109/4900)*U1^2*U3*U8 + (205743827/6703200)*U2*U3*U4*U5 + (37670966/69825)*U2*U3*U4^2 + (-1195974947/6703200)*U2*U3*U5*U6 + (-287815669/1117200)*U2*U3*U4*U6 + (-5646940373/2234400)*U2*U3*U6^2 + (-6992363279/26812800)*U0*U2*U3*U7 + (-1531676863/13406400)*U0*U2*U3*U9 + (-1155755747/13406400)*U0*U2*U3*U8 + (-1065070127/6703200)*U1*U2*U3*U7 + (-938711491/837900)*U1*U2*U3*U9 + (-7212717227/3351600)*U1*U2*U3*U8 + (1844893/15200)*U2^2*U3*U7 + (-188343293/446880)*U2^2*U3*U9 + (-72403273/223440)*U2^2*U3*U8 + (-341448661/6703200)*U3^2*U4*U5 + (-2488553/31920)*U3^2*U4^2 + (-13239743/957600)*U3^2*U5*U6 + (144783619/223440)*U3^2*U4*U6 + (462767107/319200)*U3^2*U6^2 + (3022573339/26812800)*U0*U3^2*U7 + (527296181/13406400)*U0*U3^2*U9 + (-12282143/1915200)*U0*U3^2*U8 + (341448661/6703200)*U1*U3^2*U7 + (337470767/837900)*U1*U3^2*U9 + (1864614439/3351600)*U1*U3^2*U8 + (-119544419/744800)*U2*U3^2*U7 + (235327871/1117200)*U2*U3^2*U9 + (1028400601/6703200)*U2*U3^2*U8 + (14130517/372400)*U3^3*U7 + (-117699157/4468800)*U3^3*U9 + (-12282143/1915200)*U3^3*U8


==> anc/data/primes.txt <==
# The 68 primes of Proposition 4.2: the largest 68 primes below 2^61
# congruent to 1 mod 3.  One per line.  Their product exceeds 2^4130.
2305843009213693951
2305843009213693921
2305843009213693723
2305843009213693693
2305843009213693669
2305843009213693561
2305843009213693549
2305843009213693153
2305843009213693123
2305843009213693093
2305843009213692967
2305843009213692937
2305843009213692799
2305843009213692757
2305843009213692601
2305843009213692463
2305843009213692427
2305843009213692409
2305843009213692343
2305843009213692331
2305843009213692283
2305843009213692211
2305843009213692199
2305843009213692139
2305843009213692103
2305843009213692097
2305843009213692043
2305843009213692031
2305843009213692007
2305843009213691929
2305843009213691869
2305843009213691767
2305843009213691581
2305843009213691569
2305843009213691551
2305843009213691413
2305843009213691401
2305843009213691347
2305843009213691287
2305843009213691257
2305843009213691041
2305843009213690873
2305843009213690813
2305843009213690801
2305843009213690657
2305843009213690627
2305843009213690621
2305843009213690591
2305843009213690579
2305843009213690543
2305843009213690327
2305843009213690159
2305843009213690153
2305843009213690117
2305843009213690087
2305843009213690057
2305843009213690039
2305843009213690021
2305843009213689949
2305843009213689937
2305843009213689877
2305843009213689811
2305843009213689733
2305843009213689709
2305843009213689601
2305843009213689559
2305843009213689493
2305843009213689487


==> anc/data/sparse/X13.sparse <==
# X13: a form of degree 13 and character 2 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 970 terms.
# Exponent columns are e0 e1 ... e9 for the coordinates U0,...,U9.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
  -247805969349638677159502206454071296 0 11 0 0 1 0 1 0 0 0
  -2349957948636689082506436965333729280 0 11 0 0 0 0 2 0 0 0
  46839433319184230654542546187501568 1 11 0 0 0 0 0 1 0 0
  32316467777417539526211504662151168 1 11 0 0 0 0 0 0 0 1
  -448055652302551030636722554822098944 1 11 0 0 0 0 0 0 1 0
  682281597161251795175675225886965760 0 12 0 0 0 0 0 1 0 0
  -194568780832211357841987018579640320 0 12 0 0 0 0 0 0 0 1
  -727741995150184458895974915044573184 0 12 0 0 0 0 0 0 1 0
  6168140865361659636 0 0 1 0 1 0 0 11 0 0
  142740232320262864896 0 0 1 0 1 0 0 0 0 11
  -10614513029477931417600 0 0 1 0 0 0 1 0 0 11
  -1891525226056068096 0 0 1 0 0 1 0 0 11 0
  -2725768249958550528 0 0 1 0 0 0 1 0 11 0
  1413738501389639710140874386507595776 0 10 1 0 1 0 1 0 0 0
  3954467562558945302691279983267463168 0 10 1 0 0 0 2 0 0 0
  -425061679897037410499480219913891840 1 10 1 0 0 0 0 1 0 0
  -126403794636425213250121474741100544 1 10 1 0 0 0 0 0 0 1
  77541684655111073915140500107796480 1 10 1 0 0 0 0 0 1 0
  -712314814028585737389704130950799360 0 11 1 0 0 0 0 1 0 0
  -1779243528037330640323032324178132992 0 11 1 0 0 0 0 0 0 1
  -1329840260993785390358501789166501888 0 11 1 0 0 0 0 0 1 0
  -863006105027481698304 1 0 2 0 0 0 0 0 0 10
  -9699784901988797952 1 0 2 0 0 0 0 0 10 0
  -1403504022016815120792 0 1 2 0 0 0 0 10 0 0
  355984605475678020927680112407445504 0 9 2 0 1 0 1 0 0 0
  824788123459089752331661256338821120 0 9 2 0 0 0 2 0 0 0
  675893375743136484002731488983700480 1 9 2 0 0 0 0 1 0 0
  -29731599637906092538911357927106560 1 9 2 0 0 0 0 0 0 1
  258109856791966736598181367457792 1 9 2 0 0 0 0 0 1 0
  476890216336581655963779648849659904 0 10 2 0 0 0 0 1 0 0
  1970176902837751387620264358935613440 0 10 2 0 0 0 0 0 0 1
  1408088638272453466473949197974765568 0 10 2 0 0 0 0 0 1 0
  -6184507285886241186 0 0 3 0 0 0 0 10 0 0
  -101284342445379604709376 0 0 3 0 0 0 0 0 0 10
  -26461152155613017088 0 0 3 0 0 0 0 0 10 0
  -64368876811182669881589798542573568 0 8 3 0 1 0 1 0 0 0
  -88056730461568949985136762151958528 0 8 3 0 0 0 2 0 0 0
  -289258232004648223831572118613524992 1 8 3 0 0 0 0 1 0 0
  -239200723977842218597116997772878848 1 8 3 0 0 0 0 0 0 1
  -58496425282928158849442003071110144 1 8 3 0 0 0 0 0 1 0
  -168235882374190706587181525946657792 0 9 3 0 0 0 0 1 0 0
  -1531812305760722520634472327474393088 0 9 3 0 0 0 0 0 0 1
  -642462328803460772747773293408503808 0 9 3 0 0 0 0 0 1 0
  -753341705462231270586 0 0 4 0 0 1 0 8 0 0
  464547241408147797258648 0 0 4 0 1 0 0 8 0 0
  5612862708269627234844672 0 0 4 0 1 0 0 0 0 8
  -20906016269172228051959808 0 0 4 0 0 0 1 0 0 8
  5483986581847130391168 0 0 4 0 0 1 0 0 8 0
  909052346407196151936 0 0 4 0 0 0 1 0 8 0
  -30580811044715975160639752218644480 0 7 4 0 1 0 1 0 0 0
  400654306483183907300275828691558400 0 7 4 0 0 0 2 0 0 0
  260639227753435611521223467112365568 1 7 4 0 0 0 0 1 0 0
  -37423188100813905924987854982663168 1 7 4 0 0 0 0 0 0 1
  1387439352131821106714114457569280 1 7 4 0 0 0 0 0 1 0
  59049710797864096928694341220298752 0 8 4 0 0 0 0 1 0 0
  728994937622419692249741891691084800 0 8 4 0 0 0 0 0 0 1
  254876146110563773469205940707701760 0 8 4 0 0 0 0 0 1 0
  -158607618475134636686573568 1 0 5 0 0 0 0 0 0 7
  -466601662234514785320576 1 0 5 0 0 0 0 0 7 0
  -7483560470414287112764440 0 1 5 0 0 0 0 7 0 0
  198151821297255991994737709674309632 0 6 5 0 1 0 1 0 0 0
  -473830955476332311440117795622980608 0 6 5 0 0 0 2 0 0 0
  -157029751754751996670344161005775616 1 6 5 0 0 0 0 1 0 0
  50447623927473568388418650360879616 1 6 5 0 0 0 0 0 0 1
  -133254236225784390442838631636874752 1 6 5 0 0 0 0 0 1 0
  111069079759154369303988373992634368 0 7 5 0 0 0 0 1 0 0
  -264538568256468409672607045990206464 0 7 5 0 0 0 0 0 0 1
  -244142758194424728929635505608762368 0 7 5 0 0 0 0 0 1 0
  -332796334004113566829914 0 0 6 0 0 0 0 7 0 0
  -91239015521654015905234944 0 0 6 0 0 0 0 0 0 7
  35996993694283954105152 0 0 6 0 0 0 0 0 7 0
  92751879343818591898271964712857600 0 5 6 0 1 0 1 0 0 0
  69342455983870806011418160916052480 0 5 6 0 0 0 2 0 0 0
  -55551819026399685809719358788005504 1 5 6 0 0 0 0 1 0 0
  7447449934459691073213104789398272 1 5 6 0 0 0 0 0 0 1
  -41271812513133259968648129176149248 1 5 6 0 0 0 0 0 1 0
  -16500252202800258915888539642270976 0 6 6 0 0 0 0 1 0 0
  -349676457282393549441965250312973824 0 6 6 0 0 0 0 0 0 1
  -337817929131677989433203164194873856 0 6 6 0 0 0 0 0 1 0
  -5248998260669175203481516 0 0 7 0 0 1 0 5 0 0
  -169141594552983873509019048 0 0 7 0 1 0 0 5 0 0
  14449221583753649829244305408 0 0 7 0 1 0 0 0 0 5
  18537365364759856818362253312 0 0 7 0 0 0 1 0 0 5
  -28784454122660074392463488 0 0 7 0 0 1 0 0 5 0
  -130746516426712519090560 0 0 7 0 0 0 1 0 5 0
  21362460788825897262061728806986752 0 4 7 0 1 0 1 0 0 0
  -38901043942464412520196046782143616 0 4 7 0 0 0 2 0 0 0
  26659261955767620277121899842248928 1 4 7 0 0 0 0 1 0 0
  21173020993314286619944839378493248 1 4 7 0 0 0 0 0 0 1
  -22396089925829519157766021507770432 1 4 7 0 0 0 0 0 1 0
  33006836310831880466233216071643968 0 5 7 0 0 0 0 1 0 0
  98764989180206611658369849768600448 0 5 7 0 0 0 0 0 0 1
  -14157425954004906764297118917427456 0 5 7 0 0 0 0 0 1 0
  -2032426595813732528099033088 1 0 8 0 0 0 0 0 0 4
  1500808038903604579687363296 1 0 8 0 0 0 0 0 4 0
  1007766603461713210468866540 0 1 8 0 0 0 0 4 0 0
  95970102208427904031148160937533696 0 3 8 0 1 0 1 0 0 0
  154047980900355769291627763950227264 0 3 8 0 0 0 2 0 0 0
  -37457498919672487936331790510503568 1 3 8 0 0 0 0 1 0 0
  24133358801710894067162882453856 1 3 8 0 0 0 0 0 0 1
  831889336457713525224488090022432 1 3 8 0 0 0 0 0 1 0
  -48165578880798099221794465888622304 0 4 8 0 0 0 0 1 0 0
  -85337469146868854680902058825661952 0 4 8 0 0 0 0 0 0 1
  -44048340813779086709150762917342272 0 4 8 0 0 0 0 0 1 0
  283194084485041841916527832 0 0 9 0 0 0 0 4 0 0
  62863295195062591626282467328 0 0 9 0 0 0 0 0 0 4
  -172857400555988606090648256 0 0 9 0 0 0 0 0 4 0
  -138861835469269588964579817699581184 0 2 9 0 1 0 1 0 0 0
  -272539556071607731885002846632315376 0 2 9 0 0 0 2 0 0 0
  56289007224353524650422077894440900 1 2 9 0 0 0 0 1 0 0
  4735940484168472979254907753317368 1 2 9 0 0 0 0 0 0 1
  -6167933779808498524183444777581720 1 2 9 0 0 0 0 0 1 0
  81687069160912358232164973749116728 0 3 9 0 0 0 0 1 0 0
  121263429994417548051496308930437136 0 3 9 0 0 0 0 0 0 1
  61765664034407891584531925311895904 0 3 9 0 0 0 0 0 1 0
  -421719981107228883549035904 0 0 10 0 0 1 0 2 0 0
  903322119787085377208933424 0 0 10 0 1 0 0 2 0 0
  514818164986427238477120405504 0 0 10 0 1 0 0 0 0 2
  -2538601080436823274973761306624 0 0 10 0 0 0 1 0 0 2
  13871552265931072321683769440 0 0 10 0 0 1 0 0 2 0
  259638786501405712290743616 0 0 10 0 0 0 1 0 2 0
  220736097008456175930485745553755168 0 1 10 0 1 0 1 0 0 0
  435079801598899922034664413104678448 0 1 10 0 0 0 2 0 0 0
  -90784920352993246170342062118183144 1 1 10 0 0 0 0 1 0 0
  -6750661303946546334634985689796184 1 1 10 0 0 0 0 0 0 1
  9041088083272249171871700994326120 1 1 10 0 0 0 0 0 1 0
  -131273436484702624927496391857373936 0 2 10 0 0 0 0 1 0 0
  -202969644174648472028196125714244120 0 2 10 0 0 0 0 0 0 1
  -111435204904048876663514647612017672 0 2 10 0 0 0 0 0 1 0
  8099916355727505437012014362988068 0 0 11 0 1 1 0 0 0 0
  -144873168394711252980069928781150940 0 0 11 0 2 0 0 0 0 0
  53248189822729664239375218455330080 0 0 11 0 0 1 1 0 0 0
  -158134238486411507388154400243950632 0 0 11 0 1 0 1 0 0 0
  271824136159441002358405567176478920 0 0 11 0 0 0 2 0 0 0
  43707548736304117374571055446992580 1 0 11 0 0 0 0 1 0 0
  22738883381679830447215318564482270 1 0 11 0 0 0 0 0 0 1
  26623391854801736423486026748696624 1 0 11 0 0 0 0 0 1 0
  -8100063068407773966635714645673924 0 1 11 0 0 0 0 1 0 0
  215622085808021008620144332623488328 0 1 11 0 0 0 0 0 0 1
  450394738614669580854328103297767408 0 1 11 0 0 0 0 0 1 0
  -8468711802440842105763631936 0 0 12 0 0 0 0 1 0 0
  68818411005340989462353143403286256 0 0 12 0 0 0 0 0 0 1
  45304106052690920711428308747767852 0 0 12 0 0 0 0 0 1 0
  252914264258923764 0 0 0 1 0 1 0 11 0 0
  1506680006036899572 0 0 0 1 1 0 0 11 0 0
  2128340185967933521920 0 0 0 1 0 0 1 0 0 11
  -326749561428178944 0 0 0 1 0 1 0 0 11 0
  4917366172134770688 0 0 0 1 0 0 1 0 11 0
  974022704446246489858889103601139712 0 10 0 1 1 0 1 0 0 0
  1034248874202767976818999737449037824 0 10 0 1 0 0 2 0 0 0
  302703383145118317693707954737508352 1 10 0 1 0 0 0 1 0 0
  -70157659096716413072318170061955072 1 10 0 1 0 0 0 0 0 1
  179379497880305799950080561333493760 1 10 0 1 0 0 0 0 1 0
  365107404999934276184834794030571520 0 11 0 1 0 0 0 1 0 0
  40866294847029429247730567840022528 0 11 0 1 0 0 0 0 0 1
  478542662829302531502994507513135104 0 11 0 1 0 0 0 0 1 0
  67220235246071829233664 1 0 1 1 0 0 0 0 0 10
  92966649920177248512 1 0 1 1 0 0 0 0 10 0
  -356331114055819224180 0 1 1 1 0 0 0 10 0 0
  -1608830950989999111407092515633758208 0 9 1 1 1 0 1 0 0 0
  -3397648261291103613721559395666968576 0 9 1 1 0 0 2 0 0 0
  -739817552382293962403012883848269824 1 9 1 1 0 0 0 1 0 0
  179644180443507897318043643268169728 1 9 1 1 0 0 0 0 0 1
  -474887592393443902372271309134921728 1 9 1 1 0 0 0 0 1 0
  -414142099569816605304618222581256192 0 10 1 1 0 0 0 1 0 0
  -717872184129718131611145299140534272 0 10 1 1 0 0 0 0 0 1
  -1429055048453724948440455223340785664 0 10 1 1 0 0 0 0 1 0
  383611729455119267946 0 0 2 1 0 0 0 10 0 0
  225063061573350444761088 0 0 2 1 0 0 0 0 0 10
  17015586395441884416 0 0 2 1 0 0 0 0 10 0
  963904044390405565691454006444244992 0 8 2 1 1 0 1 0 0 0
  688408709337737498428572741226684416 0 8 2 1 0 0 2 0 0 0
  196000201540741886257791337970466816 1 8 2 1 0 0 0 1 0 0
  54494899489017184804274962091040768 1 8 2 1 0 0 0 0 0 1
  -73371762679885611545419503815055360 1 8 2 1 0 0 0 0 1 0
  324007612901301641363057093535928320 0 9 2 1 0 0 0 1 0 0
  84105924955978018769847862085044224 0 9 2 1 0 0 0 0 0 1
  -57148958819666917607488063976822784 0 9 2 1 0 0 0 0 1 0
  51513382837394062459434 0 0 3 1 0 1 0 8 0 0
  148757556751040218168386 0 0 3 1 1 0 0 8 0 0
  -20300916195766193262428160 0 0 3 1 1 0 0 0 0 8
  -81664440933933848312414208 0 0 3 1 0 0 1 0 0 8
  9387727827194895745536 0 0 3 1 0 1 0 0 8 0
  -15076589905272436285824 0 0 3 1 0 0 1 0 8 0
  -1035574277099241165916568412685713408 0 7 3 1 1 0 1 0 0 0
  -2586257394139238743421665090669495296 0 7 3 1 0 0 2 0 0 0
  -69427144152636250481117574129155328 1 7 3 1 0 0 0 1 0 0
  19449919041807972201261249419146752 1 7 3 1 0 0 0 0 0 1
  -201019589987648776650051523001409024 1 7 3 1 0 0 0 0 1 0
  59781281920621851981891706309163520 0 8 3 1 0 0 0 1 0 0
  105183363662659754149843751286362112 0 8 3 1 0 0 0 0 0 1
  -159790034687881528351244414370345984 0 8 3 1 0 0 0 0 1 0
  -152428563492732328764506112 1 0 4 1 0 0 0 0 0 7
  -1269640786225354664721984 1 0 4 1 0 0 0 0 7 0
  -24905098417185212595426594 0 1 4 1 0 0 0 7 0 0
  268212871438100158435949676685768704 0 6 4 1 1 0 1 0 0 0
  -277332865605450330687590609713692672 0 6 4 1 0 0 2 0 0 0
  -239595514936845526140610718308830720 1 6 4 1 0 0 0 1 0 0
  51222763200623595853725075625204224 1 6 4 1 0 0 0 0 0 1
  -224537790572749976407629019084165632 1 6 4 1 0 0 0 0 1 0
  96769085085830646485536412195790336 0 7 4 1 0 0 0 1 0 0
  -793129251727462936601186213986140672 0 7 4 1 0 0 0 0 0 1
  -984199404614627150753042380056789504 0 7 4 1 0 0 0 0 1 0
  2432078203293598998939480 0 0 5 1 0 0 0 7 0 0
  84787597774639656630484992 0 0 5 1 0 0 0 0 0 7
  83913119721243865263168 0 0 5 1 0 0 0 0 7 0
  522160099469227421184239507876281344 0 5 5 1 1 0 1 0 0 0
  116907684117241165340041458605670912 0 5 5 1 0 0 2 0 0 0
  67589231694358021338641977213474176 1 5 5 1 0 0 0 1 0 0
  51251489742305526946506274766921472 1 5 5 1 0 0 0 0 0 1
  -64045980537147957538807533857577216 1 5 5 1 0 0 0 0 1 0
  114087118615743951212503711353007872 0 6 5 1 0 0 0 1 0 0
  -66642185067461157449640250672588800 0 6 5 1 0 0 0 0 0 1
  -291628374656959462871713943201525760 0 6 5 1 0 0 0 0 1 0
  15133004384164832845460430 0 0 6 1 0 1 0 5 0 0
  -674804718342623850317636436 0 0 6 1 1 0 0 5 0 0
  8691450250265886300726362112 0 0 6 1 1 0 0 0 0 5
  16941512658358978392331911168 0 0 6 1 0 0 1 0 0 5
  -103265918422920579866241600 0 0 6 1 0 1 0 0 5 0
  85941175455979622068321728 0 0 6 1 0 0 1 0 5 0
  -171097423593198430327033481566041600 0 4 6 1 1 0 1 0 0 0
  -293766072357726557305330263514993152 0 4 6 1 0 0 2 0 0 0
  -76126347094687834636318052242605312 1 4 6 1 0 0 0 1 0 0
  -4040217654273943500507490535037696 1 4 6 1 0 0 0 0 0 1
  -296192043503184617200717406628096 1 4 6 1 0 0 0 0 1 0
  -47755389709147911669337065202621056 0 5 6 1 0 0 0 1 0 0
  -341388882802850808840010256407574016 0 5 6 1 0 0 0 0 0 1
  -285974976689804121032103365727785472 0 5 6 1 0 0 0 0 1 0
  28135130372766176217057460224 1 0 7 1 0 0 0 0 0 4
  6535526941411039401093052992 1 0 7 1 0 0 0 0 4 0
  3725250867246228086118393612 0 1 7 1 0 0 0 4 0 0
  240537045654194709161594279768698368 0 3 7 1 1 0 1 0 0 0
  307625588955049522420964581085155392 0 3 7 1 0 0 2 0 0 0
  18585627924741139421471062595584080 1 3 7 1 0 0 0 1 0 0
  12991299522358864323367074886176864 1 3 7 1 0 0 0 0 0 1
  -14828301434794844448672194520833184 1 3 7 1 0 0 0 0 1 0
  -10391589478336268006774247078087072 0 4 7 1 0 0 0 1 0 0
  92287843783637878855576535871849600 0 4 7 1 0 0 0 0 0 1
  -47121452194735593872718468506748480 0 4 7 1 0 0 0 0 1 0
  574283168578604561419820448 0 0 8 1 0 0 0 4 0 0
  71077453846656706771385647104 0 0 8 1 0 0 0 0 0 4
  -720668251900688048311714848 0 0 8 1 0 0 0 0 4 0
  -128306019581676134007643448403331968 0 2 8 1 1 0 1 0 0 0
  -173306759945262065068622831113631328 0 2 8 1 0 0 2 0 0 0
  -159493690792276585004477029586760 1 2 8 1 0 0 0 1 0 0
  -1069926797887248560593443594127824 1 2 8 1 0 0 0 0 0 1
  3239197110915678627062562953979504 1 2 8 1 0 0 0 0 1 0
  -11338351473208093004998250263810320 0 3 8 1 0 0 0 1 0 0
  28242720576247809448785380775631584 0 3 8 1 0 0 0 0 0 1
  19062155219743108269352141608380160 0 3 8 1 0 0 0 0 1 0
  -7793241220159956350860635288 0 0 9 1 0 1 0 2 0 0
  179077206999097727974211772816 0 0 9 1 1 0 0 2 0 0
  2376158307744595848618662166528 0 0 9 1 1 0 0 0 0 2
  212579031445225443705013272576 0 0 9 1 0 0 1 0 0 2
  73896619603032605254124244096 0 0 9 1 0 1 0 0 2 0
  -40157282362001578217639867520 0 0 9 1 0 0 1 0 2 0
  28666368565784621603454547266844896 0 1 9 1 1 0 1 0 0 0
  -104070371539088950234764122088068328 0 1 9 1 0 0 2 0 0 0
  35791684102432200522014597819702670 1 1 9 1 0 0 0 1 0 0
  310188388731405186681151344275220 1 1 9 1 0 0 0 0 0 1
  -6162774766375066100903903864503212 1 1 9 1 0 0 0 0 1 0
  106965371110953571239247095450936948 0 2 9 1 0 0 0 1 0 0
  -19536864862107008731565804327343456 0 2 9 1 0 0 0 0 0 1
  8116979188769115262886300473099320 0 2 9 1 0 0 0 0 1 0
  10495586011966279928473972070432574 0 0 10 1 1 1 0 0 0 0
  111515488938984315413922302671874190 0 0 10 1 2 0 0 0 0 0
  -33186889144674677172249769900239828 0 0 10 1 0 1 1 0 0 0
  -105388653000148311289823010754869204 0 0 10 1 1 0 1 0 0 0
  -616002071971136095784707429527395376 0 0 10 1 0 0 2 0 0 0
  -61624983850197063520866835541586391 1 0 10 1 0 0 0 1 0 0
  -25356385534520100208588706728054709 1 0 10 1 0 0 0 0 0 1
  -16597894633911753446267063561250378 1 0 10 1 0 0 0 0 1 0
  -51341300623807283388878049102944634 0 1 10 1 0 0 0 1 0 0
  -248113382244741349660540554441676440 0 1 10 1 0 0 0 0 0 1
  -457087632878708482379083694299781864 0 1 10 1 0 0 0 0 1 0
  33390642923732051791533923454379626 0 0 11 1 0 0 0 1 0 0
  -97247348686730449803850588484445614 0 0 11 1 0 0 0 0 0 1
  -76042424147097046697292199384507832 0 0 11 1 0 0 0 0 1 0
  80943791271705197936640 1 0 0 2 0 0 0 0 0 10
  24703544153949947136 1 0 0 2 0 0 0 0 10 0
  30247750649158337232 0 1 0 2 0 0 0 10 0 0
  1219882331503759609845697146734149632 0 9 0 2 1 0 1 0 0 0
  1541710006062101610520574530288963584 0 9 0 2 0 0 2 0 0 0
  -216542228694160980737348834803559424 1 9 0 2 0 0 0 1 0 0
  137174427143685879840827263958611968 1 9 0 2 0 0 0 0 0 1
  -242922592796735146565173461325461504 1 9 0 2 0 0 0 0 1 0
  -13072863032375007427808260950558720 0 10 0 2 0 0 0 1 0 0
  -214837806875512616935449119281483776 0 10 0 2 0 0 0 0 0 1
  117077599310707689814812694309576704 0 10 0 2 0 0 0 0 1 0
  -31035960781278579360 0 0 1 2 0 0 0 10 0 0
  203825940732064070369280 0 0 1 2 0 0 0 0 0 10
  6918606558357728256 0 0 1 2 0 0 0 0 10 0
  -960658665629003679639882164139343872 0 8 1 2 1 0 1 0 0 0
  -1608952618060666344301340770365671424 0 8 1 2 0 0 2 0 0 0
  252399018312683271825524054730902016 1 8 1 2 0 0 0 1 0 0
  186475824818879406767640474941703168 1 8 1 2 0 0 0 0 0 1
  412673124122635528295762431480040448 1 8 1 2 0 0 0 0 1 0
  386491566805239467095906585932364800 0 9 1 2 0 0 0 1 0 0
  112772349207850589613668794090536960 0 9 1 2 0 0 0 0 0 1
  -36037949582501665054902655041497088 0 9 1 2 0 0 0 0 1 0
  -1207251813024768093894 0 0 2 2 0 1 0 8 0 0
  20873037413793102106464 0 0 2 2 1 0 0 8 0 0
  8859945074715478928130048 0 0 2 2 1 0 0 0 0 8
  16627397585339609084067840 0 0 2 2 0 0 1 0 0 8
  6853014305797335178752 0 0 2 2 0 1 0 0 8 0
  -13506264085615983510912 0 0 2 2 0 0 1 0 8 0
  799676326007620677243922020440481792 0 7 2 2 1 0 1 0 0 0
  -238977166427450110920978821115343872 0 7 2 2 0 0 2 0 0 0
  -643511472379254697430945330313944832 1 7 2 2 0 0 0 1 0 0
  136925595484659824945426033152163328 1 7 2 2 0 0 0 0 0 1
  -326227571555949171163306924630626816 1 7 2 2 0 0 0 0 1 0
  -60455736974624986767221952481248768 0 8 2 2 0 0 0 1 0 0
  -1424487141112981690230989523900960768 0 8 2 2 0 0 0 0 0 1
  -1642196733169388191270865510799633408 0 8 2 2 0 0 0 0 1 0
  127204710807059139388243968 1 0 3 2 0 0 0 0 0 7
  -975949392486660189851520 1 0 3 2 0 0 0 0 7 0
  14470882106407953890329080 0 1 3 2 0 0 0 7 0 0
  761714288035121042412207209453187072 0 6 3 2 1 0 1 0 0 0
  825494365087536986155479001988574720 0 6 3 2 0 0 2 0 0 0
  379248572667836851320202203470708352 1 6 3 2 0 0 0 1 0 0
  -14840989969551020260164825662245632 1 6 3 2 0 0 0 0 0 1
  75827128087277157970666726109407488 1 6 3 2 0 0 0 0 1 0
  278463364979094307050114304471338240 0 7 3 2 0 0 0 1 0 0
  353934524081492902972366844465920512 0 7 3 2 0 0 0 0 0 1
  206569840766972518545151588490907648 0 7 3 2 0 0 0 0 1 0
  -2476238330275117314842268 0 0 4 2 0 0 0 7 0 0
  -206462015836464998437355520 0 0 4 2 0 0 0 0 0 7
  -159494925100116595594176 0 0 4 2 0 0 0 0 7 0
  -197924617734759779900532687860631552 0 5 4 2 1 0 1 0 0 0
  -184112618631532294992262105217766912 0 5 4 2 0 0 2 0 0 0
  -100654649146409760959812597933496064 1 5 4 2 0 0 0 1 0 0
  -62421979839148127211535142513326848 1 5 4 2 0 0 0 0 0 1
  124646754845023338729022295547777792 1 5 4 2 0 0 0 0 1 0
  -166701242806987574045471846958541056 0 6 4 2 0 0 0 1 0 0
  -491561078707087983766976545869378816 0 6 4 2 0 0 0 0 0 1
  -268396386064411544659851073576337664 0 6 4 2 0 0 0 0 1 0
  -183852671332882045245753096 0 0 5 2 0 1 0 5 0 0
  -2299637462858157051697471686 0 0 5 2 1 0 0 5 0 0
  -24233685354425209895670251520 0 0 5 2 1 0 0 0 0 5
  -33805705841814020354373058560 0 0 5 2 0 0 1 0 0 5
  -122180906904408272105370432 0 0 5 2 0 1 0 0 5 0
  264977667491068593155750976 0 0 5 2 0 0 1 0 5 0
  427203728111639684595462050790590976 0 4 5 2 1 0 1 0 0 0
  559492398242189149822495165116276480 0 4 5 2 0 0 2 0 0 0
  60292859228520851088140423258465856 1 4 5 2 0 0 0 1 0 0
  -4645530126856721951879115340145280 1 4 5 2 0 0 0 0 0 1
  2313674076119540759038221744392832 1 4 5 2 0 0 0 0 1 0
  687025387046359398334554132875520 0 5 5 2 0 0 0 1 0 0
  183532916328098645553125658722280192 0 5 5 2 0 0 0 0 0 1
  33332269400165820930527748104491008 0 5 5 2 0 0 0 0 1 0
  -88786142307404154924968706048 1 0 6 2 0 0 0 0 0 4
  10132617611910205750713534432 1 0 6 2 0 0 0 0 4 0
  42784863348233907575084381832 0 1 6 2 0 0 0 4 0 0
  -217101713517447181513303322970021888 0 3 6 2 1 0 1 0 0 0
  -403748134947863772838507960802312256 0 3 6 2 0 0 2 0 0 0
  29806779010151784094822001129698800 1 3 6 2 0 0 0 1 0 0
  -12858815264605625539516584140967264 1 3 6 2 0 0 0 0 0 1
  9343189391330886284617304384057568 1 3 6 2 0 0 0 0 1 0
  24747588142389011639767995671077920 0 4 6 2 0 0 0 1 0 0
  4165816621173338015520822609113280 0 4 6 2 0 0 0 0 0 1
  55658530114705114352657796472805376 0 4 6 2 0 0 0 0 1 0
  9177629225893570224790469460 0 0 7 2 0 0 0 4 0 0
  -358602608477110832946191794176 0 0 7 2 0 0 0 0 0 4
  -307611594746652367494380736 0 0 7 2 0 0 0 0 4 0
  330976757713975366055164169207389056 0 2 7 2 1 0 1 0 0 0
  672394068522454762075237078499318736 0 2 7 2 0 0 2 0 0 0
  -113732114041233660760150918922469708 1 2 7 2 0 0 0 1 0 0
  -5828770810094074057513960756468008 1 2 7 2 0 0 0 0 0 1
  9268333782754207855912539165828264 1 2 7 2 0 0 0 0 1 0
  -201567010058561822165640769957566120 0 3 7 2 0 0 0 1 0 0
  -195729648227908186098545106982862544 0 3 7 2 0 0 0 0 0 1
  -165466321451222572228064258752675968 0 3 7 2 0 0 0 0 1 0
  -68417189396930035160374450992 0 0 8 2 0 1 0 2 0 0
  -137455837814828762571557124432 0 0 8 2 1 0 0 2 0 0
  -5310873888925706337324934103040 0 0 8 2 1 0 0 0 0 2
  9367230669298322517859949936640 0 0 8 2 0 0 1 0 0 2
  171288330294064367607533351040 0 0 8 2 0 1 0 0 2 0
  -193315611988356347731937065344 0 0 8 2 0 0 1 0 2 0
  -554426277536592288069860608461792288 0 1 8 2 1 0 1 0 0 0
  -1110892340309734794578100999860773464 0 1 8 2 0 0 2 0 0 0
  220882569641363543089312180872808446 1 1 8 2 0 0 0 1 0 0
  15167120063906026953439048744192620 1 1 8 2 0 0 0 0 0 1
  -20641174742625854511196678006257308 1 1 8 2 0 0 0 0 1 0
  340643714725405853054102496083931764 0 2 8 2 0 0 0 1 0 0
  480290691336469301099318824873947328 0 2 8 2 0 0 0 0 0 1
  278216315512251402591942884704739592 0 2 8 2 0 0 0 0 1 0
  -30237616977231988286275938136519232 0 0 9 2 1 1 0 0 0 0
  348241860898560602322530451009820728 0 0 9 2 2 0 0 0 0 0
  -137031739668247101911851796079598824 0 0 9 2 0 1 1 0 0 0
  519221379079960377917078987403391392 0 0 9 2 1 0 1 0 0 0
  -406934283846628668199322764147330704 0 0 9 2 0 0 2 0 0 0
  -87559456456486846079912800402131478 1 0 9 2 0 0 0 1 0 0
  -49478899557573721291112913549162124 1 0 9 2 0 0 0 0 0 1
  -68528134345015649189713781709015924 1 0 9 2 0 0 0 0 1 0
  27641683858328354390760891173205752 0 1 9 2 0 0 0 1 0 0
  -465460643689245896904836248940006352 0 1 9 2 0 0 0 0 0 1
  -1034383488090801672025234733325083680 0 1 9 2 0 0 0 0 1 0
  -33350712831649358679955416154254291 0 0 10 2 0 0 0 1 0 0
  -130333432442734706271020857636180336 0 0 10 2 0 0 0 0 0 1
  -84414906828157860260056078891433954 0 0 10 2 0 0 0 0 1 0
  5579086005213682050 0 0 0 3 0 0 0 10 0 0
  -81109257934509170491392 0 0 0 3 0 0 0 0 0 10
  21116370785163598080 0 0 0 3 0 0 0 0 10 0
  44213018878016364217210662287278080 0 8 0 3 1 0 1 0 0 0
  212198420666619737984804884136755200 0 8 0 3 0 0 2 0 0 0
  74052463448255430510149550201980928 1 8 0 3 0 0 0 1 0 0
  -73247488855121158196756533095591936 1 8 0 3 0 0 0 0 0 1
  14564161100705871787165435229509632 1 8 0 3 0 0 0 0 1 0
  -3172338744186363697913473163354112 0 9 0 3 0 0 0 1 0 0
  -71549673087553326541950944186431488 0 9 0 3 0 0 0 0 0 1
  -140500923505014003997711017413031936 0 9 0 3 0 0 0 0 1 0
  3510140466554552518038 0 0 1 3 0 1 0 8 0 0
  -37693941004525920519870 0 0 1 3 1 0 0 8 0 0
  -585939929241976402083840 0 0 1 3 1 0 0 0 0 8
  -9778487372007440180576256 0 0 1 3 0 0 1 0 0 8
  3246327172649846481408 0 0 1 3 0 1 0 0 8 0
  -11034649476357722239104 0 0 1 3 0 0 1 0 8 0
  216186152107976601785681435079819264 0 7 1 3 1 0 1 0 0 0
  374193597098246531905447869119597568 0 7 1 3 0 0 2 0 0 0
  348257665472514004028050313544988416 1 7 1 3 0 0 0 1 0 0
  -39230395048659735935413459692427776 1 7 1 3 0 0 0 0 0 1
  10761264230738617954100885931581952 1 7 1 3 0 0 0 0 1 0
  353792738978971882333195749174581760 0 8 1 3 0 0 0 1 0 0
  50341858934347800520045514164254720 0 8 1 3 0 0 0 0 0 1
  551049658316880720519831953379173376 0 8 1 3 0 0 0 0 1 0
  -147055248922737573759025152 1 0 2 3 0 0 0 0 0 7
  -301737583396392018852096 1 0 2 3 0 0 0 0 7 0
  10679779870353717794327898 0 1 2 3 0 0 0 7 0 0
  207061580098781719660050668119388160 0 6 2 3 1 0 1 0 0 0
  -978891238524256348132259994868715520 0 6 2 3 0 0 2 0 0 0
  -227896433831372323386291819392361216 1 6 2 3 0 0 0 1 0 0
  -860835087722504289027856050137088 1 6 2 3 0 0 0 0 0 1
  -92564424953448249788975767856976384 1 6 2 3 0 0 0 0 1 0
  -197039279075229790186800518975298048 0 7 2 3 0 0 0 1 0 0
  -786239748961569683546663373693745152 0 7 2 3 0 0 0 0 0 1
  -1087063774600165039092426110337512448 0 7 2 3 0 0 0 0 1 0
  1416553792151711355930330 0 0 3 3 0 0 0 7 0 0
  -47174993573651843902341120 0 0 3 3 0 0 0 0 0 7
  -390902784708008704497408 0 0 3 3 0 0 0 0 7 0
  627037275421044583654771450522414080 0 5 3 3 1 0 1 0 0 0
  814899564123540014969034773476746240 0 5 3 3 0 0 2 0 0 0
  -36615508890342739990902183401890560 1 5 3 3 0 0 0 1 0 0
  19049331327877904405200917142934016 1 5 3 3 0 0 0 0 0 1
  -98613658381242717773261765629777152 1 5 3 3 0 0 0 0 1 0
  6277198392425294475861925881852672 0 6 3 3 0 0 0 1 0 0
  -203249653050880111163804866364549376 0 6 3 3 0 0 0 0 0 1
  -181170227915498336537719691522012928 0 6 3 3 0 0 0 0 1 0
  312613656939170382893230062 0 0 4 3 0 1 0 5 0 0
  -1699218641048594504758094304 0 0 4 3 1 0 0 5 0 0
  29079637481757993639684341760 0 0 4 3 1 0 0 0 0 5
  56680770185402999506344345600 0 0 4 3 0 0 1 0 0 5
  -61549449801066244911692736 0 0 4 3 0 1 0 0 5 0
  254171300148578884819045824 0 0 4 3 0 0 1 0 5 0
  1643473176958317947819755085365248 0 4 4 3 1 0 1 0 0 0
  123763130460353882229120928101920256 0 4 4 3 0 0 2 0 0 0
  6800653785227948788220617777545216 1 4 4 3 0 0 0 1 0 0
  27019330090721863302996063717848832 1 4 4 3 0 0 0 0 0 1
  -29275601872455613798593259286539776 1 4 4 3 0 0 0 0 1 0
  -148647319003261339073893841791860480 0 5 4 3 0 0 0 1 0 0
  183315481624654294693896582682361088 0 5 4 3 0 0 0 0 0 1
  194260755158872006183590649064771328 0 5 4 3 0 0 0 0 1 0
  124623979690998519663087845376 1 0 5 3 0 0 0 0 0 4
  7001456699321281456892182080 1 0 5 3 0 0 0 0 4 0
  39659234266673988309614984256 0 1 5 3 0 0 0 4 0 0
  21510885320765345836554380453942784 0 3 5 3 1 0 1 0 0 0
  -18195390213799787372264645733230592 0 3 5 3 0 0 2 0 0 0
  -8047124718478956234685773883812096 1 3 5 3 0 0 0 1 0 0
  9121079444745341849798059320186624 1 3 5 3 0 0 0 0 0 1
  -8262468929087799836217606341917440 1 3 5 3 0 0 0 0 1 0
  9479334846722683881209123000224512 0 4 5 3 0 0 0 1 0 0
  -18805409327377702067338212883291008 0 4 5 3 0 0 0 0 0 1
  3541221248410098332110881971461248 0 4 5 3 0 0 0 0 1 0
  2947084890344827189328343024 0 0 6 3 0 0 0 4 0 0
  442011709853891306474992828416 0 0 6 3 0 0 0 0 0 4
  1835788875238529154485589024 0 0 6 3 0 0 0 0 4 0
  19472604395023578410259951651418368 0 2 6 3 1 0 1 0 0 0
  -126721710851532594903339091923197664 0 2 6 3 0 0 2 0 0 0
  42889529221937815580465219394272136 1 2 6 3 0 0 0 1 0 0
  2669017040521066720935880861480368 1 2 6 3 0 0 0 0 0 1
  -8943455091028195194059324272678032 1 2 6 3 0 0 0 0 1 0
  97455087056263829003647416524189424 0 3 6 3 0 0 0 1 0 0
  -9808506578942389353489534171215040 0 3 6 3 0 0 0 0 0 1
  49823210348710518326559343840789344 0 3 6 3 0 0 0 0 1 0
  -49111771800242924565402083328 0 0 7 3 0 1 0 2 0 0
  4475375028987616700028233946144 0 0 7 3 1 0 0 2 0 0
  -689178217793129979066301022208 0 0 7 3 1 0 0 0 0 2
  -21909105456496951549834223419392 0 0 7 3 0 0 1 0 0 2
  244985524693584035264063656320 0 0 7 3 0 1 0 0 2 0
  -408879701091842917450390503552 0 0 7 3 0 0 1 0 2 0
  260688929774687663465810086969115232 0 1 7 3 1 0 1 0 0 0
  903238557042365544606052277656741080 0 1 7 3 0 0 2 0 0 0
  -203500465947804595361529602415652066 1 1 7 3 0 0 0 1 0 0
  -7391893868185295135880414383528684 1 1 7 3 0 0 0 0 0 1
  24384660176489620629594191807460372 1 1 7 3 0 0 0 0 1 0
  -434483672367177528674327453628107340 0 2 7 3 0 0 0 1 0 0
  -206205220453501296666725658698023296 0 2 7 3 0 0 0 0 0 1
  -198892812816493228436390162804328008 0 2 7 3 0 0 0 0 1 0
  -15725971505475489034161397301893044 0 0 8 3 1 1 0 0 0 0
  -474420038996272101379903730216253516 0 0 8 3 2 0 0 0 0 0
  155157743829639237142807893156323248 0 0 8 3 0 1 1 0 0 0
  55803356174520146443305022757845848 0 0 8 3 1 0 1 0 0 0
  1918287861529537146876358723008992880 0 0 8 3 0 0 2 0 0 0
  213158675281079181576598821303275688 1 0 8 3 0 0 0 1 0 0
  94442757132977872789769521009022026 1 0 8 3 0 0 0 0 0 1
  77559704139708161877292959694187288 1 0 8 3 0 0 0 0 1 0
  114523143638597943686879489661167880 0 1 8 3 0 0 0 1 0 0
  917976716227657018656536557488691496 0 1 8 3 0 0 0 0 0 1
  1766003903469993088771666619097876864 0 1 8 3 0 0 0 0 1 0
  -77412252249836285516055050077046734 0 0 9 3 0 0 0 1 0 0
  332369981607722614176887001662300716 0 0 9 3 0 0 0 0 0 1
  251198889157815023479270193693721268 0 0 9 3 0 0 0 0 1 0
  -2745692407444397799294 0 0 0 4 0 1 0 8 0 0
  -16273029909649499884548 0 0 0 4 1 0 0 8 0 0
  256229929193033340813312 0 0 0 4 1 0 0 0 0 8
  11000968338589905601953792 0 0 0 4 0 0 1 0 0 8
  381737912919263505792 0 0 0 4 0 1 0 0 8 0
  -5822522731457265620736 0 0 0 4 0 0 1 0 8 0
  88241368150370871762246745439514624 0 7 0 4 1 0 1 0 0 0
  173764513829880573222146466613330944 0 7 0 4 0 0 2 0 0 0
  -90948858645543401517482975196125952 1 7 0 4 0 0 0 1 0 0
  22977713846604992405453834891048448 1 7 0 4 0 0 0 0 0 1
  -47694987607727992198556886925512192 1 7 0 4 0 0 0 0 1 0
  -72997439516161385329867540956664320 0 8 0 4 0 0 0 1 0 0
  -12813104298138750977291849128922112 0 8 0 4 0 0 0 0 0 1
  12660004617428748320018293457221632 0 8 0 4 0 0 0 0 1 0
  223984619500328431353593856 1 0 1 4 0 0 0 0 0 7
  -86362453268467313674752 1 0 1 4 0 0 0 0 7 0
  3100339011223101328348140 0 1 1 4 0 0 0 7 0 0
  287164182899417320033490149768894464 0 6 1 4 1 0 1 0 0 0
  804447317693567249323682084316624384 0 6 1 4 0 0 2 0 0 0
  227449374226349203042690170019061376 1 6 1 4 0 0 0 1 0 0
  -62782145223386150455936480853766912 1 6 1 4 0 0 0 0 0 1
  143223338875856302754370334903768320 1 6 1 4 0 0 0 0 1 0
  111307811541966636099098455205472000 0 7 1 4 0 0 0 1 0 0
  238857867212407998408057333335373312 0 7 1 4 0 0 0 0 0 1
  619930377461916896367517780480745472 0 7 1 4 0 0 0 0 1 0
  -3827527417664266481071038 0 0 2 4 0 0 0 7 0 0
  407149210219370439047380992 0 0 2 4 0 0 0 0 0 7
  -160727335847950835366208 0 0 2 4 0 0 0 0 7 0
  225040461803655606653108745023972352 0 5 2 4 1 0 1 0 0 0
  258412314092763176278014361984409088 0 5 2 4 0 0 2 0 0 0
  -80365524262287583176798302651603712 1 5 2 4 0 0 0 1 0 0
  -28488894149243199478968977544158976 1 5 2 4 0 0 0 0 0 1
  53490731491843434833661638655744768 1 5 2 4 0 0 0 0 1 0
  -222071285208629518809118381466346240 0 6 2 4 0 0 0 1 0 0
  -203340289892224295766137943598633728 0 6 2 4 0 0 0 0 0 1
  -12706703641219529243252220281723136 0 6 2 4 0 0 0 0 1 0
  -674988567384560898305402658 0 0 3 4 0 1 0 5 0 0
  -3117870469090607380920492912 0 0 3 4 1 0 0 5 0 0
  -27303907844721202401588019200 0 0 3 4 1 0 0 0 0 5
  -43807567892386153618498387968 0 0 3 4 0 0 1 0 0 5
  -17783890604276143666040640 0 0 3 4 0 1 0 0 5 0
  101127378647757903433240896 0 0 3 4 0 0 1 0 5 0
  -171604450785378417482067598625015808 0 4 3 4 1 0 1 0 0 0
  -277797879328468764135610006916386176 0 4 3 4 0 0 2 0 0 0
  62179760632071833714390817547534368 1 4 3 4 0 0 0 1 0 0
  -14773691624324712879426374484946752 1 4 3 4 0 0 0 0 0 1
  15489384111288602248334432801947968 1 4 3 4 0 0 0 0 1 0
  21559139540230254711149059015344192 0 5 3 4 0 0 0 1 0 0
  158019109580813817948336627336480384 0 5 3 4 0 0 0 0 0 1
  -81239163185638349999613749230080 0 5 3 4 0 0 0 0 1 0
  40191060474284870505410592768 1 0 4 4 0 0 0 0 0 4
  2450540727762015087457749792 1 0 4 4 0 0 0 0 4 0
  192963170585377977871810537044 0 1 4 4 0 0 0 4 0 0
  75095339415411215293969116891015936 0 3 4 4 1 0 1 0 0 0
  155578221361617995577643413831064512 0 3 4 4 0 0 2 0 0 0
  -55946351006278968033238462114083120 1 3 4 4 0 0 0 1 0 0
  -12387675933927889973411664269680224 1 3 4 4 0 0 0 0 0 1
  13660224833473857129270680376153312 1 3 4 4 0 0 0 0 1 0
  -47607943190265596665232139209286048 0 4 4 4 0 0 0 1 0 0
  -152960204445272086315813729690412544 0 4 4 4 0 0 0 0 0 1
  -121282334854144128443927469376565952 0 4 4 4 0 0 0 0 1 0
  6154938392821187481804681468 0 0 5 4 0 0 0 4 0 0
  -173723190513274731454329913344 0 0 5 4 0 0 0 0 0 4
  2497452374465749129454502912 0 0 5 4 0 0 0 0 4 0
  -193729372413681227517368084721911040 0 2 5 4 1 0 1 0 0 0
  -395317127206654878675088237617996336 0 2 5 4 0 0 2 0 0 0
  84336181112682115707729052553398932 1 2 5 4 0 0 0 1 0 0
  4873676416397434923851487835473432 1 2 5 4 0 0 0 0 0 1
  -7909950171863880048622055025362232 1 2 5 4 0 0 0 0 1 0
  129142695799817483215501614922190040 0 3 5 4 0 0 0 1 0 0
  179470618367470352094859797380488080 0 3 5 4 0 0 0 0 0 1
  75659312366897670942204183631590816 0 3 5 4 0 0 0 0 1 0
  -1031633262209876444127852168144 0 0 6 4 0 1 0 2 0 0
  -5954988093200970594920973059904 0 0 6 4 1 0 0 2 0 0
  4193097301823896693520947740672 0 0 6 4 1 0 0 0 0 2
  15020865301309460934674069716992 0 0 6 4 0 0 1 0 0 2
  238668941801544191530127772096 0 0 6 4 0 1 0 0 2 0
  -550965379351323958176742069824 0 0 6 4 0 0 1 0 2 0
  344535114233725337326683625764026976 0 1 6 4 1 0 1 0 0 0
  481669741448036823305543196344670984 0 1 6 4 0 0 2 0 0 0
  -87517935633252190800769149056855770 1 1 6 4 0 0 0 1 0 0
  -9889584601308904867609227897345764 1 1 6 4 0 0 0 0 0 1
  5066108953877679515340231135547764 1 1 6 4 0 0 0 0 1 0
  -83236295271279686239917018843482316 0 2 6 4 0 0 0 1 0 0
  -312582512237847614063696569049411808 0 2 6 4 0 0 0 0 0 1
  -132619395502048318953411056695743032 0 2 6 4 0 0 0 0 1 0
  51119448013469809602405685386194500 0 0 7 4 1 1 0 0 0 0
  -26591234325707965168675924867484256 0 0 7 4 2 0 0 0 0 0
  40804993616861637892693783753619436 0 0 7 4 0 1 1 0 0 0
  -687810450986382616695341767751246952 0 0 7 4 1 0 1 0 0 0
  -1126107923873594798673772963401628572 0 0 7 4 0 0 2 0 0 0
  -72487393426273705382707594149443677 1 0 7 4 0 0 0 1 0 0
  -19531854889303761399298863991773582 1 0 7 4 0 0 0 0 0 1
  20385243920523559825052883135766614 1 0 7 4 0 0 0 0 1 0
  -101673030076053705734877932465926492 0 1 7 4 0 0 0 1 0 0
  -208242525799051721081974583961013824 0 1 7 4 0 0 0 0 0 1
  -216238226216774775321770642898536488 0 1 7 4 0 0 0 0 1 0
  129790962078173518680294407922280784 0 0 8 4 0 0 0 1 0 0
  -136171736073778398506836243043127298 0 0 8 4 0 0 0 0 0 1
  -110108002451006824825151222505284162 0 0 8 4 0 0 0 0 1 0
  10199569931040599148331008 1 0 0 5 0 0 0 0 0 7
  -14575221624048651311040 1 0 0 5 0 0 0 0 7 0
  -249940354870755574145784 0 1 0 5 0 0 0 7 0 0
  -108916440274604084818613681251252224 0 6 0 5 1 0 1 0 0 0
  -85055019213550368980041863361367040 0 6 0 5 0 0 2 0 0 0
  1430990220515587007555879965602816 1 6 0 5 0 0 0 1 0 0
  -6960589712243393114974113050674176 1 6 0 5 0 0 0 0 0 1
  23515462876796245397400273519502848 1 6 0 5 0 0 0 0 1 0
  -27817460904969220313971069584462336 0 7 0 5 0 0 0 1 0 0
  4633025536023283334375021236038144 0 7 0 5 0 0 0 0 0 1
  -52962513455932248899934009618200064 0 7 0 5 0 0 0 0 1 0
  195398396436658752151686 0 0 1 5 0 0 0 7 0 0
  -153165472741515708395421696 0 0 1 5 0 0 0 0 0 7
  -28715766093480499913664 0 0 1 5 0 0 0 0 7 0
  295860402507269440460050464044408832 0 5 1 5 1 0 1 0 0 0
  656374431531173164627049169647159808 0 5 1 5 0 0 2 0 0 0
  -35378847233214661782536948271861120 1 5 1 5 0 0 0 1 0 0
  15790620665377187701973386524820224 1 5 1 5 0 0 0 0 0 1
  -21277575185285775158532551281285632 1 5 1 5 0 0 0 0 1 0
  -54473746093788550990125341878574592 0 6 1 5 0 0 0 1 0 0
  54645011198709374566599947503046400 0 6 1 5 0 0 0 0 0 1
  242969270805374683261757658212434176 0 6 1 5 0 0 0 0 1 0
  47146314611835520892874252 0 0 2 5 0 1 0 5 0 0
  35924983864958518298967528 0 0 2 5 1 0 0 5 0 0
  13570855990946100089046171648 0 0 2 5 1 0 0 0 0 5
  14911871464672177188898603008 0 0 2 5 0 0 1 0 0 5
  -3191603960886143015693952 0 0 2 5 0 1 0 0 5 0
  25433085164525464697480448 0 0 2 5 0 0 1 0 5 0
  -196055715377664143018011365095351808 0 4 2 5 1 0 1 0 0 0
  -237280772856536933949692782754992128 0 4 2 5 0 0 2 0 0 0
  42538809265622106503204826237901440 1 4 2 5 0 0 0 1 0 0
  8148190791062341278359429743829760 1 4 2 5 0 0 0 0 0 1
  -4603886177598780199427392737378048 1 4 2 5 0 0 0 0 1 0
  -15267826232208329320884792877782912 0 5 2 5 0 0 0 1 0 0
  162205372063978175000081261962647552 0 5 2 5 0 0 0 0 0 1
  168608741752340188809861724517291520 0 5 2 5 0 0 0 0 1 0
  -39899534925400498809568493568 1 0 3 5 0 0 0 0 0 4
  485658205981379822823028416 1 0 3 5 0 0 0 0 4 0
  -111594425555228016811389610284 0 1 3 5 0 0 0 4 0 0
  170949927968439306877113443341940736 0 3 3 5 1 0 1 0 0 0
  240221342393877385303366950643302720 0 3 3 5 0 0 2 0 0 0
  -35449523529727918873609262204569776 1 3 3 5 0 0 0 1 0 0
  -2038141565868905210936781291389472 1 3 3 5 0 0 0 0 0 1
  1150109356422003771588007573336800 1 3 3 5 0 0 0 0 1 0
  -7580603767030739655722599575766560 0 4 3 5 0 0 0 1 0 0
  -131236360855823903945873321314046208 0 4 3 5 0 0 0 0 0 1
  -9105507102852519379144932834841536 0 4 3 5 0 0 0 0 1 0
  7500569673117781531091503836 0 0 4 5 0 0 0 4 0 0
  -61160838984995195459147268096 0 0 4 5 0 0 0 0 0 4
  1139621936313911625480132000 0 0 4 5 0 0 0 0 4 0
  -73634008811587405140733325678687616 0 2 4 5 1 0 1 0 0 0
  12386975108898308835977583988599936 0 2 4 5 0 0 2 0 0 0
  -2834258626750713008650448971135344 1 2 4 5 0 0 0 1 0 0
  3469404823456185667223990612852928 1 2 4 5 0 0 0 0 0 1
  1175349280566733256091817523915232 1 2 4 5 0 0 0 0 1 0
  -73491299745665946575646187272759936 0 3 4 5 0 0 0 1 0 0
  93402358412777772885171454956929856 0 3 4 5 0 0 0 0 0 1
  39133197091723458390023442952558272 0 3 4 5 0 0 0 0 1 0
  1496666417051558026080410940288 0 0 5 5 0 1 0 2 0 0
  20676004822127136358875500007264 0 0 5 5 1 0 0 2 0 0
  -2964849932233039192776311832576 0 0 5 5 1 0 0 0 0 2
  -6123929146761164661043483115520 0 0 5 5 0 0 1 0 0 2
  141672852261459130049136697536 0 0 5 5 0 1 0 0 2 0
  -494332499606454258111246752064 0 0 5 5 0 0 1 0 2 0
  -108432650688998496262856579875892832 0 1 5 5 1 0 1 0 0 0
  -459060582733708431047697938583963432 0 1 5 5 0 0 2 0 0 0
  100490081195963242462072297756297670 1 1 5 5 0 0 0 1 0 0
  2487949245975759759843568988399668 1 1 5 5 0 0 0 0 0 1
  -11877152080849553509751581321348108 1 1 5 5 0 0 0 0 1 0
  240060161170014758968993477431164356 0 2 5 5 0 0 0 1 0 0
  68009051292267062797331993366053136 0 2 5 5 0 0 0 0 0 1
  91261422233208485451432631470271912 0 2 5 5 0 0 0 0 1 0
  -2800200630655139418980398833617560 0 0 6 5 1 1 0 0 0 0
  233721156301541851513567153464755004 0 0 6 5 2 0 0 0 0 0
  -86012770338095028030986154837525444 0 0 6 5 0 1 1 0 0 0
  106901412145654769345500338472006080 0 0 6 5 1 0 1 0 0 0
  -706490576372531084654537219785840260 0 0 6 5 0 0 2 0 0 0
  -88465785218865503277879292173091049 1 0 6 5 0 0 0 1 0 0
  -41351900674632632142833375056424540 1 0 6 5 0 0 0 0 0 1
  -43013103931532720078122456763213826 1 0 6 5 0 0 0 0 1 0
  -57474476966406602382568063704869588 0 1 6 5 0 0 0 1 0 0
  -399972994329339406084285568343004824 0 1 6 5 0 0 0 0 0 1
  -822359638520533025106612419367314328 0 1 6 5 0 0 0 0 1 0
  -14283601977219907862005471258562766 0 0 7 5 0 0 0 1 0 0
  -116480338860983599963771892431864252 0 0 7 5 0 0 0 0 0 1
  -97350074821855726141499045298151360 0 0 7 5 0 0 0 0 1 0
  -53603401580477498036592 0 0 0 6 0 0 0 7 0 0
  -11155879460093558982967296 0 0 0 6 0 0 0 0 0 7
  -12934223062047794879424 0 0 0 6 0 0 0 0 7 0
  16060333809378466413539456656407552 0 5 0 6 1 0 1 0 0 0
  116540243450014020549406374982952448 0 5 0 6 0 0 2 0 0 0
  -19947253093562420026925320922536320 1 5 0 6 0 0 0 1 0 0
  841966075612201084570379648880384 1 5 0 6 0 0 0 0 0 1
  1096786714459076244344823592346880 1 5 0 6 0 0 0 0 1 0
  -49185911879566785665872984768856832 0 6 0 6 0 0 0 1 0 0
  12898208788505715588289957627686912 0 6 0 6 0 0 0 0 0 1
  14804835190130497390094267795394048 0 6 0 6 0 0 0 0 1 0
  -23212133034577609617600606 0 0 1 6 0 1 0 5 0 0
  -146146334942018198091301146 0 0 1 6 1 0 0 5 0 0
  -4590503493703701090895134720 0 0 1 6 1 0 0 0 0 5
  -2648854653655361244508717056 0 0 1 6 0 0 1 0 0 5
  -159837676876001260459008 0 0 1 6 0 1 0 0 5 0
  3575459765247841439430912 0 0 1 6 0 0 1 0 5 0
  -184040954245843835498171367660661248 0 4 1 6 1 0 1 0 0 0
  -217243764359604878408234322252634368 0 4 1 6 0 0 2 0 0 0
  19235529302808333644864213950188480 1 4 1 6 0 0 0 1 0 0
  -509205294656222936909273551064448 1 4 1 6 0 0 0 0 0 1
  5741113602485345576858973541230720 1 4 1 6 0 0 0 0 1 0
  14831763030920280605887327529709696 0 5 1 6 0 0 0 1 0 0
  97109639486390613267633464018903808 0 5 1 6 0 0 0 0 0 1
  6586971090784053382605698889652992 0 5 1 6 0 0 0 0 1 0
  16218243548293876416939294720 1 0 2 6 0 0 0 0 0 4
  -3525523872272158003719264 1 0 2 6 0 0 0 0 4 0
  20621885054173035643194942384 0 1 2 6 0 0 0 4 0 0
  -30663387743595445865977534936055808 0 3 2 6 1 0 1 0 0 0
  -145962213252935331104337271098642624 0 3 2 6 0 0 2 0 0 0
  21061429057312788325978474977273360 1 3 2 6 0 0 0 1 0 0
  -1879853377301422071674784973688352 1 3 2 6 0 0 0 0 0 1
  -889935683804073952624510198598112 1 3 2 6 0 0 0 0 1 0
  103926237182477425409619958421104608 0 4 2 6 0 0 0 1 0 0
  -30187709906222007037052424748245696 0 4 2 6 0 0 0 0 0 1
  -4252041612406708013010560427515136 0 4 2 6 0 0 0 0 1 0
  -2311657668102595403863751760 0 0 3 6 0 0 0 4 0 0
  72208098297776297369579028480 0 0 3 6 0 0 0 0 0 4
  289370058568567791675871680 0 0 3 6 0 0 0 0 4 0
  174093632660737028818867673619061632 0 2 3 6 1 0 1 0 0 0
  415018483211050255909596944561811120 0 2 3 6 0 0 2 0 0 0
  -80821891686270031878172396090910676 1 2 3 6 0 0 0 1 0 0
  -4130845899988612732816544380947480 1 2 3 6 0 0 0 0 0 1
  7455546117154215631878920301266904 1 2 3 6 0 0 0 0 1 0
  -157527274207304468557341560598548184 0 3 3 6 0 0 0 1 0 0
  -134563534312712113910970903030025968 0 3 3 6 0 0 0 0 0 1
  -91234650934382048724495797995263936 0 3 3 6 0 0 0 0 1 0
  -2051396576111404029414952474224 0 0 4 6 0 1 0 2 0 0
  -21980629922814336456812222465040 0 0 4 6 1 0 0 2 0 0
  275641923287841679171645341696 0 0 4 6 1 0 0 0 0 2
  1492490102090964390619945500672 0 0 4 6 0 0 1 0 0 2
  40608528439698010311834321600 0 0 4 6 0 1 0 0 2 0
  -246265477819862281722712356480 0 0 4 6 0 0 1 0 2 0
  -397146881827530562546968991761406752 0 1 4 6 1 0 1 0 0 0
  -716476288031586537187601280510363240 0 1 4 6 0 0 2 0 0 0
  136015940279286844766459944848173730 1 1 4 6 0 0 0 1 0 0
  10501901688827594699895719284713204 1 1 4 6 0 0 0 0 0 1
  -10780160147588562671782060953150036 1 1 4 6 0 0 0 0 1 0
  200830698317783740692784966436583660 0 2 4 6 0 0 0 1 0 0
  339888638075438700592236879191138832 0 2 4 6 0 0 0 0 0 1
  171768988032845977897981283478874440 0 2 4 6 0 0 0 0 1 0
  -35728366200565434469353388386058592 0 0 5 6 1 1 0 0 0 0
  168580686717749088005773112654224116 0 0 5 6 2 0 0 0 0 0
  -79741841818018521512157109458279044 0 0 5 6 0 1 1 0 0 0
  531690499922990126375886462337626672 0 0 5 6 1 0 1 0 0 0
  303630325395857941989309626073210732 0 0 5 6 0 0 2 0 0 0
  -8190778128392768984787895898773669 1 0 5 6 0 0 0 1 0 0
  -13883033035841057215583141073210104 1 0 5 6 0 0 0 0 0 1
  -39869181198432838323930713424097570 1 0 5 6 0 0 0 0 1 0
  56048530492034343309879542263646768 0 1 5 6 0 0 0 1 0 0
  -121218011194779790868113709707427376 0 1 5 6 0 0 0 0 0 1
  -373952214275444707843685564263415160 0 1 5 6 0 0 0 0 1 0
  -60880093614357486609154024032950744 0 0 6 6 0 0 0 1 0 0
  -7147788591140023801043926091200408 0 0 6 6 0 0 0 0 0 1
  7595515231283454179890874793070224 0 0 6 6 0 0 0 0 1 0
  1870335222385914690510060 0 0 0 7 0 1 0 5 0 0
  10838631861452269745356644 0 0 0 7 1 0 0 5 0 0
  50526912464898681051021312 0 0 0 7 1 0 0 0 0 5
  -1454551797696351565714292736 0 0 0 7 0 0 1 0 0 5
  14985228673514793290112 0 0 0 7 0 1 0 0 5 0
  -170383122800648941343616 0 0 0 7 0 0 1 0 5 0
  -18255459313525024096048425137025024 0 4 0 7 1 0 1 0 0 0
  55748545760973177889758318163684608 0 4 0 7 0 0 2 0 0 0
  -20458462269640300634620717220952384 1 4 0 7 0 0 0 1 0 0
  -358389361567961429747269425233280 1 4 0 7 0 0 0 0 0 1
  3896485015472014207659676497409152 1 4 0 7 0 0 0 0 1 0
  -48361706988887958585384373811612544 0 5 0 7 0 0 0 1 0 0
  6299297024070985402997023041024000 0 5 0 7 0 0 0 0 0 1
  -18057603859628980541721435199935744 0 5 0 7 0 0 0 0 1 0
  1137307791745059999455379456 1 0 1 7 0 0 0 0 0 4
  -17207125221012130850842944 1 0 1 7 0 0 0 0 4 0
  -982255110411523932265683312 0 1 1 7 0 0 0 4 0 0
  -137349492367412826168825041769779712 0 3 1 7 1 0 1 0 0 0
  -270932111761466202085700705230174080 0 3 1 7 0 0 2 0 0 0
  52035611293501883076403002693182880 1 3 1 7 0 0 0 1 0 0
  3524756630428870473661614901628352 1 3 1 7 0 0 0 0 0 1
  -4011724551235196078243294981140800 1 3 1 7 0 0 0 0 1 0
  102277297285173380764357524528701760 0 4 1 7 0 0 0 1 0 0
  111774310125979627756979519726914944 0 4 1 7 0 0 0 0 0 1
  68962994075467814517752002749868800 0 4 1 7 0 0 0 0 1 0
  748629103131556420862876544 0 0 2 7 0 0 0 4 0 0
  -21504633445190713057310932992 0 0 2 7 0 0 0 0 0 4
  21366002314192673361149280 0 0 2 7 0 0 0 0 4 0
  226025420390714704053690266689105920 0 2 2 7 1 0 1 0 0 0
  339521730231132115874574108590949696 0 2 2 7 0 0 2 0 0 0
  -61318402267846434045428722277162928 1 2 2 7 0 0 0 1 0 0
  -6216648375469843773792715248189024 1 2 2 7 0 0 0 0 0 1
  3962636243487232470502354029902592 1 2 2 7 0 0 0 0 1 0
  -66211077509187526935900955721503968 0 3 2 7 0 0 0 1 0 0
  -202622421780730605482950477466182752 0 3 2 7 0 0 0 0 0 1
  -83416551090484153824137959570714272 0 3 2 7 0 0 0 0 1 0
  817776959174188383568091169120 0 0 3 7 0 1 0 2 0 0
  7261515996354106690245946096320 0 0 3 7 1 0 0 2 0 0
  327094566136306718499038822400 0 0 3 7 1 0 0 0 0 2
  -1268023995648680109672840560640 0 0 3 7 0 0 1 0 0 2
  4200064831256893291092589824 0 0 3 7 0 1 0 0 2 0
  -51028194752930802613190227200 0 0 3 7 0 0 1 0 2 0
  -190281936034369540019813630741981856 0 1 3 7 1 0 1 0 0 0
  -103263341178980441000650918114415496 0 1 3 7 0 0 2 0 0 0
  10249757617212846391025160675554094 1 1 3 7 0 0 0 1 0 0
  5994808730027066350255908584094852 1 1 3 7 0 0 0 0 0 1
  2141773409501988232862228811987860 1 1 3 7 0 0 0 0 1 0
  -77411906024519466480377792585181836 0 2 3 7 0 0 0 1 0 0
  195254779661893718124894308127520064 0 2 3 7 0 0 0 0 0 1
  46797373302936009633906597901617432 0 2 3 7 0 0 0 0 1 0
  -19055582681654991579208333670499216 0 0 4 7 1 1 0 0 0 0
  -78984618505807058332603300817545968 0 0 4 7 2 0 0 0 0 0
  19966564245379494182004143020816320 0 0 4 7 0 1 1 0 0 0
  236021293837532356230203963664597024 0 0 4 7 1 0 1 0 0 0
  726456144918848069091177749351140248 0 0 4 7 0 0 2 0 0 0
  63252160369153962343461684230620552 1 0 4 7 0 0 0 1 0 0
  23437634612710987835807250016821732 1 0 4 7 0 0 0 0 0 1
  9985841879482981912943309615489280 1 0 4 7 0 0 0 0 1 0
  88091389646602625069821647612482076 0 1 4 7 0 0 0 1 0 0
  235392986192370394129740405951870936 0 1 4 7 0 0 0 0 0 1
  416110814976079782222793724086168896 0 1 4 7 0 0 0 0 1 0
  -28825998307107462928801024068389168 0 0 5 7 0 0 0 1 0 0
  88053283910920516849790832359180422 0 0 5 7 0 0 0 0 0 1
  81204847620791240322530414883204706 0 0 5 7 0 0 0 0 1 0
  -4541372370129577940869054464 1 0 0 8 0 0 0 0 0 4
  -1133688480846526563414912 1 0 0 8 0 0 0 0 4 0
  -11609095002369389673659352 0 1 0 8 0 0 0 4 0 0
  -13057099062088340439762874451034624 0 3 0 8 1 0 1 0 0 0
  68571963356704559407128214042098048 0 3 0 8 0 0 2 0 0 0
  -21296988273389725061865679748614752 1 3 0 8 0 0 0 1 0 0
  -325276783677753226813184406725952 1 3 0 8 0 0 0 0 0 1
  4085010502392635892375113810734656 1 3 0 8 0 0 0 0 1 0
  -51178604772908987333586219165496128 0 4 0 8 0 0 0 1 0 0
  7440229312501622452280972029537536 0 4 0 8 0 0 0 0 0 1
  -14543695283117109637889287885349760 0 4 0 8 0 0 0 0 1 0
  -189446925513310040112319584 0 0 1 8 0 0 0 4 0 0
  -3174979014997555446462873600 0 0 1 8 0 0 0 0 0 4
  -10029331560232174447697472 0 0 1 8 0 0 0 0 4 0
  -134369684515523912560277736398049792 0 2 1 8 1 0 1 0 0 0
  -420719021091814922636563140007696992 0 2 1 8 0 0 2 0 0 0
  92605716139262772508340557931781672 1 2 1 8 0 0 0 1 0 0
  3776868375247316019769606104445104 1 2 1 8 0 0 0 0 0 1
  -10559153738308233249584810633000112 1 2 1 8 0 0 0 0 1 0
  194669115195817487692508893727890416 0 3 1 8 0 0 0 1 0 0
  106559546138549382850822580824307808 0 3 1 8 0 0 0 0 0 1
  92408227221803047969001519199590784 0 3 1 8 0 0 0 0 1 0
  -140326601840371002138511314576 0 0 2 8 0 1 0 2 0 0
  -1078469439434323926344921465712 0 0 2 8 1 0 0 2 0 0
  112106212579338785222815383552 0 0 2 8 1 0 0 0 0 2
  1344316199398550915231716540416 0 0 2 8 0 0 1 0 0 2
  191842314202508959398492768 0 0 2 8 0 1 0 0 2 0
  -2891604350795201883577113984 0 0 2 8 0 0 1 0 2 0
  471888979068316416840535659899902272 0 1 2 8 1 0 1 0 0 0
  1072448519086539928444556710461577176 0 1 2 8 0 0 2 0 0 0
  -221354779634175222912510883632954554 1 1 2 8 0 0 0 1 0 0
  -13184945944478511178894728675067276 1 1 2 8 0 0 0 0 0 1
  21952002954005765595274559790457372 1 1 2 8 0 0 0 0 1 0
  -394730167907309725698471979202246764 0 2 2 8 0 0 0 1 0 0
  -400806165266385464739772004516325800 0 2 2 8 0 0 0 0 0 1
  -248419130049179703329981820971428432 0 2 2 8 0 0 0 0 1 0
  27594262792449668526206777762295836 0 0 3 8 1 1 0 0 0 0
  -379227142800767583203858280041385564 0 0 3 8 2 0 0 0 0 0
  148733285965929859155440341001010664 0 0 3 8 0 1 1 0 0 0
  -489631266935265447578733254044550520 0 0 3 8 1 0 1 0 0 0
  579083667955462218763281300395767800 0 0 3 8 0 0 2 0 0 0
  105007048170905439821796864647227522 1 0 3 8 0 0 0 1 0 0
  56290043969352629907383101987411494 1 0 3 8 0 0 0 0 0 1
  74367438728895320808170671008486260 1 0 3 8 0 0 0 0 1 0
  5216152389172083473951196773387764 0 1 3 8 0 0 0 1 0 0
  533787888664214808743967404684777544 0 1 3 8 0 0 0 0 0 1
  1167850966814947915784909075809525632 0 1 3 8 0 0 0 0 1 0
  30084967577237579215159696762422742 0 0 4 8 0 0 0 1 0 0
  154025599432623289000081586023012100 0 0 4 8 0 0 0 0 0 1
  106498195563488564692865791115623732 0 0 4 8 0 0 0 0 1 0
  -3647497970785671316919484 0 0 0 9 0 0 0 4 0 0
  4245721314547610835698909184 0 0 0 9 0 0 0 0 0 4
  -931264489880345017910016 0 0 0 9 0 0 0 0 4 0
  -13676551794584908568937855822931200 0 2 0 9 1 0 1 0 0 0
  72268349347117206962623874212285824 0 2 0 9 0 0 2 0 0 0
  -22775062874006056725144458090632416 1 2 0 9 0 0 0 1 0 0
  -255747332082427228014671155168704 1 2 0 9 0 0 0 0 0 1
  4209652165885221164958406773992832 1 2 0 9 0 0 0 0 1 0
  -54178483610271740286598221010028928 0 3 0 9 0 0 0 1 0 0
  7337470193737918239543650829132480 0 3 0 9 0 0 0 0 0 1
  -15845952789520318469256093203667264 0 3 0 9 0 0 0 0 1 0
  11369438681472356177439500664 0 0 1 9 0 1 0 2 0 0
  79129099828511930716395338736 0 0 1 9 1 0 0 2 0 0
  -41516599797101798170817200128 0 0 1 9 1 0 0 0 0 2
  -210750042885850396500693221376 0 0 1 9 0 0 1 0 0 2
  23072617571001349427207232 0 0 1 9 0 1 0 0 2 0
  -280944485302155359320393920 0 0 1 9 0 0 1 0 2 0
  -117913273249711212490138640127003456 0 1 1 9 1 0 1 0 0 0
  -567406713302914234130338387162734048 0 1 1 9 0 0 2 0 0 0
  137066229875536559709512845816104888 1 1 1 9 0 0 0 1 0 0
  4517271509627240970047606196346800 1 1 1 9 0 0 0 0 0 1
  -18449242327657559710915174435858240 1 1 1 9 0 0 0 0 1 0
  298813444221139515459458069824333840 0 2 1 9 0 0 0 1 0 0
  101057164438991953928647656773568944 0 2 1 9 0 0 0 0 0 1
  126208746265740172279641321056341200 0 2 1 9 0 0 0 0 1 0
  25475859869229307668833495909317074 0 0 2 9 1 1 0 0 0 0
  356756875896993843614586550432322718 0 0 2 9 2 0 0 0 0 0
  -107429562295348053963068725161840808 0 0 2 9 0 1 1 0 0 0
  -222863643236148198743668005515708988 0 0 2 9 1 0 1 0 0 0
  -1764401129085330883855678715108016684 0 0 2 9 0 0 2 0 0 0
  -182544528583334774404987966042551808 1 0 2 9 0 0 0 1 0 0
  -77516936583888286948433068301276219 1 0 2 9 0 0 0 0 0 1
  -53714693736488692329243167632577876 1 0 2 9 0 0 0 0 1 0
  -110711809297896797041545262204624554 0 1 2 9 0 0 0 1 0 0
  -758108768219834832537542272157400624 0 1 2 9 0 0 0 0 0 1
  -1405528157904968585722335612566970208 0 1 2 9 0 0 0 0 1 0
  87120707142510291514760393473712448 0 0 3 9 0 0 0 1 0 0
  -286125656083589597043567332943098880 0 0 3 9 0 0 0 0 0 1
  -219699759287892860389858410878123870 0 0 3 9 0 0 0 0 1 0
  175748208197797694473205952 0 0 0 10 0 1 0 2 0 0
  772221320554527088004413152 0 0 0 10 1 0 0 2 0 0
  -5021056805763533515731763200 0 0 0 10 1 0 0 0 0 2
  -3226199645371983242891821056 0 0 0 10 0 0 1 0 0 2
  728421971556555863201856 0 0 0 10 0 1 0 0 2 0
  -32633574656137651212266880 0 0 0 10 0 0 1 0 2 0
  -14761859974686757142159280067310976 0 1 0 10 1 0 1 0 0 0
  75642574758044491636760400168470256 0 1 0 10 0 0 2 0 0 0
  -24008132420975871589660785043105556 1 1 0 10 0 0 0 1 0 0
  -281935691710723149647472912877048 1 1 0 10 0 0 0 0 0 1
  4452281603796942597478982555471128 1 1 0 10 0 0 0 0 1 0
  -57130288620729904757314546006884376 0 2 0 10 0 0 0 1 0 0
  7697700381529390215472810212918160 0 2 0 10 0 0 0 0 0 1
  -16978848536156383764971179178018176 0 2 0 10 0 0 0 0 1 0
  -29104870709308864137330674779137548 0 0 1 10 1 1 0 0 0 0
  -109993471444655193601083767378740764 0 0 1 10 2 0 0 0 0 0
  17294293609740427951137912043856968 0 0 1 10 0 1 1 0 0 0
  345308726183916332299545040171654440 0 0 1 10 1 0 1 0 0 0
  1036028468736420400711616122614377856 0 0 1 10 0 0 2 0 0 0
  90067270150893415549510665001620302 1 0 1 10 0 0 0 1 0 0
  34092858175696502447341057970841402 1 0 1 10 0 0 0 0 0 1
  8647150294993938873937805448249476 1 0 1 10 0 0 0 0 1 0
  56193483902765920302436423867766828 0 1 1 10 0 0 0 1 0 0
  339790096810910280987944929092192720 0 1 1 10 0 0 0 0 0 1
  546522917087821269293514373307020176 0 1 1 10 0 0 0 0 1 0
  -102625271441268692003174511055443909 0 0 2 10 0 0 0 1 0 0
  164698730325615696803482858490014362 0 0 2 10 0 0 0 0 0 1
  118956692601734375319651944278451820 0 0 2 10 0 0 0 0 1 0
  6879360028347742890323898497787312 0 0 0 11 1 1 0 0 0 0
  10436991091249861764875609381159076 0 0 0 11 2 0 0 0 0 0
  1695072299840112645411338458983708 0 0 0 11 0 1 1 0 0 0
  -85489987583913304608112043110375248 0 0 0 11 1 0 1 0 0 0
  -191884705543534057915341757511769900 0 0 0 11 0 0 2 0 0 0
  -14971572705603417110400524087764273 1 0 0 11 0 0 0 1 0 0
  -5213381755272310460915023822502684 1 0 0 11 0 0 0 0 0 1
  847536259842276189776156520126894 1 0 0 11 0 0 0 0 1 0
  -6879345540085651388322290720818608 0 1 0 11 0 0 0 1 0 0
  -52971278879571870200500419107464064 0 1 0 11 0 0 0 0 0 1
  -72024231514295548646673545243845416 0 1 0 11 0 0 0 0 1 0
  39337619191327236214781372354256750 0 0 1 11 0 0 0 1 0 0
  -40440851069365355823216667788358022 0 0 1 11 0 0 0 0 0 1
  -23333634690729795235532408013968558 0 0 1 11 0 0 0 0 1 0
  -5139854874481833189737074062064810 0 0 0 12 0 0 0 1 0 0
  3473882492675156878154726589116502 0 0 0 12 0 0 0 0 0 1
  847536235063118714265208999266606 0 0 0 12 0 0 0 0 1 0


==> anc/data/sparse/Y13.sparse <==
# Y13: a form of degree 13 and character 0 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 976 terms.
# Exponent columns are e0 e1 ... e9 for the coordinates U0,...,U9.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
  71370116160131432448 1 0 0 0 0 0 0 0 0 12
  -1474403714104826880 1 0 0 0 0 0 0 0 12 0
  379371396388385646 0 1 0 0 0 0 0 12 0 0
  -196120075877474340861198440351760384 0 11 0 0 1 0 0 0 0 1
  -1011832514127129879015858805607792640 0 11 0 0 0 0 1 0 0 1
  14157416273196206473671461303255040 0 11 0 0 0 1 0 0 1 0
  -114344813036331516831942581442478080 0 11 0 0 1 0 0 0 1 0
  -248765668522840652208068838656212992 0 11 0 0 0 0 1 0 1 0
  -1046215863728601878119276034220589056 2 11 0 0 0 0 0 0 0 0
  -4552470250915088074285813733762826240 1 12 0 0 0 0 0 0 0 0
  -250622555684806548307016323080192000 0 13 0 0 0 0 0 0 0 0
  -1542035216340414909 0 0 1 0 0 0 0 12 0 0
  5449996747059228573696 0 0 1 0 0 0 0 0 0 12
  1362884124979275264 0 0 1 0 0 0 0 0 12 0
  -280944723543059507864864547092815872 0 10 1 0 1 0 0 0 0 1
  -239205999650329725434526355768074240 0 10 1 0 0 0 1 0 0 1
  -179438302016936448262191375986589696 0 10 1 0 0 1 0 0 1 0
  -1185656940010562388086284115306029056 0 10 1 0 1 0 0 0 1 0
  -4000537574296101448346404072758288384 0 10 1 0 0 0 1 0 1 0
  222283321879927684407229365387902976 2 10 1 0 0 0 0 0 0 0
  -1329451633846426535792040262132973568 1 11 1 0 0 0 0 0 0 0
  -1809719610780297741096862162878038016 0 12 1 0 0 0 0 0 0 0
  346431402343114437519 0 0 2 0 0 1 0 10 0 0
  2684729604280872210642 0 0 2 0 1 0 0 10 0 0
  -263136782890277214879744 0 0 2 0 1 0 0 0 0 10
  -497683540762978141863936 0 0 2 0 0 0 1 0 0 10
  27051468763030191360 0 0 2 0 0 1 0 0 10 0
  -43291676210360912640 0 0 2 0 0 0 1 0 10 0
  -32184992394167527215431362779439104 0 9 2 0 1 0 0 0 0 1
  -3764247552883741764820682450774163456 0 9 2 0 0 0 1 0 0 1
  78466609108696529581521533468946432 0 9 2 0 0 1 0 0 1 0
  -470771164434259876676785032293941248 0 9 2 0 1 0 0 0 1 0
  -2646327482733567243013067234208964608 0 9 2 0 0 0 1 0 1 0
  1091221699402561585021910137849024512 2 9 2 0 0 0 0 0 0 0
  3283310372713569280470486228582850560 1 10 2 0 0 0 0 0 0 0
  817044999704144263379439322419658752 0 11 2 0 0 0 0 0 0 0
  -2104821826978724607688704 1 0 3 0 0 0 0 0 0 9
  6388381625065548249600 1 0 3 0 0 0 0 0 9 0
  79900517120122443608532 0 1 3 0 0 0 0 9 0 0
  359755445325125593262115892353835008 0 8 3 0 1 0 0 0 0 1
  1188925018437839345858066607478296576 0 8 3 0 0 0 1 0 0 1
  -41540843312478253429808666471239680 0 8 3 0 0 1 0 0 1 0
  -87438602498167684876625293096194048 0 8 3 0 1 0 0 0 1 0
  -1228863144611917560847530529569964032 0 8 3 0 0 0 1 0 1 0
  309224524636182489244669604045303808 2 8 3 0 0 0 0 0 0 0
  4538109006659340772641865957485490176 1 9 3 0 0 0 0 0 0 0
  -2464913846260972910284462166970458112 0 10 3 0 0 0 0 0 0 0
  -121159357275491152689105 0 0 4 0 0 0 0 9 0 0
  7454852525638802653839360 0 0 4 0 0 0 0 0 0 9
  385497326239074191232 0 0 4 0 0 0 0 0 9 0
  -98209757779284625137868177410416640 0 7 4 0 1 0 0 0 0 1
  -502422630274728795030562888098177024 0 7 4 0 0 0 1 0 0 1
  47451441659207829676249570210215936 0 7 4 0 0 1 0 0 1 0
  -103892146541848742340007463399976960 0 7 4 0 1 0 0 0 1 0
  77829416581522555925937202502873088 0 7 4 0 0 0 1 0 1 0
  -153514918097566184125814713696432128 2 7 4 0 0 0 0 0 0 0
  -1531576701767211991634605146128707584 1 8 4 0 0 0 0 0 0 0
  400658706772926723855358033024831488 0 9 4 0 0 0 0 0 0 0
  1625798941949710761932682 0 0 5 0 0 1 0 7 0 0
  16252305262021182609377244 0 0 5 0 1 0 0 7 0 0
  307838168599456758472114176 0 0 5 0 1 0 0 0 0 7
  1161792501936306059020861440 0 0 5 0 0 0 1 0 0 7
  326698765513717107955968 0 0 5 0 0 1 0 0 7 0
  -15023392558486094820096 0 0 5 0 0 0 1 0 7 0
  132650757976707801762923692770905088 0 6 5 0 1 0 0 0 0 1
  -217178845439783526819654705899486208 0 6 5 0 0 0 1 0 0 1
  -4464901995512806741435704348742656 0 6 5 0 0 1 0 0 1 0
  31873524715670405194846208405173248 0 6 5 0 1 0 0 0 1 0
  -315110843679334735934929677691321344 0 6 5 0 0 0 1 0 1 0
  111627183111294704712663825705765888 2 6 5 0 0 0 0 0 0 0
  658329593492127088639845387166328832 1 7 5 0 0 0 0 0 0 0
  -849694011235171184119099972204197888 0 8 5 0 0 0 0 0 0 0
  -9570109499539346263887839232 1 0 6 0 0 0 0 0 0 6
  -46480602122126653098029760 1 0 6 0 0 0 0 0 6 0
  14006438703940278196144278 0 1 6 0 0 0 0 6 0 0
  -820458408025811812797015470523910656 0 5 6 0 1 0 0 0 0 1
  -1289057380898161267466918876770633728 0 5 6 0 0 0 1 0 0 1
  24140200414990903062461826572659200 0 5 6 0 0 1 0 0 1 0
  -374853333042014250084878387089728000 0 5 6 0 1 0 0 0 1 0
  -156769331457464944313538087436322304 0 5 6 0 0 0 1 0 1 0
  -476111425863815427926110226716617216 2 5 6 0 0 0 0 0 0 0
  -2539844244661505663219119198820682240 1 6 6 0 0 0 0 0 0 0
  1892324012621395206794211200837935104 0 7 6 0 0 0 0 0 0 0
  14275566754907112749849364 0 0 7 0 0 0 0 6 0 0
  -13830895226708964614609436672 0 0 7 0 0 0 0 0 0 6
  1862963805694044479389056 0 0 7 0 0 0 0 0 6 0
  -152628564590863440326377217884961280 0 4 7 0 1 0 0 0 0 1
  -95489588634804605347525598094153216 0 4 7 0 0 0 1 0 0 1
  -4085243851502820174606775994347008 0 4 7 0 0 1 0 0 1 0
  -103308257238089659326826299639710208 0 4 7 0 1 0 0 0 1 0
  -125508715376330786311019401021582848 0 4 7 0 0 0 1 0 1 0
  -51216964974772282896710788420781568 2 4 7 0 0 0 0 0 0 0
  893057250191752124077957167986890752 1 5 7 0 0 0 0 0 0 0
  292908839981090431644120759121603584 0 6 7 0 0 0 0 0 0 0
  -64375643974663506730574880 0 0 8 0 0 1 0 4 0 0
  -87723988374565154007959544 0 0 8 0 1 0 0 4 0 0
  74137147514435753306824900608 0 0 8 0 1 0 0 0 0 4
  420121702132806302526992154624 0 0 8 0 0 0 1 0 0 4
  -469890704219148292463413056 0 0 8 0 0 1 0 0 4 0
  -1929907286019427570290432 0 0 8 0 0 0 1 0 4 0
  -7620246847387012739792945216908032 0 3 8 0 1 0 0 0 0 1
  -50716482299147065479891674001198336 0 3 8 0 0 0 1 0 0 1
  1950086585817610296692548751925120 0 3 8 0 0 1 0 0 1 0
  -22827641623793779226405475166534656 0 3 8 0 1 0 0 0 1 0
  -1714310297107824349300783001909760 0 3 8 0 0 0 1 0 1 0
  -20982462968916178032165063921615744 2 3 8 0 0 0 0 0 0 0
  -113017149783313191049583176866958848 1 4 8 0 0 0 0 0 0 0
  -6457216354143166794153981480904704 0 5 8 0 0 0 0 0 0 0
  -3357783824655595842464185516032 1 0 9 0 0 0 0 0 0 3
  6436170740523356348560041024 1 0 9 0 0 0 0 0 3 0
  249545516128035995478963312 0 1 9 0 0 0 0 3 0 0
  -7317963851400706730944108435804224 0 2 9 0 1 0 0 0 0 1
  22708039487180375804355556313406912 0 2 9 0 0 0 1 0 0 1
  -1816254936232780887365213124288384 0 2 9 0 0 1 0 0 1 0
  -6658462485828090901394527528302912 0 2 9 0 1 0 0 0 1 0
  -11942859651998025854443321276446528 0 2 9 0 0 0 1 0 1 0
  -2502736663046218645571037273646848 2 2 9 0 0 0 0 0 0 0
  52766760527798677242936383087684736 1 3 9 0 0 0 0 0 0 0
  -35717635617364654194083952783054336 0 4 9 0 0 0 0 0 0 0
  627477436781990229142886400 0 0 10 0 0 0 0 3 0 0
  -3665391014807899418028364333056 0 0 10 0 0 0 0 0 0 3
  -2818429079996511268313098752 0 0 10 0 0 0 0 0 3 0
  481998956103929612743735141892784 0 1 10 0 0 1 0 0 0 1
  3079381800860266017181709003834592 0 1 10 0 1 0 0 0 0 1
  2684124673079815604255138297690112 0 1 10 0 0 0 1 0 0 1
  149831772036810823580202371417616 0 1 10 0 0 1 0 0 1 0
  -1276111641616817311256605246228896 0 1 10 0 1 0 0 0 1 0
  173517320882035406139269384797056 0 1 10 0 0 0 1 0 1 0
  -431476877624046750224003568918240 2 1 10 0 0 0 0 0 0 0
  -41033010216557490184949443709545152 1 2 10 0 0 0 0 0 0 0
  12720882528758703422800454145401472 0 3 10 0 0 0 0 0 0 0
  -6125086604927708170767148800 0 0 11 0 0 1 0 1 0 0
  344071804087763348717752707456 0 0 11 0 1 0 0 1 0 0
  15241001084995821433343114551938 0 0 11 0 0 0 1 1 0 0
  2553400499236978143228643729776 0 0 11 0 0 1 0 0 0 1
  -94208415798736213080110304952320 0 0 11 0 1 0 0 0 0 1
  20123000213270357513021487316992 0 0 11 0 0 0 1 0 0 1
  -407690690344862893881186208704 0 0 11 0 0 1 0 0 1 0
  43200827404329263831853783648048 0 0 11 0 1 0 0 0 1 0
  4210322189794491118307718528 0 0 11 0 0 0 1 0 1 0
  -79456625136460684312353028272408 2 0 11 0 0 0 0 0 0 0
  1454885489215598406574640756102532 1 1 11 0 0 0 0 0 0 0
  5561054663420240928331062577845024 0 2 11 0 0 0 0 0 0 0
  43111103686135024889340646438800 1 0 12 0 0 0 0 0 0 0
  784402753850601695250637097217888 0 1 12 0 0 0 0 0 0 0
  24703940751585055465356332406456 0 0 13 0 0 0 0 0 0 0
  2701394879160753 0 0 0 1 0 0 0 12 0 0
  -1064170092983966760960 0 0 0 1 0 0 0 0 0 12
  -984279371962558464 0 0 0 1 0 0 0 0 12 0
  -106811618467887567203896940906741760 0 10 0 1 1 0 0 0 0 1
  -1193689502966942562797066961808588800 0 10 0 1 0 0 1 0 0 1
  -2863026291853434267021542451462144 0 10 0 1 0 1 0 0 1 0
  -278147278358860460479387067030077440 0 10 0 1 1 0 0 0 1 0
  -395071699278229263238816490403299328 0 10 0 1 0 0 1 0 1 0
  436907912627377782223381819758870528 2 10 0 1 0 0 0 0 0 0
  1711362277849690468310736198924926976 1 11 0 1 0 0 0 0 0 0
  -240246024155338091856194892594118656 0 12 0 1 0 0 0 0 0 0
  87019369787906873793 0 0 1 1 0 1 0 10 0 0
  469986909010937551701 0 0 1 1 1 0 0 10 0 0
  469799898981555442286592 0 0 1 1 1 0 0 0 0 10
  727239615129076465926144 0 0 1 1 0 0 1 0 0 10
  -45072255135930020352 0 0 1 1 0 1 0 0 10 0
  38813001153927365376 0 0 1 1 0 0 1 0 10 0
  -1304248357933007129582309846306242560 0 9 1 1 1 0 0 0 0 1
  -283235799139955188396289872101900288 0 9 1 1 0 0 1 0 0 1
  -43193495372291803619216985032257536 0 9 1 1 0 1 0 0 1 0
  -717397002122799740809644491926044672 0 9 1 1 1 0 0 0 1 0
  -1136096338503625330042158763857223680 0 9 1 1 0 0 1 0 1 0
  78044075021416357123939707415744512 2 9 1 1 0 0 0 0 0 0
  3552728295182661720745854403077169152 1 10 1 1 0 0 0 0 0 0
  2817811116802307266831641546126704640 0 11 1 1 0 0 0 0 0 0
  -4337136208682921119186944 1 0 2 1 0 0 0 0 0 9
  3367351859051924654976 1 0 2 1 0 0 0 0 9 0
  -2987343541052619872067 0 1 2 1 0 0 0 9 0 0
  1440252809896229596710776012965982208 0 8 2 1 1 0 0 0 0 1
  2348002763385095271548539150963494912 0 8 2 1 0 0 1 0 0 1
  58447159440315221801072496015888384 0 8 2 1 0 1 0 0 1 0
  614620590274466288401737289653006336 0 8 2 1 1 0 0 0 1 0
  1818918721998713046754517339428429824 0 8 2 1 0 0 1 0 1 0
  1776288638101679719492437833990350848 2 8 2 1 0 0 0 0 0 0
  2932143256476820436293467257194094592 1 9 2 1 0 0 0 0 0 0
  -3212971998633533426387904865338408960 0 10 2 1 0 0 0 0 0 0
  32530317863813424535968 0 0 3 1 0 0 0 9 0 0
  35371358563279630277541888 0 0 3 1 0 0 0 0 0 9
  3153454212875361395328 0 0 3 1 0 0 0 0 9 0
  -318055928903386935410401300789217280 0 7 3 1 1 0 0 0 0 1
  756288946611454419620215125962655744 0 7 3 1 0 0 1 0 0 1
  8192827715020470546979632239677440 0 7 3 1 0 1 0 0 1 0
  229498551275114531917217668330856448 0 7 3 1 1 0 0 0 1 0
  1702066933157489551701967197037824000 0 7 3 1 0 0 1 0 1 0
  15510056235348508232055486327644160 2 7 3 1 0 0 0 0 0 0
  -524771868188949880126981290416916480 1 8 3 1 0 0 0 0 0 0
  -735546531594738817620503179009929216 0 9 3 1 0 0 0 0 0 0
  6351899211480534530159745 0 0 4 1 0 1 0 7 0 0
  34305770237124079568574738 0 0 4 1 1 0 0 7 0 0
  329392832489058347365957632 0 0 4 1 1 0 0 0 0 7
  1947874916646121893358731264 0 0 4 1 0 0 1 0 0 7
  650309521670133188307840 0 0 4 1 0 1 0 0 7 0
  -1040100822678995007297408 0 0 4 1 0 0 1 0 7 0
  1336539494673904497429704058020680704 0 6 4 1 1 0 0 0 0 1
  2668902083309605384078143869420015616 0 6 4 1 0 0 1 0 0 1
  -90500588237308668580198621781351424 0 6 4 1 0 1 0 0 1 0
  532347466656059668947699510415414272 0 6 4 1 1 0 0 0 1 0
  3674507908149178860860500575320064 0 6 4 1 0 0 1 0 1 0
  711448664008678516544961655076640768 2 6 4 1 0 0 0 0 0 0
  2613190663296451651185352589581655040 1 7 4 1 0 0 0 0 0 0
  -3037548485837208445444384906170544128 0 8 4 1 0 0 0 0 0 0
  -5162981965050532898831597568 1 0 5 1 0 0 0 0 0 6
  -110499272506178149795937280 1 0 5 1 0 0 0 0 6 0
  -206963793107716063230017010 0 1 5 1 0 0 0 6 0 0
  252275511177500023670471651000526336 0 5 5 1 1 0 0 0 0 1
  -586776235735764949944269701451957760 0 5 5 1 0 0 1 0 0 1
  22675233429873761775978787296109056 0 5 5 1 0 1 0 0 1 0
  87268581460110062175621788348803584 0 5 5 1 1 0 0 0 1 0
  -66097886904237644705332737605094912 0 5 5 1 0 0 1 0 1 0
  101564920682929085336835823207712256 2 5 5 1 0 0 0 0 0 0
  -2384596704395940007978743031861149696 1 6 5 1 0 0 0 0 0 0
  -823469807351718817695663331663948800 0 7 5 1 0 0 0 0 0 0
  77025280823581071740079456 0 0 6 1 0 0 0 6 0 0
  10618918726850524132414193664 0 0 6 1 0 0 0 0 0 6
  4725977117262257613642048 0 0 6 1 0 0 0 0 6 0
  -43254075323461512977373954720160512 0 4 6 1 1 0 0 0 0 1
  274051851042212417310444406289274624 0 4 6 1 0 0 1 0 0 1
  -20531736376100113480616169141618432 0 4 6 1 0 1 0 0 1 0
  6567952251771330420357903684748032 0 4 6 1 1 0 0 0 1 0
  -286174416831245852331110217591944448 0 4 6 1 0 0 1 0 1 0
  36004353451465887152373525915321600 2 4 6 1 0 0 0 0 0 0
  669411158666889409493482259641774080 1 5 6 1 0 0 0 0 0 0
  896033274289399085963153192671742976 0 6 6 1 0 0 0 0 0 0
  -601641692160300409849109604 0 0 7 1 0 1 0 4 0 0
  1953029150352054081568411560 0 0 7 1 1 0 0 4 0 0
  102145069193833619323158528000 0 0 7 1 1 0 0 0 0 4
  432219718218603027523565518848 0 0 7 1 0 0 1 0 0 4
  -1027140544837630347805270656 0 0 7 1 0 1 0 0 4 0
  1401351572868731942446258560 0 0 7 1 0 0 1 0 4 0
  156426581497619679687797692097069568 0 3 7 1 1 0 0 0 0 1
  -81763587145359278120986282881891072 0 3 7 1 0 0 1 0 0 1
  9175946758825658771397564897868416 0 3 7 1 0 1 0 0 1 0
  73692593438474232977895923003101440 0 3 7 1 1 0 0 0 1 0
  8589163293509135419985861345619456 0 3 7 1 0 0 1 0 1 0
  64980197809085306577765038519721216 2 3 7 1 0 0 0 0 0 0
  -155116607227305206589244411574437632 1 4 7 1 0 0 0 0 0 0
  6589683769359186659159473570788864 0 5 7 1 0 0 0 0 0 0
  -331450463386742577252259921920 1 0 8 1 0 0 0 0 0 3
  -61849904208095635763818048128 1 0 8 1 0 0 0 0 3 0
  149423418125020754328199290768 0 1 8 1 0 0 0 3 0 0
  -19039227885998227457727034744707264 0 2 8 1 1 0 0 0 0 1
  -28197615395893320884462334518109888 0 2 8 1 0 0 1 0 0 1
  3022513675419870155997584512532352 0 2 8 1 0 1 0 0 1 0
  19790636174806418164940920263135936 0 2 8 1 1 0 0 0 1 0
  19612886028591982598828741183909184 0 2 8 1 0 0 1 0 1 0
  879811125645458979719825579340288 2 2 8 1 0 0 0 0 0 0
  211162187483567648501035516534758144 1 3 8 1 0 0 0 0 0 0
  95227475049510444019214662551745536 0 4 8 1 0 0 0 0 0 0
  23374519224624347834600430552 0 0 9 1 0 0 0 3 0 0
  1997049010076599426186725163008 0 0 9 1 0 0 0 0 0 3
  -7814386495550810090903669568 0 0 9 1 0 0 0 0 3 0
  -1321152373826432916822889643332512 0 1 9 1 0 1 0 0 0 1
  2410387662024289728487193991466752 0 1 9 1 1 0 0 0 0 1
  -8656218550406646469771852864818240 0 1 9 1 0 0 1 0 0 1
  -445484318351768214954654702998688 0 1 9 1 0 1 0 0 1 0
  5102203292635452206796171065538432 0 1 9 1 1 0 0 0 1 0
  -2737219397530419562303586671088832 0 1 9 1 0 0 1 0 1 0
  3472291110713389689465401715356736 2 1 9 1 0 0 0 0 0 0
  54595608402862429166643005699266560 1 2 9 1 0 0 0 0 0 0
  -11431476352780099926713962451086080 0 3 9 1 0 0 0 0 0 0
  -664497046512977408804734531584 0 0 10 1 0 1 0 1 0 0
  583257348060426740009039688864 0 0 10 1 1 0 0 1 0 0
  256284362878778784058086127550946 0 0 10 1 0 0 1 1 0 0
  -469117120962012196908988839734192 0 0 10 1 0 1 0 0 0 1
  -34580250463577234546106446413824 0 0 10 1 1 0 0 0 0 1
  -98793526519391527864942897397760 0 0 10 1 0 0 1 0 0 1
  -3653091147330147165308903385216 0 0 10 1 0 1 0 0 1 0
  634565030153219621763201894297552 0 0 10 1 1 0 0 0 1 0
  1240948110589821923022086541120 0 0 10 1 0 0 1 0 1 0
  1267329941483841301436115314967464 2 0 10 1 0 0 0 0 0 0
  29526373271532631143755591905456132 1 1 10 1 0 0 0 0 0 0
  -5947074751288872022480992799284448 0 2 10 1 0 0 0 0 0 0
  -2463790338677083907231467099566176 1 0 11 1 0 0 0 0 0 0
  -8179563465310354237078206104714624 0 1 11 1 0 0 0 0 0 0
  -495742651250957504053252897218056 0 0 12 1 0 0 0 0 0 0
  -7872677702854917507 0 0 0 2 0 1 0 10 0 0
  -41119353033726849066 0 0 0 2 1 0 0 10 0 0
  566482300594698458234880 0 0 0 2 1 0 0 0 0 10
  891233082525345355137024 0 0 0 2 0 0 1 0 0 10
  -2653991408260825344 0 0 0 2 0 1 0 0 10 0
  64929393413228726784 0 0 0 2 0 0 1 0 10 0
  -1200737271892902370934116251128758272 0 9 0 2 1 0 0 0 0 1
  -2673563663811959229587962655217033216 0 9 0 2 0 0 1 0 0 1
  -43628609179120002766101239682490368 0 9 0 2 0 1 0 0 1 0
  -1328072619015713314982489702697492480 0 9 0 2 1 0 0 0 1 0
  -1454760562972423683554165182902312960 0 9 0 2 0 0 1 0 1 0
  1537385949932289203996588245753159680 2 9 0 2 0 0 0 0 0 0
  1438918930903600768337117360408887296 1 10 0 2 0 0 0 0 0 0
  1664360976153411245617678032864411648 0 11 0 2 0 0 0 0 0 0
  220574425800282187235328 1 0 1 2 0 0 0 0 0 9
  -3285926551442293576704 1 0 1 2 0 0 0 0 9 0
  5594754063766835672604 0 1 1 2 0 0 0 9 0 0
  321236521542728063932117658208104448 0 8 1 2 1 0 0 0 0 1
  480378110362393786224343890898599936 0 8 1 2 0 0 1 0 0 1
  -130123571549492035553259163694653440 0 8 1 2 0 1 0 0 1 0
  -382646137414848596362876355057737728 0 8 1 2 1 0 0 0 1 0
  -2691124359917641840722287806201958400 0 8 1 2 0 0 1 0 1 0
  940696954915050244901398755558137856 2 8 1 2 0 0 0 0 0 0
  -155547690923678585576458123629293568 1 9 1 2 0 0 0 0 0 0
  -123211458749385912777811435812962304 0 10 1 2 0 0 0 0 0 0
  -5675667416336641562937 0 0 2 2 0 0 0 9 0 0
  -9762599779939417460834304 0 0 2 2 0 0 0 0 0 9
  5350011166744076844288 0 0 2 2 0 0 0 0 9 0
  -647384561980215755183387935534411776 0 7 2 2 1 0 0 0 0 1
  -1732187267708472397272616666484760576 0 7 2 2 0 0 1 0 0 1
  40023488858287358206347480467097600 0 7 2 2 0 1 0 0 1 0
  -635725631076787523839564319816853504 0 7 2 2 1 0 0 0 1 0
  -978977774699848081236012236892444672 0 7 2 2 0 0 1 0 1 0
  -342494812628494845696938798339801088 2 7 2 2 0 0 0 0 0 0
  -2528898176110268558423463156295809024 1 8 2 2 0 0 0 0 0 0
  2028441518122865344241413280392065024 0 9 2 2 0 0 0 0 0 0
  -3424982665228245891730584 0 0 3 2 0 1 0 7 0 0
  -19915338153354657989359779 0 0 3 2 1 0 0 7 0 0
  -1875375063031309615918743552 0 0 3 2 1 0 0 0 0 7
  -4061904490767374233620185088 0 0 3 2 0 0 1 0 0 7
  263161574488794506859648 0 0 3 2 0 1 0 0 7 0
  -1409461370646758268845184 0 0 3 2 0 0 1 0 7 0
  1228212354455306781586234551631742976 0 6 3 2 1 0 0 0 0 1
  715659758299336413302667798852114432 0 6 3 2 0 0 1 0 0 1
  2086867669139283790769869272244224 0 6 3 2 0 1 0 0 1 0
  522873193090395125229571734502265856 0 6 3 2 1 0 0 0 1 0
  -65425986741054943060624525977409536 0 6 3 2 0 0 1 0 1 0
  510778902851935725938683443650101248 2 6 3 2 0 0 0 0 0 0
  3335900206442331929015748619794877440 1 7 3 2 0 0 0 0 0 0
  -1480222822047901076121520578616817664 0 8 3 2 0 0 0 0 0 0
  7668584113110903130092208128 1 0 4 2 0 0 0 0 0 6
  -51132260652410209003815168 1 0 4 2 0 0 0 0 6 0
  688415640040617952993103142 0 1 4 2 0 0 0 6 0 0
  27670991200919151683360777170255872 0 5 4 2 1 0 0 0 0 1
  482023904589419726988469261255615488 0 5 4 2 0 0 1 0 0 1
  -32149449159477851835500441830972416 0 5 4 2 0 1 0 0 1 0
  -83989622446015690953499967383504896 0 5 4 2 1 0 0 0 1 0
  -551884917879537654393236437874141184 0 5 4 2 0 0 1 0 1 0
  69048976258695386909388769970194944 2 5 4 2 0 0 0 0 0 0
  1093815365566478891594425578556205568 1 6 4 2 0 0 0 0 0 0
  -2445368826918172527187938345484498944 0 7 4 2 0 0 0 0 0 0
  403408502574083735761091466 0 0 5 2 0 0 0 6 0 0
  18740813854105972047141273600 0 0 5 2 0 0 0 0 0 6
  -19900999627296519402654336 0 0 5 2 0 0 0 0 6 0
  365946303854702784945787343541821952 0 4 5 2 1 0 0 0 0 1
  157905122404647846085499284870067712 0 4 5 2 0 0 1 0 0 1
  21412940237568186317832374549040384 0 4 5 2 0 1 0 0 1 0
  81009231488337829635826423441671168 0 4 5 2 1 0 0 0 1 0
  5139610686564619329146261866005504 0 4 5 2 0 0 1 0 1 0
  161170598065293284341940426304684288 2 4 5 2 0 0 0 0 0 0
  233480370424026209126168927544457728 1 5 5 2 0 0 0 0 0 0
  -758367721277532416527820357017798656 0 6 5 2 0 0 0 0 0 0
  6340636471995148183593775128 0 0 6 2 0 1 0 4 0 0
  -52714182211190758440459742896 0 0 6 2 1 0 0 4 0 0
  346575610877346147966449614848 0 0 6 2 1 0 0 0 0 4
  -43427620427536050892923469824 0 0 6 2 0 0 1 0 0 4
  1192150926379968312556633536 0 0 6 2 0 1 0 0 4 0
  2225177359953044850707853312 0 0 6 2 0 0 1 0 4 0
  -28147427854028836578827745195283200 0 3 6 2 1 0 0 0 0 1
  121829719813520284580316877244457216 0 3 6 2 0 0 1 0 0 1
  -13505657995435070125023716731096704 0 3 6 2 0 1 0 0 1 0
  -36209180659975136008596362362749696 0 3 6 2 1 0 0 0 1 0
  -173204565499190549930177499621509376 0 3 6 2 0 0 1 0 1 0
  -20453876613202418779848510444202752 2 3 6 2 0 0 0 0 0 0
  -325914656261682292660819257628205568 1 4 6 2 0 0 0 0 0 0
  -635206101097760207002190573887312896 0 5 6 2 0 0 0 0 0 0
  7409410148940215521062712246272 1 0 7 2 0 0 0 0 0 3
  -414588790599082326138885122880 1 0 7 2 0 0 0 0 3 0
  112771579094172112135049314992 0 1 7 2 0 0 0 3 0 0
  33349975085907823655056580440527744 0 2 7 2 1 0 0 0 0 1
  19339446656780394274779147684014976 0 2 7 2 0 0 1 0 0 1
  6605452676290747127138558209812864 0 2 7 2 0 1 0 0 1 0
  -12143695917842156861501881071362688 0 2 7 2 1 0 0 0 1 0
  18346860376434485293852592293603968 0 2 7 2 0 0 1 0 1 0
  8941516124315276080610940574540416 2 2 7 2 0 0 0 0 0 0
  28123368241527631998073641656989440 1 3 7 2 0 0 0 0 0 0
  -338281365599866808583243689597378304 0 4 7 2 0 0 0 0 0 0
  419114824622372826643235612256 0 0 8 2 0 0 0 3 0 0
  12781727875922806476961979498496 0 0 8 2 0 0 0 0 0 3
  7419453243917229186095290176 0 0 8 2 0 0 0 0 3 0
  4750263697867574808673961665632048 0 1 8 2 0 1 0 0 0 1
  -12272451736609130773277493031872096 0 1 8 2 1 0 0 0 0 1
  -5365097599869226439502902994990528 0 1 8 2 0 0 1 0 0 1
  1991260082741865971534443556884944 0 1 8 2 0 1 0 0 1 0
  -2777210506287370657339487796115296 0 1 8 2 1 0 0 0 1 0
  15872819683614175350908211479155776 0 1 8 2 0 0 1 0 1 0
  -14579529665316426090932641339036896 2 1 8 2 0 0 0 0 0 0
  -246205790799206306870070535205703744 1 2 8 2 0 0 0 0 0 0
  -113428428727860324037160772565996032 0 3 8 2 0 0 0 0 0 0
  -1472975346369862543472756588064 0 0 9 2 0 1 0 1 0 0
  37913118714494251559544613684032 0 0 9 2 1 0 0 1 0 0
  -695066693064008085646230909873282 0 0 9 2 0 0 1 1 0 0
  550657267573677409054181011642256 0 0 9 2 0 1 0 0 0 1
  276095836739796679641175758176256 0 0 9 2 1 0 0 0 0 1
  -210782325181291081433863543848960 0 0 9 2 0 0 1 0 0 1
  -11710808161061095529175674794176 0 0 9 2 0 1 0 0 1 0
  -453768423396551276463395038685616 0 0 9 2 1 0 0 0 1 0
  10376384938905719500237569825216 0 0 9 2 0 0 1 0 1 0
  -1280198721033226153337131331650088 2 0 9 2 0 0 0 0 0 0
  -10247073334774012856419456162065028 1 1 9 2 0 0 0 0 0 0
  10738201373256429017715781693929184 0 2 9 2 0 0 0 0 0 0
  1480449062821694043126347056420992 1 0 10 2 0 0 0 0 0 0
  -1059859131727389731808480725303040 0 1 10 2 0 0 0 0 0 0
  1251868729997913392439230063462704 0 0 11 2 0 0 0 0 0 0
  233890993225381051367424 1 0 0 3 0 0 0 0 0 9
  -4016529573452867712384 1 0 0 3 0 0 0 0 9 0
  7853703033559887957672 0 1 0 3 0 0 0 9 0 0
  1224614878509870174961588157912899584 0 8 0 3 1 0 0 0 0 1
  1682589650573388373452059346594643968 0 8 0 3 0 0 1 0 0 1
  -140579093163738470048125105738113024 0 8 0 3 0 1 0 0 1 0
  -257812728459135112293838634048937984 0 8 0 3 1 0 0 0 1 0
  -1201290238939169390031332364362600448 0 8 0 3 0 0 1 0 1 0
  355238127707074935662807558214838272 2 8 0 3 0 0 0 0 0 0
  -3332337840833109644538140263798087680 1 9 0 3 0 0 0 0 0 0
  -3526446666387495401931368745094029312 0 10 0 3 0 0 0 0 0 0
  -33474798268845546063024 0 0 1 3 0 0 0 9 0 0
  9137878358193421066174464 0 0 1 3 0 0 0 0 0 9
  1388053212648364006272 0 0 1 3 0 0 0 0 9 0
  1683524067140680515568225702888685568 0 7 1 3 1 0 0 0 0 1
  2655979500981066503148733503543054336 0 7 1 3 0 0 1 0 0 1
  -90479086660645258418483009422983168 0 7 1 3 0 1 0 0 1 0
  400630992759745369721477787551459328 0 7 1 3 1 0 0 0 1 0
  -1472188081016634733207829019578941440 0 7 1 3 0 0 1 0 1 0
  475167273305539676581119256544931840 2 7 1 3 0 0 0 0 0 0
  2055537219542120343728483005938186240 1 8 1 3 0 0 0 0 0 0
  -5581802256637024663550166859178901504 0 9 1 3 0 0 0 0 0 0
  8043334397473223304661446 0 0 2 3 0 1 0 7 0 0
  61288494601482109732923306 0 0 2 3 1 0 0 7 0 0
  1214041639671604350264803328 0 0 2 3 1 0 0 0 0 7
  2173861336415097906454855680 0 0 2 3 0 0 1 0 0 7
  -16199983236296672414208 0 0 2 3 0 1 0 0 7 0
  -182423061762145617666816 0 0 2 3 0 0 1 0 7 0
  357610598643978914256921914696180736 0 6 2 3 1 0 0 0 0 1
  -133272322104839774641876138126095360 0 6 2 3 0 0 1 0 0 1
  34941484538050632811564234425572352 0 6 2 3 0 1 0 0 1 0
  141846023013784266282960934514101248 0 6 2 3 1 0 0 0 1 0
  -13090807484130804887099597821258752 0 6 2 3 0 0 1 0 1 0
  181881694695942690204569500770425856 2 6 2 3 0 0 0 0 0 0
  -2537803467723459371081741167753377792 1 7 2 3 0 0 0 0 0 0
  110193038902694023509123551472211968 0 8 2 3 0 0 0 0 0 0
  -4590172307035572660121632768 1 0 3 3 0 0 0 0 0 6
  31141336838644593356077440 1 0 3 3 0 0 0 0 6 0
  1645740197818109970738576714 0 1 3 3 0 0 0 6 0 0
  -471519305450193258103685665483427328 0 5 3 3 1 0 0 0 0 1
  -559175078450367954158322555844830720 0 5 3 3 0 0 1 0 0 1
  37504090258849557944458018704167424 0 5 3 3 0 1 0 0 1 0
  -215421993144435473692925846266473984 0 5 3 3 1 0 0 0 1 0
  205263019666609098829517635698424320 0 5 3 3 0 0 1 0 1 0
  -176204009935153497171013206587503104 2 5 3 3 0 0 0 0 0 0
  279153327316961357825807119475708928 1 6 3 3 0 0 0 0 0 0
  -1778241290179217009957559813074061312 0 7 3 3 0 0 0 0 0 0
  -3018823308576346751965766952 0 0 4 3 0 0 0 6 0 0
  -26723251515924858256372924416 0 0 4 3 0 0 0 0 0 6
  -32513636961678032085886848 0 0 4 3 0 0 0 0 6 0
  -112048698045562568370104145165833472 0 4 4 3 1 0 0 0 0 1
  25241044560584302196917019753635584 0 4 4 3 0 0 1 0 0 1
  -16266027076013436013806411496554240 0 4 4 3 0 1 0 0 1 0
  -97374090854190409611506763770753280 0 4 4 3 1 0 0 0 1 0
  -145297366608393681086354079277875456 0 4 4 3 0 0 1 0 1 0
  -75490700894136805916137886673414912 2 4 4 3 0 0 0 0 0 0
  -332373111742597141499838800808685056 1 5 4 3 0 0 0 0 0 0
  -115052721636372856659857279480444928 0 6 4 3 0 0 0 0 0 0
  10911391029018445788496964988 0 0 5 3 0 1 0 4 0 0
  272376561084354626832267468696 0 0 5 3 1 0 0 4 0 0
  -407098943981995612923948957696 0 0 5 3 1 0 0 0 0 4
  104536217527526699896063131648 0 0 5 3 0 0 1 0 0 4
  4008637624836482054210829312 0 0 5 3 0 1 0 0 4 0
  -4487146748158859990818593408 0 0 5 3 0 0 1 0 4 0
  35767799912277479045963153448523008 0 3 5 3 1 0 0 0 0 1
  72631226445612471915435062308581120 0 3 5 3 0 0 1 0 0 1
  1548932932025598089592137149419648 0 3 5 3 0 1 0 0 1 0
  -23245847277973380727421164708034304 0 3 5 3 1 0 0 0 1 0
  -30738439347407973126365738174486784 0 3 5 3 0 0 1 0 1 0
  20695036463567606391408074732666880 2 3 5 3 0 0 0 0 0 0
  316735642857713620865009672744861952 1 4 5 3 0 0 0 0 0 0
  -515074883245377052382505329424184320 0 5 5 3 0 0 0 0 0 0
  -5764593655504650907845704024064 1 0 6 3 0 0 0 0 0 3
  -839422719467667061787197552320 1 0 6 3 0 0 0 0 3 0
  5731616079134767967046481200384 0 1 6 3 0 0 0 3 0 0
  32506896739034497324792961161225440 0 2 6 3 1 0 0 0 0 1
  81300763176352766690277023164795104 0 2 6 3 0 0 1 0 0 1
  -5952755781572936232533770276451904 0 2 6 3 0 1 0 0 1 0
  -5790730812381418369010748547569120 0 2 6 3 1 0 0 0 1 0
  -60582858020473240001918952127826784 0 2 6 3 0 0 1 0 1 0
  12790482145231429821815548425266496 2 2 6 3 0 0 0 0 0 0
  -96576463271126124050465189986876608 1 3 6 3 0 0 0 0 0 0
  199438427733448859345427253483484544 0 4 6 3 0 0 0 0 0 0
  867771034119185294780789882976 0 0 7 3 0 0 0 3 0 0
  -16693281915401007251048847900672 0 0 7 3 0 0 0 0 0 3
  -4986379399431575770431316992 0 0 7 3 0 0 0 0 3 0
  -4100805041048127107147757198219096 0 1 7 3 0 1 0 0 0 1
  13705430089053319557529609729851984 0 1 7 3 1 0 0 0 0 1
  9765174354004094195874191298562944 0 1 7 3 0 0 1 0 0 1
  -677749475408234712861029605184520 0 1 7 3 0 1 0 0 1 0
  6143945177085882203076202927334160 0 1 7 3 1 0 0 0 1 0
  -10817321033057039390911332819837312 0 1 7 3 0 0 1 0 1 0
  13072971070120285358943978472254768 2 1 7 3 0 0 0 0 0 0
  176523951741689265048265957321096032 1 2 7 3 0 0 0 0 0 0
  -17784955003107000725357783911959168 0 3 7 3 0 0 0 0 0 0
  -28092594659365868141199098864256 0 0 8 3 0 1 0 1 0 0
  -205045375398806219358980599599168 0 0 8 3 1 0 0 1 0 0
  245290884545733873634587646607613 0 0 8 3 0 0 1 1 0 0
  -748715836014328217923410378792488 0 0 8 3 0 1 0 0 0 1
  -282899668352458196911682502623232 0 0 8 3 1 0 0 0 0 1
  483658251382614512376374967926784 0 0 8 3 0 0 1 0 0 1
  -16474106446794512320069906688448 0 0 8 3 0 1 0 0 1 0
  639184237166851200839935988826936 0 0 8 3 1 0 0 0 1 0
  29995342492365349673710664973888 0 0 8 3 0 0 1 0 1 0
  939408782512507848135302588378564 2 0 8 3 0 0 0 0 0 0
  14007302651242262934749725888554394 1 1 8 3 0 0 0 0 0 0
  44383783894305875368515866239912016 0 2 8 3 0 0 0 0 0 0
  -725386859031689141011270289263560 1 0 9 3 0 0 0 0 0 0
  -7398382056228152320570324850438160 0 1 9 3 0 0 0 0 0 0
  -1737896769181305794457666376247148 0 0 10 3 0 0 0 0 0 0
  -5058942549543972846 0 0 0 4 0 0 0 9 0 0
  -5749809972813994743300096 0 0 0 4 0 0 0 0 0 9
  -2640893246993860571520 0 0 0 4 0 0 0 0 9 0
  -840031012881998268684856862601166848 0 7 0 4 1 0 0 0 0 1
  -1100392291078099290281022573138702336 0 7 0 4 0 0 1 0 0 1
  7409679293648498054857105022435328 0 7 0 4 0 1 0 0 1 0
  -566742621116091001518257500111583232 0 7 0 4 1 0 0 0 1 0
  -222132624209352673283473599237285888 0 7 0 4 0 0 1 0 1 0
  -483245868957399603416447544987856896 2 7 0 4 0 0 0 0 0 0
  -2238089943307259349742812116690479104 1 8 0 4 0 0 0 0 0 0
  225898641694782332292071218457309184 0 9 0 4 0 0 0 0 0 0
  1597546971457581362795739 0 0 1 4 0 1 0 7 0 0
  8835731577149998227544899 0 0 1 4 1 0 0 7 0 0
  -57365971604770793834151936 0 0 1 4 1 0 0 0 0 7
  -259138999684161932476022784 0 0 1 4 0 0 1 0 0 7
  -68181739556132489750784 0 0 1 4 0 1 0 0 7 0
  120641172118552016967168 0 0 1 4 0 0 1 0 7 0
  -64912786996098526385549204561089536 0 6 1 4 1 0 0 0 0 1
  191443858295978583201404325046302720 0 6 1 4 0 0 1 0 0 1
  -9491027029676468708738218888624128 0 6 1 4 0 1 0 0 1 0
  -150590889673917739853950135169998848 0 6 1 4 1 0 0 0 1 0
  -374126227629914535852148229961990144 0 6 1 4 0 0 1 0 1 0
  18202039875594192874630184238584832 2 6 1 4 0 0 0 0 0 0
  1847796134778098278121580219542243328 1 7 1 4 0 0 0 0 0 0
  -1318691333727230465092199425719097344 0 8 1 4 0 0 0 0 0 0
  -1141608007465641253027971072 1 0 2 4 0 0 0 0 0 6
  26888905595721054567084480 1 0 2 4 0 0 0 0 6 0
  -66981010155861077048237292 0 1 2 4 0 0 0 6 0 0
  -365604995213256415769706888274148352 0 5 2 4 1 0 0 0 0 1
  -338987014937343281470091520697293312 0 5 2 4 0 0 1 0 0 1
  13932592564764980621689412794157568 0 5 2 4 0 1 0 0 1 0
  -248409201736234209321544553930345472 0 5 2 4 1 0 0 0 1 0
  59256060091453613276457415434657792 0 5 2 4 0 0 1 0 1 0
  -283000517261678284869228463659664896 2 5 2 4 0 0 0 0 0 0
  -1581859818864138943769664559717455360 1 6 2 4 0 0 0 0 0 0
  762672334254714985741532486527057920 0 7 2 4 0 0 0 0 0 0
  561431983876587737129825244 0 0 3 4 0 0 0 6 0 0
  20511245161678115777681424384 0 0 3 4 0 0 0 0 0 6
  -960766884928473544642176 0 0 3 4 0 0 0 0 6 0
  -94828272866475438365139952894934016 0 4 3 4 1 0 0 0 0 1
  -176626557897727713570165845516981760 0 4 3 4 0 0 1 0 0 1
  2575791080893183473826277295599616 0 4 3 4 0 1 0 0 1 0
  17142886286621673206009356836080640 0 4 3 4 1 0 0 0 1 0
  108640970436056765817317538187611648 0 4 3 4 0 0 1 0 1 0
  -56394645975536171701263694794312192 2 4 3 4 0 0 0 0 0 0
  -211634557198185314439481505014520832 1 5 3 4 0 0 0 0 0 0
  769628574764599534096658048033215488 0 6 3 4 0 0 0 0 0 0
  125999200778156059412823384672 0 0 4 4 0 1 0 4 0 0
  643165734197987745748464496896 0 0 4 4 1 0 0 4 0 0
  91836197401991769362693357568 0 0 4 4 1 0 0 0 0 4
  405176378030270149901536198656 0 0 4 4 0 0 1 0 0 4
  2751811431097838222875008960 0 0 4 4 0 1 0 0 4 0
  -9599189482127169141733063296 0 0 4 4 0 0 1 0 4 0
  -42590242871046828972743633738102016 0 3 4 4 1 0 0 0 0 1
  -67223616584936786761036649766718464 0 3 4 4 0 0 1 0 0 1
  -3887292307963673561133563836429440 0 3 4 4 0 1 0 0 1 0
  -1584931798617137361411754808461824 0 3 4 4 1 0 0 0 1 0
  -5253728773589255616461179483827456 0 3 4 4 0 0 1 0 1 0
  -22027765652289362357469682141901568 2 3 4 4 0 0 0 0 0 0
  5501517852042367181093465571636480 1 4 4 4 0 0 0 0 0 0
  748692972494006175777169682532535296 0 5 4 4 0 0 0 0 0 0
  896754443676449445926953943040 1 0 5 4 0 0 0 0 0 3
  -749450223912604372136045472384 1 0 5 4 0 0 0 0 3 0
  -8168480426022006270269193852672 0 1 5 4 0 0 0 3 0 0
  2363633952210783974119818451841280 0 2 5 4 1 0 0 0 0 1
  -13098796338908320980654295680219648 0 2 5 4 0 0 1 0 0 1
  89542781279174753971573787435520 0 2 5 4 0 1 0 0 1 0
  4046704779101822533159512186304512 0 2 5 4 1 0 0 0 1 0
  -9922390167901009843240785125411328 0 2 5 4 0 0 1 0 1 0
  4640756547635586625114896232958976 2 2 5 4 0 0 0 0 0 0
  120688404998437083533991381787236864 1 3 5 4 0 0 0 0 0 0
  37421957938095548986317125576935680 0 4 5 4 0 0 0 0 0 0
  -28580775495862507657087326912 0 0 6 4 0 0 0 3 0 0
  8184945969542169036278299754496 0 0 6 4 0 0 0 0 0 3
  -143936247680515953980054172288 0 0 6 4 0 0 0 0 3 0
  2327608463876334577454622021837960 0 1 6 4 0 1 0 0 0 1
  3850753234377973443252527252203632 0 1 6 4 1 0 0 0 0 1
  5349553920849139393679729210502432 0 1 6 4 0 0 1 0 0 1
  959064882339323881829506781367384 0 1 6 4 0 1 0 0 1 0
  -896967416460465811461990031886160 0 1 6 4 1 0 0 0 1 0
  1010679698794746986718264402132384 0 1 6 4 0 0 1 0 1 0
  -1276245645353200847296646739432912 2 1 6 4 0 0 0 0 0 0
  -61890839137181375117850056229764640 1 2 6 4 0 0 0 0 0 0
  181072839006944714006852957902600320 0 3 6 4 0 0 0 0 0 0
  24719715498350265686771048606016 0 0 7 4 0 1 0 1 0 0
  707841101788870061400996902927616 0 0 7 4 1 0 0 1 0 0
  1070281796222739113717839616522118 0 0 7 4 0 0 1 1 0 0
  -231513347472191264651459808824848 0 0 7 4 0 1 0 0 0 1
  83056410555711048788316737568768 0 0 7 4 1 0 0 0 0 1
  -401860369484182221578248584167424 0 0 7 4 0 0 1 0 0 1
  -7753761261549948834757563537792 0 0 7 4 0 1 0 0 1 0
  808946920594692933164268098416464 0 0 7 4 1 0 0 0 1 0
  35633680120263066530380994500416 0 0 7 4 0 0 1 0 1 0
  453264568463876042474076137396104 2 0 7 4 0 0 0 0 0 0
  13622319234650534081413030274022524 1 1 7 4 0 0 0 0 0 0
  -44554996373363740406901212850867200 0 2 7 4 0 0 0 0 0 0
  -1802588774600831209294143382181688 1 0 8 4 0 0 0 0 0 0
  -4818663204095854092540858433368528 0 1 8 4 0 0 0 0 0 0
  1196128548218255510489997934253760 0 0 9 4 0 0 0 0 0 0
  -146148579385141366493874 0 0 0 5 0 1 0 7 0 0
  -741351007785569914181826 0 0 0 5 1 0 0 7 0 0
  174126108214448692826996736 0 0 0 5 1 0 0 0 0 7
  201140593926564550196330496 0 0 0 5 0 0 1 0 0 7
  -4877064376753920150528 0 0 0 5 0 1 0 0 7 0
  97788983825953240351488 0 0 0 5 0 0 1 0 7 0
  326052224166254316612229885795126272 0 6 0 5 1 0 0 0 0 1
  362030651761330735468459818467668992 0 6 0 5 0 0 1 0 0 1
  -10259483730567022795692006831424512 0 6 0 5 0 1 0 0 1 0
  209061156035103891829281236033842176 0 6 0 5 1 0 0 0 1 0
  -17114861273456550216088084806945792 0 6 0 5 0 0 1 0 1 0
  190498339508035648165373550317822976 2 6 0 5 0 0 0 0 0 0
  835547780379612771403249568490688512 1 7 0 5 0 0 0 0 0 0
  610250181227993877592210327711076352 0 8 0 5 0 0 0 0 0 0
  -1817965048264953651515621376 1 0 1 5 0 0 0 0 0 6
  6719543108387901926725248 1 0 1 5 0 0 0 0 6 0
  77287776454419453799511760 0 1 1 5 0 0 0 6 0 0
  -114490909167386470080131496693224448 0 5 1 5 1 0 0 0 0 1
  -351445071547788490798356271978220544 0 5 1 5 0 0 1 0 0 1
  12053559240977507201278282565521920 0 5 1 5 0 1 0 0 1 0
  24028496649884155596339594599073792 0 5 1 5 1 0 0 0 1 0
  82872305677926957053743087506167808 0 5 1 5 0 0 1 0 1 0
  -65888698355440188643709918392777728 2 5 1 5 0 0 0 0 0 0
  -702855907590335061935732046580288512 1 6 1 5 0 0 0 0 0 0
  1264570557520023828139727929661113344 0 7 1 5 0 0 0 0 0 0
  -124721067224824969149034722 0 0 2 5 0 0 0 6 0 0
  -13201521944073492870901923840 0 0 2 5 0 0 0 0 0 6
  11060522762553260335814976 0 0 2 5 0 0 0 0 6 0
  -11779671105212832753111438653585664 0 4 2 5 1 0 0 0 0 1
  -79260472118705054965215932930704128 0 4 2 5 0 0 1 0 0 1
  3473737351109165793897001838632704 0 4 2 5 0 1 0 0 1 0
  83982849248748003567300997909367040 0 4 2 5 1 0 0 0 1 0
  85969380597827517903249654793659648 0 4 2 5 0 0 1 0 1 0
  32068743862521080027013273321318144 2 4 2 5 0 0 0 0 0 0
  547712799130752646012752271432731648 1 5 2 5 0 0 0 0 0 0
  1427669132128214201984060179668486144 0 6 2 5 0 0 0 0 0 0
  -69289434631061204611883823540 0 0 3 5 0 1 0 4 0 0
  -390791366506545611613409130904 0 0 3 5 1 0 0 4 0 0
  -5903652723908303326976409600 0 0 3 5 1 0 0 0 0 4
  -620126439022049878449947934720 0 0 3 5 0 0 1 0 0 4
  478294426246406352802103808 0 0 3 5 0 1 0 0 4 0
  -4764821517078203329292344320 0 0 3 5 0 0 1 0 4 0
  -21678135597384183572529555299321856 0 3 3 5 1 0 0 0 0 1
  -82029578510585627972997328779773184 0 3 3 5 0 0 1 0 0 1
  4308908628866617444702926077155200 0 3 3 5 0 1 0 0 1 0
  16545402866144930884514144638435584 0 3 3 5 1 0 0 0 1 0
  61463022311191698664854325705806336 0 3 3 5 0 0 1 0 1 0
  -7596294642339889123533072613270272 2 3 3 5 0 0 0 0 0 0
  3385065071480749207616463959387904 1 4 3 5 0 0 0 0 0 0
  47472070338604474130616190406421504 0 5 3 5 0 0 0 0 0 0
  -330975368702330525475375808512 1 0 4 5 0 0 0 0 0 3
  -300419417145624421542994139904 1 0 4 5 0 0 0 0 3 0
  9164525100456173631388554516624 0 1 4 5 0 0 0 3 0 0
  -14786302425863030777864033628572736 0 2 4 5 1 0 0 0 0 1
  -11214769731308918844839385100646976 0 2 4 5 0 0 1 0 0 1
  -626243153675940406228521517094016 0 2 4 5 0 1 0 0 1 0
  848730865765000529618785976510016 0 2 4 5 1 0 0 0 1 0
  11698086834194501752820604677874240 0 2 4 5 0 0 1 0 1 0
  -4739636470869307987811439839025792 2 2 4 5 0 0 0 0 0 0
  18618830343339045664585019046840192 1 3 4 5 0 0 0 0 0 0
  -21837727929677742809773513926906624 0 4 4 5 0 0 0 0 0 0
  4594640742131978024012899134000 0 0 5 5 0 0 0 3 0 0
  -2358577354996964518286833483776 0 0 5 5 0 0 0 0 0 3
  -248311021747082484324284617536 0 0 5 5 0 0 0 0 3 0
  5799324043679278197010617791327856 0 1 5 5 0 1 0 0 0 1
  -6242965740193197918314563919920224 0 1 5 5 1 0 0 0 0 1
  -18327751421373589313853616492296000 0 1 5 5 0 0 1 0 0 1
  3199941519083223028641530184023952 0 1 5 5 0 1 0 0 1 0
  2643308855270429782231371848736672 0 1 5 5 1 0 0 0 1 0
  26086598061343378746334514246523456 0 1 5 5 0 0 1 0 1 0
  -9506521557635786113837068440104032 2 1 5 5 0 0 0 0 0 0
  -207478945329039807800040032156421312 1 2 5 5 0 0 0 0 0 0
  59043821408922747814163111489918208 0 3 5 5 0 0 0 0 0 0
  -112743069580218831695959634342208 0 0 6 5 0 1 0 1 0 0
  -1491348399023967721402135672065024 0 0 6 5 1 0 0 1 0 0
  -1499685223980811513193410897931295 0 0 6 5 0 0 1 1 0 0
  297934721301529423089610503064216 0 0 6 5 0 1 0 0 0 1
  -42762274147708145626401967767552 0 0 6 5 1 0 0 0 0 1
  101484159837606608892147418005504 0 0 6 5 0 0 1 0 0 1
  4755478875012048814704056055168 0 0 6 5 0 1 0 0 1 0
  659394039686971994989279229662008 0 0 6 5 1 0 0 0 1 0
  9284215589707202132358436288704 0 0 6 5 0 0 1 0 1 0
  -26189050264798667068122314875132 2 0 6 5 0 0 0 0 0 0
  20815986221928095811105344399129938 1 1 6 5 0 0 0 0 0 0
  64869310294602371763099842194578224 0 2 6 5 0 0 0 0 0 0
  -667144359419293609329215770192968 1 0 7 5 0 0 0 0 0 0
  4793340771788535708156208047042000 0 1 7 5 0 0 0 0 0 0
  1278445290937924435641642251611536 0 0 8 5 0 0 0 0 0 0
  166968234054663037416898560 1 0 0 6 0 0 0 0 0 6
  579248503964348846538240 1 0 0 6 0 0 0 0 6 0
  -16341052652852900313556260 0 1 0 6 0 0 0 6 0 0
  8105499311609384713511719693106688 0 5 0 6 1 0 0 0 0 1
  88383171468036934607842908932700672 0 5 0 6 0 0 1 0 0 1
  -2843695158977427467817657152758272 0 5 0 6 0 1 0 0 1 0
  -42086369243677326872107824591155712 0 5 0 6 1 0 0 0 1 0
  -50264024948060848008701274392504832 0 5 0 6 0 0 1 0 1 0
  1417795738478893162443006532763136 2 5 0 6 0 0 0 0 0 0
  81137944487134525698118620099866112 1 6 0 6 0 0 0 0 0 0
  -926488223403463723198843526636630016 0 7 0 6 0 0 0 0 0 0
  46035206590374768979759968 0 0 1 6 0 0 0 6 0 0
  6941885866338917767868448768 0 0 1 6 0 0 0 0 0 6
  3971205193536817994072448 0 0 1 6 0 0 0 0 6 0
  -13272429056928163200108270311823360 0 4 1 6 1 0 0 0 0 1
  3927362039903884034373952445056512 0 4 1 6 0 0 1 0 0 1
  2262139038439490403957236202274560 0 4 1 6 0 1 0 0 1 0
  -16283549050145387878665276607762944 0 4 1 6 1 0 0 0 1 0
  25090167638378405213993629046260224 0 4 1 6 0 0 1 0 1 0
  -16016585333830993244617131017792256 2 4 1 6 0 0 0 0 0 0
  -222159691046543007023376444958388736 1 5 1 6 0 0 0 0 0 0
  -209886111249480402367928121468251136 0 6 1 6 0 0 0 0 0 0
  3461218980692948316441426168 0 0 2 6 0 1 0 4 0 0
  1614726683265208311808592760 0 0 2 6 1 0 0 4 0 0
  133026323940437651494264111104 0 0 2 6 1 0 0 0 0 4
  548741704730509091323164229632 0 0 2 6 0 0 1 0 0 4
  -61989885622355364725958720 0 0 2 6 0 1 0 0 4 0
  -275440722570225606523499136 0 0 2 6 0 0 1 0 4 0
  -27854493538069752011234207938619136 0 3 2 6 1 0 0 0 0 1
  4170926372137905226412331487809792 0 3 2 6 0 0 1 0 0 1
  -1284938684825005367567400570665088 0 3 2 6 0 1 0 0 1 0
  -26002254647741670072782387703620352 0 3 2 6 1 0 0 0 1 0
  -3697245441459122634990735309529344 0 3 2 6 0 0 1 0 1 0
  -22528634128886405569788034961075712 2 3 2 6 0 0 0 0 0 0
  -171290331299929824463515819226182144 1 4 2 6 0 0 0 0 0 0
  -474169072400641154144123024702587392 0 5 2 6 0 0 0 0 0 0
  1953912243690079103783080820736 1 0 3 6 0 0 0 0 0 3
  -46359381213429294839736801600 1 0 3 6 0 0 0 0 3 0
  -5819794626337378216828565665680 0 1 3 6 0 0 0 3 0 0
  -7691822381716442884433440790572320 0 2 3 6 1 0 0 0 0 1
  -3478652325875014710654054574568736 0 2 3 6 0 0 1 0 0 1
  205917412092162672097352570165184 0 2 3 6 0 1 0 0 1 0
  -10442009369104943039462236360158432 0 2 3 6 1 0 0 0 1 0
  3043742334499345458067978022847648 0 2 3 6 0 0 1 0 1 0
  -7844055262317556135756069437918912 2 2 3 6 0 0 0 0 0 0
  -62033982019702540984850692093062336 1 3 3 6 0 0 0 0 0 0
  -144912095644935322297500555181360512 0 4 3 6 0 0 0 0 0 0
  -228952119816001935029961957888 0 0 4 6 0 0 0 3 0 0
  3346764654174767737189472010240 0 0 4 6 0 0 0 0 0 3
  -151110283608053814551289663168 0 0 4 6 0 0 0 0 3 0
  -1812674389643679019326016055854440 0 1 4 6 0 1 0 0 0 1
  -914494568971223484794697920787024 0 1 4 6 1 0 0 0 0 1
  7707218280565154721142705021854720 0 1 4 6 0 0 1 0 0 1
  -1619616032898593810724514943684280 0 1 4 6 0 1 0 0 1 0
  -4491907621411268339232915727720080 0 1 4 6 1 0 0 0 1 0
  -10922160016469119906318516285691520 0 1 4 6 0 0 1 0 1 0
  343102331327184185052145349270352 2 1 4 6 0 0 0 0 0 0
  40825519540811722412102624205406752 1 2 4 6 0 0 0 0 0 0
  -67076813387159530348615283303581056 0 3 4 6 0 0 0 0 0 0
  8822220751896234361999381982496 0 0 5 6 0 1 0 1 0 0
  858645944735867810722633850841600 0 0 5 6 1 0 0 1 0 0
  -681351486239945619247137559492137 0 0 5 6 0 0 1 1 0 0
  -268386147645059528218809905079736 0 0 5 6 0 1 0 0 0 1
  18995302316777413602500993286144 0 0 5 6 1 0 0 0 0 1
  -144302567248859041364521542746112 0 0 5 6 0 0 1 0 0 1
  6754149012353481691593253607424 0 0 5 6 0 1 0 0 1 0
  -204285187499588314360452968939736 0 0 5 6 1 0 0 0 1 0
  -15900109984308993095217350296512 0 0 5 6 0 0 1 0 1 0
  84793549689316594495598235329164 2 0 5 6 0 0 0 0 0 0
  -3702370166681129170551128935406002 1 1 5 6 0 0 0 0 0 0
  29216686860600611523161669143910128 0 2 5 6 0 0 0 0 0 0
  1158146448770784516433369785615888 1 0 6 6 0 0 0 0 0 0
  -17933299609858998612265379481501216 0 1 6 6 0 0 0 0 0 0
  -1405726152863366576254102349696436 0 0 7 6 0 0 0 0 0 0
  -1073011005398426436587358 0 0 0 7 0 0 0 6 0 0
  -1812346373672337671646216192 0 0 0 7 0 0 0 0 0 6
  451202487712052725912320 0 0 0 7 0 0 0 0 6 0
  9871290047870249306660912728988928 0 4 0 7 1 0 0 0 0 1
  -213111316245361675647382691510016 0 4 0 7 0 0 1 0 0 1
  -691236595934105294479067232062208 0 4 0 7 0 1 0 0 1 0
  10752529814846322084722145965886720 0 4 0 7 1 0 0 0 1 0
  -4974137070087330528327434817149184 0 4 0 7 0 0 1 0 1 0
  7396875161506689289865853412009728 2 4 0 7 0 0 0 0 0 0
  51259065840495082620528070033617408 1 5 0 7 0 0 0 0 0 0
  191766145092973054186245129795514368 0 6 0 7 0 0 0 0 0 0
  -2264153532530377974493209012 0 0 1 7 0 1 0 4 0 0
  -12986827882375228841233045512 0 0 1 7 1 0 0 4 0 0
  -99932454317118932630458859520 0 0 1 7 1 0 0 0 0 4
  -227948098199763260216511037440 0 0 1 7 0 0 1 0 0 4
  -12526690830677674867154304 0 0 1 7 0 1 0 0 4 0
  161029152558246737398936320 0 0 1 7 0 0 1 0 4 0
  1512568611869390079101343252423936 0 3 1 7 1 0 0 0 0 1
  -13255467359619365128689384931695360 0 3 1 7 0 0 1 0 0 1
  1113179029762050365470945523956608 0 3 1 7 0 1 0 0 1 0
  10032725543086176581242266640130304 0 3 1 7 1 0 0 0 1 0
  12585981837956002264509587722103040 0 3 1 7 0 0 1 0 1 0
  3761031803568001699413671517826560 2 3 1 7 0 0 0 0 0 0
  35733690625060475286521172050667264 1 4 1 7 0 0 0 0 0 0
  231902412232744541294682739826271744 0 5 1 7 0 0 0 0 0 0
  -1369651545134336920294787383296 1 0 2 7 0 0 0 0 0 3
  -3134692800399870206508189888 1 0 2 7 0 0 0 0 3 0
  788807466362230227712639097568 0 1 2 7 0 0 0 3 0 0
  581529741960775318887834883837152 0 2 2 7 1 0 0 0 0 1
  -11514571928924091172746447189439008 0 2 2 7 0 0 1 0 0 1
  58866441835380145640463117362112 0 2 2 7 0 1 0 0 1 0
  9489154164199960462208566336162080 0 2 2 7 1 0 0 0 1 0
  6334521884666138340803587333592736 0 2 2 7 0 0 1 0 1 0
  3287547689208679382896126100950848 2 2 2 7 0 0 0 0 0 0
  30692287209765956637801769072712256 1 3 2 7 0 0 0 0 0 0
  193455984649126593182773889820850560 0 4 2 7 0 0 0 0 0 0
  273293824764018358288875786624 0 0 3 7 0 0 0 3 0 0
  -3815778417124217368346963214336 0 0 3 7 0 0 0 0 0 3
  -31572852706721621990286764928 0 0 3 7 0 0 0 0 3 0
  -421660163558850417253482180890256 0 1 3 7 0 1 0 0 0 1
  -829012319755968522868641267249024 0 1 3 7 1 0 0 0 0 1
  -9443968697706008704165328434109856 0 1 3 7 0 0 1 0 0 1
  162851424232394232316716648842448 0 1 3 7 0 1 0 0 1 0
  4245779141907056598372748507335168 0 1 3 7 1 0 0 0 1 0
  3122825604906271109925412273953888 0 1 3 7 0 0 1 0 1 0
  1538396943538988004782526196163424 2 1 3 7 0 0 0 0 0 0
  38416510272668592249544938906609216 1 2 3 7 0 0 0 0 0 0
  65335254370645983650634965433686016 0 3 3 7 0 0 0 0 0 0
  -64380603915022995553482111396576 0 0 4 7 0 1 0 1 0 0
  -803185654059026513534200851737856 0 0 4 7 1 0 0 1 0 0
  175345088261045186346800412840891 0 0 4 7 0 0 1 1 0 0
  9517976296587916393926756506824 0 0 4 7 0 1 0 0 0 1
  15612430022880151992199489585152 0 0 4 7 1 0 0 0 0 1
  177745094868815558338414080688128 0 0 4 7 0 0 1 0 0 1
  2681367053748006953281153424256 0 0 4 7 0 1 0 0 1 0
  56268569688544352001072060835080 0 0 4 7 1 0 0 0 1 0
  -14103132447588960347848719380160 0 0 4 7 0 0 1 0 1 0
  416708614961077864575157597910252 2 0 4 7 0 0 0 0 0 0
  10485855676008163519799144416456966 1 1 4 7 0 0 0 0 0 0
  -686556769936596780367749959047216 0 2 4 7 0 0 0 0 0 0
  -1352102666145436436435695757829600 1 0 5 7 0 0 0 0 0 0
  3187439975978644932483644224280544 0 1 5 7 0 0 0 0 0 0
  -974717767418074850100339470136 0 0 6 7 0 0 0 0 0 0
  141633222450092571480370992 0 0 0 8 0 1 0 4 0 0
  743761699635223721714084928 0 0 0 8 1 0 0 4 0 0
  13457854743047329215783370752 0 0 0 8 1 0 0 0 0 4
  1022899523297609430880616448 0 0 0 8 0 0 1 0 0 4
  -229726640965557291061248 0 0 0 8 0 1 0 0 4 0
  12254303645925999150850560 0 0 0 8 0 0 1 0 4 0
  297188909329669793018647803412992 0 3 0 8 1 0 0 0 0 1
  5775961350204298376630292145948416 0 3 0 8 0 0 1 0 0 1
  -167916557634371492569726590357504 0 3 0 8 0 1 0 0 1 0
  -3167328010750924900673225548182528 0 3 0 8 1 0 0 0 1 0
  -2636263636666244760926707071323904 0 3 0 8 0 0 1 0 1 0
  -491543896879678670968748624183424 2 3 0 8 0 0 0 0 0 0
  -4233840874228017630975485624516352 1 4 0 8 0 0 0 0 0 0
  -73571657252057823741590849713844736 0 5 0 8 0 0 0 0 0 0
  241396242063818696760250662912 1 0 1 8 0 0 0 0 0 3
  -726349303274959988932993344 1 0 1 8 0 0 0 0 3 0
  -94056380661240999649662243408 0 1 1 8 0 0 0 3 0 0
  -1121656836654905186481127114545504 0 2 1 8 1 0 0 0 0 1
  2677306491719685902172902943948192 0 2 1 8 0 0 1 0 0 1
  39212065155440786087103534095040 0 2 1 8 0 1 0 0 1 0
  -2685766527559327945415544330333984 0 2 1 8 1 0 0 0 1 0
  -121796021515093654764708006653088 0 2 1 8 0 0 1 0 1 0
  -1454298787490509315063558127141184 2 2 1 8 0 0 0 0 0 0
  -17117947168914653061966228606126144 1 3 1 8 0 0 0 0 0 0
  -67528982396409716260111092415981440 0 4 1 8 0 0 0 0 0 0
  90721675125290126386804466016 0 0 2 8 0 0 0 3 0 0
  1810284352773968738693663096832 0 0 2 8 0 0 0 0 0 3
  -1877509808967895587308475648 0 0 2 8 0 0 0 0 3 0
  881136612308213826980748720833568 0 1 2 8 0 1 0 0 0 1
  -733082491398223215067900566233952 0 1 2 8 1 0 0 0 0 1
  2720463502359588875407655799749280 0 1 2 8 0 0 1 0 0 1
  363622745251227637193810752762848 0 1 2 8 0 1 0 0 1 0
  -2282214479161509076876077636483552 0 1 2 8 1 0 0 0 1 0
  2758557036602577842449702288576416 0 1 2 8 0 0 1 0 1 0
  -2182198346418935394705340320429312 2 1 2 8 0 0 0 0 0 0
  -44211855730388454655803832808208000 1 2 2 8 0 0 0 0 0 0
  -30802713252509240372574973838808960 0 3 2 8 0 0 0 0 0 0
  43881643593440142450376433458176 0 0 3 8 0 1 0 1 0 0
  384125718627396290394962336449152 0 0 3 8 1 0 0 1 0 0
  -277694414018611902184695443572638 0 0 3 8 0 0 1 1 0 0
  182000652396956473283360484757168 0 0 3 8 0 1 0 0 0 1
  -10721737636084179368119199563776 0 0 3 8 1 0 0 0 0 1
  -73228497762870343255553246232576 0 0 3 8 0 0 1 0 0 1
  463938256838677410817626321984 0 0 3 8 0 1 0 0 1 0
  -321764581654596678015517147821552 0 0 3 8 1 0 0 0 1 0
  -4200024990651587099910362854080 0 0 3 8 0 0 1 0 1 0
  -592918016683220558796871620186808 2 0 3 8 0 0 0 0 0 0
  -13264527368460545802316342121019068 1 1 3 8 0 0 0 0 0 0
  -26203128877959925782735049929364960 0 2 3 8 0 0 0 0 0 0
  842184464898693298899391641489368 1 0 4 8 0 0 0 0 0 0
  -3341445785321377649903658982785616 0 1 4 8 0 0 0 0 0 0
  922041239664689797464975974892212 0 0 5 8 0 0 0 0 0 0
  -25115792677207923558982680576 1 0 0 9 0 0 0 0 0 3
  -66431881521118386199459584 1 0 0 9 0 0 0 0 3 0
  6454690903084559541723006912 0 1 0 9 0 0 0 3 0 0
  108897429741348795257467912182336 0 2 0 9 1 0 0 0 0 1
  -1071914477529185383118942136233664 0 2 0 9 0 0 1 0 0 1
  644444560263035765412649602432 0 2 0 9 0 1 0 0 1 0
  682854313850500436038289461581504 0 2 0 9 1 0 0 0 1 0
  72510291532808330381947025160768 0 2 0 9 0 0 1 0 1 0
  227680958380758274124638176115200 2 2 0 9 0 0 0 0 0 0
  2632325226108030639525311002646016 1 3 0 9 0 0 0 0 0 0
  19630041208096835825911702268015616 0 4 0 9 0 0 0 0 0 0
  -20267572114568670633092171304 0 0 1 9 0 0 0 3 0 0
  -345825666886079316973941817344 0 0 1 9 0 0 0 0 0 3
  -420559631391206228305623552 0 0 1 9 0 0 0 0 3 0
  -1042350646487096726266645568696280 0 1 1 9 0 1 0 0 0 1
  737262770445615547064423046239280 0 1 1 9 1 0 0 0 0 1
  1386914131543869591488046792563616 0 1 1 9 0 0 1 0 0 1
  -587803633120511536330820489617416 0 1 1 9 0 1 0 0 1 0
  190198195544230218418362810805872 0 1 1 9 1 0 0 0 1 0
  -4247535156088561055641998492689376 0 1 1 9 0 0 1 0 1 0
  1805600413537252620290268675335280 2 1 1 9 0 0 0 0 0 0
  40565347316059212121518995433056352 1 2 1 9 0 0 0 0 0 0
  -7163798430105954061798088047657344 0 3 1 9 0 0 0 0 0 0
  -5575856299842849213475912968960 0 0 2 9 0 1 0 1 0 0
  -41621820937464566351926902166560 0 0 2 9 1 0 0 1 0 0
  121217190785287312463211052089903 0 0 2 9 0 0 1 1 0 0
  -126072754209790763804379837999640 0 0 2 9 0 1 0 0 0 1
  1125561397578992890159102525440 0 0 2 9 1 0 0 0 0 1
  11546190496494798222636834619392 0 0 2 9 0 0 1 0 0 1
  46986332941560032579950801920 0 0 2 9 0 1 0 0 1 0
  89547481177140120472845892934184 0 0 2 9 1 0 0 0 1 0
  -539370998283184399270653050880 0 0 2 9 0 0 1 0 1 0
  271849504090331831067918044346796 2 0 2 9 0 0 0 0 0 0
  3296845053605791808732314814106014 1 1 2 9 0 0 0 0 0 0
  13642565412150036809094126820663984 0 2 2 9 0 0 0 0 0 0
  61313295944698455065648489970312 1 0 3 9 0 0 0 0 0 0
  4118434925584795855768183890739728 0 1 3 9 0 0 0 0 0 0
  -925455066079980251215855253340640 0 0 4 9 0 0 0 0 0 0
  555628371430962301214204736 0 0 0 10 0 0 0 3 0 0
  39272608307408701846814392320 0 0 0 10 0 0 0 0 0 3
  -52793120911970764288896768 0 0 0 10 0 0 0 0 3 0
  -56494021368002174922103270655112 0 1 0 10 0 0 1 1 0 0
  147500238872660486428548176982576 0 1 0 10 0 1 0 0 0 1
  -429176715992921452839427579104 0 1 0 10 1 0 0 0 0 1
  -30412233286870245416081688745152 0 1 0 10 0 0 1 0 0 1
  80391938721571121080968156796176 0 1 0 10 0 1 0 0 1 0
  -62389848431366822597549917747680 0 1 0 10 1 0 0 0 1 0
  484177464266083263669911335579584 0 1 0 10 0 0 1 0 1 0
  -213314898153520294997634060479424 2 1 0 10 0 0 0 0 0 0
  -5624353944357577547445019271237136 1 2 0 10 0 0 0 0 0 0
  -1191089241005564555985012736862208 0 3 0 10 0 0 0 0 0 0
  877820512346093465827143588672 0 0 1 10 0 1 0 1 0 0
  5431175095520441184117547432896 0 0 1 10 1 0 0 1 0 0
  119427070166031507717324394368165 0 0 1 10 0 0 1 1 0 0
  68593362936365437717662656646392 0 0 1 10 0 1 0 0 0 1
  625401842373864687395062775808 0 0 1 10 1 0 0 0 0 1
  751085873982557939437212008448 0 0 1 10 0 0 1 0 0 1
  3257748030490649238339578304 0 0 1 10 0 1 0 0 1 0
  -78490011921041082557371188578280 0 0 1 10 1 0 0 0 1 0
  -47975946196623505453640042496 0 0 1 10 0 0 1 0 1 0
  -116514311310408291144776914412972 2 0 1 10 0 0 0 0 0 0
  -2369594730366513908151237630977446 1 1 1 10 0 0 0 0 0 0
  -9175043875617016327976091371008400 0 2 1 10 0 0 0 0 0 0
  -70417182400076395079315453033264 1 0 2 10 0 0 0 0 0 0
  -540418455120923775326696747126432 0 1 2 10 0 0 0 0 0 0
  377093560307916807287977827578740 0 0 3 10 0 0 0 0 0 0
  -20388075964807302185662184160 0 0 0 11 0 1 0 1 0 0
  -134274713527506146448971566656 0 0 0 11 1 0 0 1 0 0
  -12919817621639578568806912166190 0 0 0 11 0 0 1 1 0 0
  -8595179468252836923166155575568 0 0 0 11 0 1 0 0 0 1
  -84268385604515557209558712320 0 0 0 11 1 0 0 0 0 1
  295310714556464880823164469248 0 0 0 11 0 0 1 0 0 1
  70548045094909231382588736 0 0 0 11 0 1 0 0 1 0
  16520611568179133436864037578288 0 0 0 11 1 0 0 0 1 0
  -2978426466263663423546617728 0 0 0 11 0 0 1 0 1 0
  16137018635499663871107252998280 2 0 0 11 0 0 0 0 0 0
  394988726614312244521457326775364 1 1 0 11 0 0 0 0 0 0
  1598581932478128134693475108195552 0 2 0 11 0 0 0 0 0 0
  44078337959353594354398244016648 1 0 1 11 0 0 0 0 0 0
  718125431574324416446378852931408 0 1 1 11 0 0 0 0 0 0
  -30744677257052712627238581653004 0 0 2 11 0 0 0 0 0 0
  -7054436610330129083328387139152 1 0 0 12 0 0 0 0 0 0
  -140873297422067605613427818506176 0 1 0 12 0 0 0 0 0 0
  -34248048428038845083797053553276 0 0 1 12 0 0 0 0 0 0
  5009687438436483379519281576168 0 0 0 13 0 0 0 0 0 0


==> anc/data/sparse/Z13.sparse <==
# Z13: a form of degree 13 and character 0 for the weights
# (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9).  Primitive over Z.
# 962 terms.
# Exponent columns are e0 e1 ... e9 for the coordinates U0,...,U9.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
  -68698801845458525814348513523064832 0 11 0 0 1 0 0 0 0 1
  -97002554539877417698720517198536704 0 11 0 0 0 0 1 0 0 1
  2359130967523017823542030612160512 0 11 0 0 0 1 0 0 1 0
  -28375052134222131821899948758048768 0 11 0 0 1 0 0 0 1 0
  9906405587690647858321516006219776 0 11 0 0 0 0 1 0 1 0
  -24311168781031327633938072240537600 2 11 0 0 0 0 0 0 0 0
  -160986594278175659934982400299769856 1 12 0 0 0 0 0 0 0 0
  181823302759033079099760593955520512 0 13 0 0 0 0 0 0 0 0
  35455163498819123733819268210188288 0 10 1 0 1 0 0 0 0 1
  46408979622470862661232891827470336 0 10 1 0 0 0 1 0 0 1
  -1992675192808079486748532489605120 0 10 1 0 0 1 0 0 1 0
  12242512792694258814301815398916096 0 10 1 0 1 0 0 0 1 0
  -17547778800560021279146107910668288 0 10 1 0 0 0 1 0 1 0
  6853482946411336281990656335540224 2 10 1 0 0 0 0 0 0 0
  139013986863795796516884647449780224 1 11 1 0 0 0 0 0 0 0
  -108208196968655998760470917050155008 0 12 1 0 0 0 0 0 0 0
  7266662329412304764928 0 0 2 0 1 0 0 0 0 10
  7171502174532129521664 0 0 2 0 0 0 1 0 0 10
  1261016817370712064 0 0 2 0 0 1 0 0 10 0
  1817178833305700352 0 0 2 0 0 0 1 0 10 0
  -139968505919951440626192998123341824 0 9 2 0 1 0 0 0 0 1
  -195103975867745887646134447577499648 0 9 2 0 0 0 1 0 0 1
  5113957436986845478992381401673728 0 9 2 0 0 1 0 0 1 0
  -57048123757729200352216705835427840 0 9 2 0 1 0 0 0 1 0
  24544889738098465219033601206511616 0 9 2 0 0 0 1 0 1 0
  -67707289649546242990493680046014464 2 9 2 0 0 0 0 0 0 0
  -440360542464103705687571820693092352 1 10 2 0 0 0 0 0 0 0
  372559502453023521139557536019492864 0 11 2 0 0 0 0 0 0 0
  -47060898570091773296640 1 0 3 0 0 0 0 0 0 9
  -568197751213541376 1 0 3 0 0 0 0 0 9 0
  21931167521285900928 0 1 3 0 0 0 0 9 0 0
  82336254786040443674097722944462848 0 8 3 0 1 0 0 0 0 1
  129158896124156941374502665135206400 0 8 3 0 0 0 1 0 0 1
  -4236360632536099434312518685637632 0 8 3 0 0 1 0 0 1 0
  31627206366935536224876471117785088 0 8 3 0 1 0 0 0 1 0
  -18592241142410847823051199030679552 0 8 3 0 0 0 1 0 1 0
  56383979317509858050987596911325184 2 8 3 0 0 0 0 0 0 0
  478234467978422983097331510311524352 1 9 3 0 0 0 0 0 0 0
  -226846407744202375353940749281691648 0 10 3 0 0 0 0 0 0 0
  -28179169632610469019648 0 0 4 0 0 0 0 0 0 9
  17943631242626294784 0 0 4 0 0 0 0 0 9 0
  29126448449707059429704354444576256 0 7 4 0 1 0 0 0 0 1
  35418492984794541856614179640396288 0 7 4 0 0 0 1 0 0 1
  -708168862122421721892677404230656 0 7 4 0 0 1 0 0 1 0
  9155932927944032477529561376175616 0 7 4 0 1 0 0 0 1 0
  -7750549165894777872297216985188864 0 7 4 0 0 0 1 0 1 0
  7760379981750129891568031502832128 2 7 4 0 0 0 0 0 0 0
  -79992068200231969171524474683093504 1 8 4 0 0 0 0 0 0 0
  -78422953813934222454796628333819904 0 9 4 0 0 0 0 0 0 0
  -29299748412468602304 0 0 5 0 0 1 0 7 0 0
  14765192160243437068848 0 0 5 0 1 0 0 7 0 0
  18635596894123007573753856 0 0 5 0 1 0 0 0 0 7
  18608479808222722422472704 0 0 5 0 0 0 1 0 0 7
  -3372570201249563226624 0 0 5 0 0 1 0 0 7 0
  -315745046815827119616 0 0 5 0 0 0 1 0 7 0
  30358380619135991845912130336683008 0 6 5 0 1 0 0 0 0 1
  39695970224291680514095277635700736 0 6 5 0 0 0 1 0 0 1
  -659521633282916620971506033797888 0 6 5 0 0 1 0 0 1 0
  13028885759804599479622219308946944 0 6 5 0 1 0 0 0 1 0
  -6173188628101446685180042606582272 0 6 5 0 0 0 1 0 1 0
  16821138746154883631956384447310080 2 6 5 0 0 0 0 0 0 0
  70800841117830176050762894992088576 1 7 5 0 0 0 0 0 0 0
  -71316783569929312979239878845522944 0 8 5 0 0 0 0 0 0 0
  -17149894762182444037177344 1 0 6 0 0 0 0 0 0 6
  332131502585078795570688 1 0 6 0 0 0 0 0 6 0
  1604844992357998203939264 0 1 6 0 0 0 0 6 0 0
  8293012586723522885933307729169536 0 5 6 0 1 0 0 0 0 1
  4889357322362773595363928713384832 0 5 6 0 0 0 1 0 0 1
  338734283915030209605556833285376 0 5 6 0 0 1 0 0 1 0
  4717364690561631336163747300693632 0 5 6 0 1 0 0 0 1 0
  1444812040758713874545518224304512 0 5 6 0 0 0 1 0 1 0
  3742039609254710133676431505899776 2 5 6 0 0 0 0 0 0 0
  -11750792617254553735558307506802048 1 6 6 0 0 0 0 0 0 0
  -16915491963861218780382693015599872 0 7 6 0 0 0 0 0 0 0
  -35475288644512299909384 0 0 7 0 0 0 0 6 0 0
  -62005386527596711879114752 0 0 7 0 0 0 0 0 0 6
  -20533785441759215688960 0 0 7 0 0 0 0 0 6 0
  1943466881790025251931218255010944 0 4 7 0 1 0 0 0 0 1
  1501534702256858777774479387658496 0 4 7 0 0 0 1 0 0 1
  100430782054083101921383728257088 0 4 7 0 0 1 0 0 1 0
  1896181222660132703692575904900608 0 4 7 0 1 0 0 0 1 0
  726965310263387042113332134520192 0 4 7 0 0 0 1 0 1 0
  1571393099697433095668562275049856 2 4 7 0 0 0 0 0 0 0
  7213996082067868164086833416989568 1 5 7 0 0 0 0 0 0 0
  -5423765774760051918394794888888448 0 6 7 0 0 0 0 0 0 0
  -1878556684445363255062248 0 0 8 0 0 1 0 4 0 0
  63268892912880731847242304 0 0 8 0 1 0 0 4 0 0
  -1322420978243501229089488896 0 0 8 0 1 0 0 0 0 4
  -4101006947070366256976363520 0 0 8 0 0 0 1 0 0 4
  19945160334279714752123424 0 0 8 0 0 1 0 0 4 0
  27683118599714519059872 0 0 8 0 0 0 1 0 4 0
  510990665755204508916643062214848 0 3 8 0 1 0 0 0 0 1
  -233008819522565874066081840682560 0 3 8 0 0 0 1 0 0 1
  59440920242014256895480633573024 0 3 8 0 0 1 0 0 1 0
  582038311212131027102696759874432 0 3 8 0 1 0 0 0 1 0
  445358919755464405810417223766336 0 3 8 0 0 0 1 0 1 0
  396169433815612327277403087478368 2 3 8 0 0 0 0 0 0 0
  642594386161232870897637416486784 1 4 8 0 0 0 0 0 0 0
  -1221222502717903850436549134504576 0 5 8 0 0 0 0 0 0 0
  3866845747620115989825847296 1 0 9 0 0 0 0 0 0 3
  -1123641558984577129900495008 1 0 9 0 0 0 0 0 3 0
  -596579173128565586357530080 0 1 9 0 0 0 0 3 0 0
  514549312789804536556550378880 0 2 9 0 1 0 0 0 0 1
  -181360332335283610614032429480064 0 2 9 0 0 0 1 0 0 1
  16871975806537845816599792596416 0 2 9 0 0 1 0 0 1 0
  146464787037841238081494836300000 0 2 9 0 1 0 0 0 1 0
  151532141026022133077627037016224 0 2 9 0 0 0 1 0 1 0
  56123973229274213596878497055232 2 2 9 0 0 0 0 0 0 0
  532299718555556142957105369717184 1 3 9 0 0 0 0 0 0 0
  -203257532134564903988232180095360 0 4 9 0 0 0 0 0 0 0
  -74164771147978571091557928 0 0 10 0 0 0 0 3 0 0
  -9110564802986965040789520384 0 0 10 0 0 0 0 0 0 3
  119681247270370332697335888 0 0 10 0 0 0 0 0 3 0
  -11193262149605432732571164008152 0 1 10 0 0 1 0 0 0 1
  820936294431534557188369687056 0 1 10 0 1 0 0 0 0 1
  -31860552994299855137395213753056 0 1 10 0 0 0 1 0 0 1
  -2837792857248974423954932293992 0 1 10 0 0 1 0 0 1 0
  26444936885024675722938004293360 0 1 10 0 1 0 0 0 1 0
  -9706355642353886265730361418720 0 1 10 0 0 0 1 0 1 0
  26760692820764837871945152749744 2 1 10 0 0 0 0 0 0 0
  538928895727811966904656616748608 1 2 10 0 0 0 0 0 0 0
  -328385590680105362361442900967392 0 3 10 0 0 0 0 0 0 0
  747053563555860550591197008 0 0 11 0 0 1 0 1 0 0
  -10278575602052012475925350432 0 0 11 0 1 0 0 1 0 0
  577442230073670554021002786683 0 0 11 0 0 0 1 1 0 0
  -1133243825605625276683605154968 0 0 11 0 0 1 0 0 0 1
  48455847880194391048539734016 0 0 11 0 1 0 0 0 0 1
  357629570602730010656760987648 0 0 11 0 0 0 1 0 0 1
  -8914430431096560156445545312 0 0 11 0 0 1 0 0 1 0
  1004807010428603669811810926040 0 0 11 0 1 0 0 0 1 0
  -179545979201433469320861792 0 0 11 0 0 0 1 0 1 0
  3713731034818287229835718314140 2 0 11 0 0 0 0 0 0 0
  34791713172490903142620543697542 1 1 11 0 0 0 0 0 0 0
  -152824684244135232013565462413648 0 2 11 0 0 0 0 0 0 0
  -7511242599360234110081084579208 1 0 12 0 0 0 0 0 0 0
  -29506206485169484481212190282176 0 1 12 0 0 0 0 0 0 0
  -1452040950595316681041811473900 0 0 13 0 0 0 0 0 0 0
  58007888911550012745612176178057216 0 10 0 1 1 0 0 0 0 1
  79460977448092435481296996336226304 0 10 0 1 0 0 1 0 0 1
  -2152920070360255541497385139818496 0 10 0 1 0 1 0 0 1 0
  27281362959510425179049138747019264 0 10 0 1 1 0 0 0 1 0
  -6948705991572788164415175386419200 0 10 0 1 0 0 1 0 1 0
  29139017007209759724851416467443712 2 10 0 1 0 0 0 0 0 0
  116826028688398527339932742934413312 1 11 0 1 0 0 0 0 0 0
  -55074222864952738141597727351586816 0 12 0 1 0 0 0 0 0 0
  -16448375640964425696 0 0 1 1 1 0 0 10 0 0
  -1418893457311955681280 0 0 1 1 1 0 0 0 0 10
  5847768872100349083648 0 0 1 1 0 0 1 0 0 10
  2739866675693543424 0 0 1 1 0 1 0 0 10 0
  356113551854886912 0 0 1 1 0 0 1 0 10 0
  121700003117688812742966529293729792 0 9 1 1 1 0 0 0 0 1
  165767758013211025396876569054228480 0 9 1 1 0 0 1 0 0 1
  -2825827565399940025571087096928256 0 9 1 1 0 1 0 0 1 0
  53165574105124249037616273260310528 0 9 1 1 1 0 0 0 1 0
  -10270198965415978672238844874727424 0 9 1 1 0 0 1 0 1 0
  35663034570566188053302832530444288 2 9 1 1 0 0 0 0 0 0
  231158648532360903620239073881710592 1 10 1 1 0 0 0 0 0 0
  -374130211509164445477664649081749504 0 11 1 1 0 0 0 0 0 0
  143472741936872086831104 1 0 2 1 0 0 0 0 0 9
  -52428297879207433728 1 0 2 1 0 0 0 0 9 0
  3713963424305035056768 0 1 2 1 0 0 0 9 0 0
  -342429508675259625623246032215247872 0 8 2 1 1 0 0 0 0 1
  -509748412118981383451360493334367232 0 8 2 1 0 0 1 0 0 1
  14825545039436859458938950207282176 0 8 2 1 0 1 0 0 1 0
  -118375501759188710160208326606658560 0 8 2 1 1 0 0 0 1 0
  104545826082033525677106611949075456 0 8 2 1 0 0 1 0 1 0
  -181210134013055903151607587545421824 2 8 2 1 0 0 0 0 0 0
  -1235039662777998105319754615409901568 1 9 2 1 0 0 0 0 0 0
  1147531502490408283213426883324196864 0 10 2 1 0 0 0 0 0 0
  41208226678542165840 0 0 3 1 0 0 0 9 0 0
  226623813077024819380224 0 0 3 1 0 0 0 0 0 9
  24021946333415370240 0 0 3 1 0 0 0 0 9 0
  -156129457133855315093485260479735808 0 7 3 1 1 0 0 0 0 1
  -182620511624806045912281838921089024 0 7 3 1 0 0 1 0 0 1
  1109725623167119036657403366580736 0 7 3 1 0 1 0 0 1 0
  -67846750032666909279071383720983552 0 7 3 1 1 0 0 0 1 0
  12099031340514170672647194217807872 0 7 3 1 0 0 1 0 1 0
  -56438076790528016789916626881496064 2 7 3 1 0 0 0 0 0 0
  140063204812094777325503434915917824 1 8 3 1 0 0 0 0 0 0
  238189337913326729113751189679347712 0 9 3 1 0 0 0 0 0 0
  -2587011621446307241152 0 0 4 1 0 1 0 7 0 0
  -1288009271408799919496400 0 0 4 1 1 0 0 7 0 0
  31775460848667546573864960 0 0 4 1 1 0 0 0 0 7
  54649481878953889502330880 0 0 4 1 0 0 1 0 0 7
  -11961140046245548549632 0 0 4 1 0 1 0 0 7 0
  10480942351677855382272 0 0 4 1 0 0 1 0 7 0
  -29349848317514775388023603660339456 0 6 4 1 1 0 0 0 0 1
  -10986330175635331036213603610997504 0 6 4 1 0 0 1 0 0 1
  -1820135694239070877931887530170112 0 6 4 1 0 1 0 0 1 0
  -24703450850297466498328347003312384 0 6 4 1 1 0 0 0 1 0
  -12495918830748135136944199877751552 0 6 4 1 0 0 1 0 1 0
  -14439564656954005264008870698147584 2 6 4 1 0 0 0 0 0 0
  56899741869732054289558836906273280 1 7 4 1 0 0 0 0 0 0
  36730772888765670033806270817348608 0 8 4 1 0 0 0 0 0 0
  115953662577333802569302016 1 0 5 1 0 0 0 0 0 6
  1491123580734155154586560 1 0 5 1 0 0 0 0 6 0
  16169960634468143248754640 0 1 5 1 0 0 0 6 0 0
  9810156712090254026055539102179584 0 5 5 1 1 0 0 0 0 1
  33643007600192126779759607706688512 0 5 5 1 0 0 1 0 0 1
  -1756223726530289299655483719944064 0 5 5 1 0 1 0 0 1 0
  -6187622870802892955210865139596288 0 5 5 1 1 0 0 0 1 0
  -15343868099886839225529577396172544 0 5 5 1 0 0 1 0 1 0
  3326227107991989692356739127737088 2 5 5 1 0 0 0 0 0 0
  26010002918835440201825007017713664 1 6 5 1 0 0 0 0 0 0
  -84150059277430690496301008883188736 0 7 5 1 0 0 0 0 0 0
  2544163807990267674401976 0 0 6 1 0 0 0 6 0 0
  20196644003774380980043776 0 0 6 1 0 0 0 0 0 6
  -81739440246212899142976 0 0 6 1 0 0 0 0 6 0
  5883524354758379021563130659296192 0 4 6 1 1 0 0 0 0 1
  9548471152016179050475815922928448 0 4 6 1 0 0 1 0 0 1
  -112605705182707776050227694290112 0 4 6 1 0 1 0 0 1 0
  -1191584034396518503166617574691648 0 4 6 1 1 0 0 0 1 0
  -2924767111597147005463442921700672 0 4 6 1 0 0 1 0 1 0
  1809834295099902464250638945410816 2 4 6 1 0 0 0 0 0 0
  -19073752103931391762210876029627392 1 5 6 1 0 0 0 0 0 0
  -26396820514736855545360915515810944 0 6 6 1 0 0 0 0 0 0
  11844435095886463606737096 0 0 7 1 0 1 0 4 0 0
  547484692778784633714772680 0 0 7 1 1 0 0 4 0 0
  2876792951971409264890085376 0 0 7 1 1 0 0 0 0 4
  -3563130901532660074734944256 0 0 7 1 0 0 1 0 0 4
  105326000366786536628087424 0 0 7 1 0 1 0 0 4 0
  -59706993075160788125533152 0 0 7 1 0 0 1 0 4 0
  516768224777954266346579844433728 0 3 7 1 1 0 0 0 0 1
  3099722310000583638116265005326272 0 3 7 1 0 0 1 0 0 1
  -92548716864952559558971868188768 0 3 7 1 0 1 0 0 1 0
  -633021031644632079184963324991616 0 3 7 1 1 0 0 0 1 0
  -1353353346814531604839402783183680 0 3 7 1 0 0 1 0 1 0
  60648635409648894350177450367168 2 3 7 1 0 0 0 0 0 0
  -5143445695678086162537135761729920 1 4 7 1 0 0 0 0 0 0
  -12036880395106110840489047798001920 0 5 7 1 0 0 0 0 0 0
  56066471726451050148806000640 1 0 8 1 0 0 0 0 0 3
  -6345339277492623058913136912 1 0 8 1 0 0 0 0 3 0
  -7599992213886015514013905416 0 1 8 1 0 0 0 3 0 0
  315373118951807724685120236035424 0 2 8 1 1 0 0 0 0 1
  323760913723868225668493525252448 0 2 8 1 0 0 1 0 0 1
  22518750947461847654407390400352 0 2 8 1 0 1 0 0 1 0
  -137293100217198848254291185197280 0 2 8 1 1 0 0 0 1 0
  -50245871781632238253534800478080 0 2 8 1 0 0 1 0 1 0
  29430951420611228528045101698016 2 2 8 1 0 0 0 0 0 0
  -2373306367935623747338060377166496 1 3 8 1 0 0 0 0 0 0
  -3149259416047179735363314043358144 0 4 8 1 0 0 0 0 0 0
  -2101164375908257192817576736 0 0 9 1 0 0 0 3 0 0
  53308998793197365458099372032 0 0 9 1 0 0 0 0 0 3
  701851506095238080605614096 0 0 9 1 0 0 0 0 3 0
  20057858170940094011804934318352 0 1 9 1 0 1 0 0 0 1
  -46977179818244527497261291701568 0 1 9 1 1 0 0 0 0 1
  35541172140495270508845380670720 0 1 9 1 0 0 1 0 0 1
  9812671574699027134263951738944 0 1 9 1 0 1 0 0 1 0
  -30452937981869681050082553663552 0 1 9 1 1 0 0 0 1 0
  61311690363919909291246167471264 0 1 9 1 0 0 1 0 1 0
  -60860619763215538543171587375552 2 1 9 1 0 0 0 0 0 0
  -979306067980054176172578426835232 1 2 9 1 0 0 0 0 0 0
  -681329401679487420342184494273472 0 3 9 1 0 0 0 0 0 0
  3938665822299393410128373976 0 0 10 1 0 1 0 1 0 0
  23767969922775707455866142320 0 0 10 1 1 0 0 1 0 0
  -2737336412785367029197431459697 0 0 10 1 0 0 1 1 0 0
  3291796400568450044960180113448 0 0 10 1 0 1 0 0 0 1
  1457220407696076294296381030400 0 0 10 1 1 0 0 0 0 1
  -1167865445514493411346425774080 0 0 10 1 0 0 1 0 0 1
  -38892236685281734756682629008 0 0 10 1 0 1 0 0 1 0
  -3631323622768233450746982846888 0 0 10 1 1 0 0 0 1 0
  25427095983314530903322277360 0 0 10 1 0 0 1 0 1 0
  -9431853507924855235597020417652 2 0 10 1 0 0 0 0 0 0
  -160720650859519723807658276757042 1 1 10 1 0 0 0 0 0 0
  -65384113299381509221823386512784 0 2 10 1 0 0 0 0 0 0
  15697755360292211987899040702544 1 0 11 1 0 0 0 0 0 0
  44743258948239636022856357357728 0 1 11 1 0 0 0 0 0 0
  6191719781550506808764507638852 0 0 12 1 0 0 0 0 0 0
  -674438038023796704 0 0 0 2 0 1 0 10 0 0
  -4017813349431732192 0 0 0 2 1 0 0 10 0 0
  -1418893457311955681280 0 0 0 2 0 0 1 0 0 10
  435666081904238592 0 0 0 2 0 1 0 0 10 0
  -6556488229513027584 0 0 0 2 0 0 1 0 10 0
  282312146733045673190105539620096000 0 9 0 2 1 0 0 0 0 1
  411047487187955652524070451505387520 0 9 0 2 0 0 1 0 0 1
  -10837113019057228216530124875687936 0 9 0 2 0 1 0 0 1 0
  105654409499292949471988083422615552 0 9 0 2 1 0 0 0 1 0
  -71342653167466163067293298586097664 0 9 0 2 0 0 1 0 1 0
  113676070212643810544849953772492800 2 9 0 2 0 0 0 0 0 0
  737783203033105129201042896931260416 1 10 0 2 0 0 0 0 0 0
  -864012634804368812506594391012237312 0 11 0 2 0 0 0 0 0 0
  137568035362048749600768 1 0 1 2 0 0 0 0 0 9
  -119369963867084987904 1 0 1 2 0 0 0 0 9 0
  906392388944560860000 0 1 1 2 0 0 0 9 0 0
  -472142869331750916578597687419987968 0 8 1 2 1 0 0 0 0 1
  -703003829478856881785507195684966400 0 8 1 2 0 0 1 0 0 1
  21565541091509854503593897021465600 0 8 1 2 0 1 0 0 1 0
  -188584290546963775097489277300854784 0 8 1 2 1 0 0 0 1 0
  99179045656236211156961439713476608 0 8 1 2 0 0 1 0 1 0
  -263356095467000715294922678614283264 2 8 1 2 0 0 0 0 0 0
  -1735043394421930427959544295077963776 1 9 1 2 0 0 0 0 0 0
  1112870401799275247076860501116846080 0 10 1 2 0 0 0 0 0 0
  -1020314884526074607760 0 0 2 2 0 0 0 9 0 0
  53864051489942997565440 0 0 2 2 0 0 0 0 0 9
  -28903509120774002688 0 0 2 2 0 0 0 0 9 0
  -213246128793604237859646896915567616 0 7 2 2 1 0 0 0 0 1
  -282910939740357480825938516359385088 0 7 2 2 0 0 1 0 0 1
  4867169918841827220625865312237056 0 7 2 2 0 1 0 0 1 0
  -57052132046566881152330758137987072 0 7 2 2 1 0 0 0 1 0
  74256296064051412913564708043466752 0 7 2 2 0 0 1 0 1 0
  -89945799553091341683528140422730752 2 7 2 2 0 0 0 0 0 0
  -9782094297680300401521780206700544 1 8 2 2 0 0 0 0 0 0
  993574103798070239834479871877949440 0 9 2 2 0 0 0 0 0 0
  -140517823697243942915664 0 0 3 2 0 1 0 7 0 0
  -447844228658698477431024 0 0 3 2 1 0 0 7 0 0
  -4776922809308301590790144 0 0 3 2 1 0 0 0 0 7
  20597369812994743804624896 0 0 3 2 0 0 1 0 0 7
  -12192062146361680923648 0 0 3 2 0 1 0 0 7 0
  32269049433074687318784 0 0 3 2 0 0 1 0 7 0
  -70500462282304896282799231217640960 0 6 3 2 1 0 0 0 0 1
  -89712397788549199876189603198938624 0 6 3 2 0 0 1 0 0 1
  -1988044653385447746848042041084928 0 6 3 2 0 1 0 0 1 0
  -22489789757780066656678911492739584 0 6 3 2 1 0 0 0 1 0
  12634797020775024192451606531382784 0 6 3 2 0 0 1 0 1 0
  -39326899228352682686465445620849664 2 6 3 2 0 0 0 0 0 0
  -98032073719888431767850936986108928 1 7 3 2 0 0 0 0 0 0
  296341486977633772377901792901751808 0 8 3 2 0 0 0 0 0 0
  -123488364614479156414513152 1 0 4 2 0 0 0 0 0 6
  2204463158835543972259776 1 0 4 2 0 0 0 0 6 0
  63867053962052927187260400 0 1 4 2 0 0 0 6 0 0
  -27981624107092415466709398485234304 0 5 4 2 1 0 0 0 0 1
  -43100857151624464292029237470682752 0 5 4 2 0 0 1 0 0 1
  -206747971836676007314508173249664 0 5 4 2 0 1 0 0 1 0
  -9389027921706858060424991229536640 0 5 4 2 1 0 0 0 1 0
  4879487807223407513429199469746048 0 5 4 2 0 0 1 0 1 0
  -14377911544619908122813690178063744 2 5 4 2 0 0 0 0 0 0
  -24051991759132098579919725479169152 1 6 4 2 0 0 0 0 0 0
  190839711828469711114765530156193792 0 7 4 2 0 0 0 0 0 0
  -6478722077523273285036192 0 0 5 2 0 0 0 6 0 0
  -180080561252478161972625408 0 0 5 2 0 0 0 0 0 6
  58430084169937639171968 0 0 5 2 0 0 0 0 6 0
  -9455940873680184277692573825866496 0 4 5 2 1 0 0 0 0 1
  -10671154642163735958209603056975872 0 4 5 2 0 0 1 0 0 1
  -316499404652365230014595525035328 0 4 5 2 0 1 0 0 1 0
  -3970093998116134120779851833008768 0 4 5 2 1 0 0 0 1 0
  -2164631785723132900319933624256000 0 4 5 2 0 0 1 0 1 0
  -4092124095964094976078167700168128 2 4 5 2 0 0 0 0 0 0
  21789248802618084464213217996560512 1 5 5 2 0 0 0 0 0 0
  73492364061202529959240756668945152 0 6 5 2 0 0 0 0 0 0
  -183834136898170181973046440 0 0 6 2 0 1 0 4 0 0
  478232046262795568208862752 0 0 6 2 1 0 0 4 0 0
  5991749337925987468967411712 0 0 6 2 1 0 0 0 0 4
  24018555718332874755787456512 0 0 6 2 0 0 1 0 0 4
  197286170691093337753457088 0 0 6 2 0 1 0 0 4 0
  -284725317262312496149438752 0 0 6 2 0 0 1 0 4 0
  -1355455395316311558298066772530368 0 3 6 2 1 0 0 0 0 1
  -1131275369059294814898876212253696 0 3 6 2 0 0 1 0 0 1
  -26019672395538140550153291653920 0 3 6 2 0 1 0 0 1 0
  -1201524394910601362611588727668992 0 3 6 2 1 0 0 0 1 0
  -569829921506283888336943040896896 0 3 6 2 0 0 1 0 1 0
  -759524706285389305738785947617472 2 3 6 2 0 0 0 0 0 0
  7291166287992434770036065475523008 1 4 6 2 0 0 0 0 0 0
  26162664510013276654520536110529920 0 5 6 2 0 0 0 0 0 0
  -81139068669132350082508652544 1 0 7 2 0 0 0 0 0 3
  -12974799339721268674477130976 1 0 7 2 0 0 0 0 3 0
  -8235047201789294765534888832 0 1 7 2 0 0 0 3 0 0
  -7318709704016079527908407544512 0 2 7 2 1 0 0 0 0 1
  562592570902008338951023279777536 0 2 7 2 0 0 1 0 0 1
  -75906456970404557421868147573216 0 2 7 2 0 1 0 0 1 0
  -264223246382678160921076019999616 0 2 7 2 1 0 0 0 1 0
  -684406472081905767966127959777792 0 2 7 2 0 0 1 0 1 0
  -49000021746148929943038278014848 2 2 7 2 0 0 0 0 0 0
  150076879009942188112544615884352 1 3 7 2 0 0 0 0 0 0
  6523199234248983190599080131655424 0 4 7 2 0 0 0 0 0 0
  1064966624904644669659824768 0 0 8 2 0 0 0 3 0 0
  -80704459880162507982070677504 0 0 8 2 0 0 0 0 0 3
  965930083578404040496447344 0 0 8 2 0 0 0 0 3 0
  -7719577636950099882181818919056 0 1 8 2 0 1 0 0 0 1
  95292331869749478658611484283712 0 1 8 2 1 0 0 0 0 1
  153551137536290537427615721010592 0 1 8 2 0 0 1 0 0 1
  -2175730497373279207622519302560 0 1 8 2 0 1 0 0 1 0
  -28115343830222843549013818069088 0 1 8 2 1 0 0 0 1 0
  -78614979392828295523022585356320 0 1 8 2 0 0 1 0 1 0
  40614051621153609297342604939360 2 1 8 2 0 0 0 0 0 0
  381102701315714508568945853363232 1 2 8 2 0 0 0 0 0 0
  1963279037386617108583467715019456 0 3 8 2 0 0 0 0 0 0
  60625577065579340080103598560 0 0 9 2 0 1 0 1 0 0
  -629324521579905613393680491544 0 0 9 2 1 0 0 1 0 0
  3377542682621484654930019487217 0 0 9 2 0 0 1 1 0 0
  -1739757933444563072182096702496 0 0 9 2 0 1 0 0 0 1
  -2042760854638527021484961562624 0 0 9 2 1 0 0 0 0 1
  1973752472912405648125410607104 0 0 9 2 0 0 1 0 0 1
  -28243706538625148286979003792 0 0 9 2 0 1 0 0 1 0
  2031303165161257085435789508336 0 0 9 2 1 0 0 0 1 0
  96163793599955814634487788944 0 0 9 2 0 0 1 0 1 0
  -2281760756974942217134617288868 2 0 9 2 0 0 0 0 0 0
  -41120986398586071959432535260038 1 1 9 2 0 0 0 0 0 0
  514961023175096030535344296233984 0 2 9 2 0 0 0 0 0 0
  13994336531315491232649700623384 1 0 10 2 0 0 0 0 0 0
  63411869641265839540674003516208 0 1 10 2 0 0 0 0 0 0
  -6360823652431130327347974870952 0 0 11 2 0 0 0 0 0 0
  -54309320865891439607808 1 0 0 3 0 0 0 0 0 9
  -27811816742575309824 1 0 0 3 0 0 0 0 9 0
  -76537200493049990976 0 1 0 3 0 0 0 9 0 0
  254835015718346751327416767016051712 0 8 0 3 1 0 0 0 0 1
  386108571584875319776847194352864256 0 8 0 3 0 0 1 0 0 1
  -9998740736882698718670887201231872 0 8 0 3 0 1 0 0 1 0
  82864027195819356590648380826870784 0 8 0 3 1 0 0 0 1 0
  -87771667921747270838762788166452224 0 8 0 3 0 0 1 0 1 0
  146893890360377713131715515918830592 2 8 0 3 0 0 0 0 0 0
  997344740694946500927589534204342272 1 9 0 3 0 0 0 0 0 0
  -1060418864220321786673158429128982528 0 10 0 3 0 0 0 0 0 0
  71709690746635492896 0 0 1 3 0 0 0 9 0 0
  -192823285199481492996096 0 0 1 3 0 0 0 0 0 9
  -19415628432630157824 0 0 1 3 0 0 0 0 9 0
  87783065284078908743191584186501120 0 7 1 3 1 0 0 0 0 1
  54603867663418262693627472908949504 0 7 1 3 0 0 1 0 0 1
  3212662394975880043772403359409664 0 7 1 3 0 1 0 0 1 0
  77205413488050350797244669928231936 0 7 1 3 1 0 0 0 1 0
  57017668500978244483137091913951232 0 7 1 3 0 0 1 0 1 0
  28741299435321440574945223779460096 2 7 1 3 0 0 0 0 0 0
  -348705977878835432207412537299582976 1 8 1 3 0 0 0 0 0 0
  572893707923555764725665363832119296 0 9 1 3 0 0 0 0 0 0
  4205269833995576957616 0 0 2 3 0 1 0 7 0 0
  -49965682700927732008608 0 0 2 3 1 0 0 7 0 0
  9402328575852482377285632 0 0 2 3 1 0 0 0 0 7
  9715394454447456113393664 0 0 2 3 0 0 1 0 0 7
  -3492083962264054178304 0 0 2 3 0 1 0 0 7 0
  22949615194552040903424 0 0 2 3 0 0 1 0 7 0
  17661319415303173006496914921210368 0 6 2 3 1 0 0 0 0 1
  -25824942194297686844836953904667136 0 6 2 3 0 0 1 0 0 1
  1452623409750530916203871706999808 0 6 2 3 0 1 0 0 1 0
  40001099780006838762804912178125312 0 6 2 3 1 0 0 0 1 0
  40344210414191066299147346018213376 0 6 2 3 0 0 1 0 1 0
  9047322900385416663098117232195584 2 6 2 3 0 0 0 0 0 0
  -59299930498570448442354190365239296 1 7 2 3 0 0 0 0 0 0
  133451108148880041307409210361748480 0 8 2 3 0 0 0 0 0 0
  69832508840415806040834048 1 0 3 3 0 0 0 0 0 6
  1184077069977732021772416 1 0 3 3 0 0 0 0 6 0
  -36040354685213018280115680 0 1 3 3 0 0 0 6 0 0
  13164845321377442523281153485267968 0 5 3 3 1 0 0 0 0 1
  -5063797025371945803178337571357696 0 5 3 3 0 0 1 0 0 1
  329903177944661061353367078929920 0 5 3 3 0 1 0 0 1 0
  19124693728750298435205685898661888 0 5 3 3 1 0 0 0 1 0
  13547932454769354914131432133015040 0 5 3 3 0 0 1 0 1 0
  11655413212541623942283015459398144 2 5 3 3 0 0 0 0 0 0
  71672632110352954096840218512259584 1 6 3 3 0 0 0 0 0 0
  16055690204923163942610714186400768 0 7 3 3 0 0 0 0 0 0
  6553899569577868710437880 0 0 4 3 0 0 0 6 0 0
  213943153631382114300592128 0 0 4 3 0 0 0 0 0 6
  524979979205519882968128 0 0 4 3 0 0 0 0 6 0
  2587653414030362727148925043451200 0 4 4 3 1 0 0 0 0 1
  -5821717218302880093990243102695616 0 4 4 3 0 0 1 0 0 1
  466797128686032907532040289900224 0 4 4 3 0 1 0 0 1 0
  6789174477987472751060684173637952 0 4 4 3 1 0 0 0 1 0
  7248792113747485522066430648569920 0 4 4 3 0 0 1 0 1 0
  2637208668249417061265411545597504 2 4 4 3 0 0 0 0 0 0
  9199258158082721729421171850346752 1 5 4 3 0 0 0 0 0 0
  -2448446151404282229971550847323904 0 6 4 3 0 0 0 0 0 0
  544432396408257241153317384 0 0 5 3 0 1 0 4 0 0
  6652374840469767945031558920 0 0 5 3 1 0 0 4 0 0
  -13711180747193400050037817344 0 0 5 3 1 0 0 0 0 4
  -27510528940980411589739937792 0 0 5 3 0 0 1 0 0 4
  153993664481940756665303424 0 0 5 3 0 1 0 0 4 0
  -460744884627551718047129952 0 0 5 3 0 0 1 0 4 0
  483984486268194718382114165328960 0 3 5 3 1 0 0 0 0 1
  -3011238670576511707375067214165696 0 3 5 3 0 0 1 0 0 1
  104290144234255290238321504313248 0 3 5 3 0 1 0 0 1 0
  2532342348319358996143475538101760 0 3 5 3 1 0 0 0 1 0
  2117334931692252088448535507162432 0 3 5 3 0 0 1 0 1 0
  927834615463572715201862422609984 2 3 5 3 0 0 0 0 0 0
  4840763817231217533737091329179264 1 4 5 3 0 0 0 0 0 0
  -2379062900822294208052593089403008 0 5 5 3 0 0 0 0 0 0
  23099067837223349736060223488 1 0 6 3 0 0 0 0 0 3
  -10973406707334287871372135840 1 0 6 3 0 0 0 0 3 0
  -53407538773146531333720405864 0 1 6 3 0 0 0 3 0 0
  -121702936715249848451221621385376 0 2 6 3 1 0 0 0 0 1
  -1570108675127564930489117684020320 0 2 6 3 0 0 1 0 0 1
  69264500826763355098458223049760 0 2 6 3 0 1 0 0 1 0
  823928571423267675663173615737248 0 2 6 3 1 0 0 0 1 0
  799936896012933398518506609599136 0 2 6 3 0 0 1 0 1 0
  252279119148366829638288107458240 2 2 6 3 0 0 0 0 0 0
  3769733390749935173198086797423488 1 3 6 3 0 0 0 0 0 0
  1669353094272713024203073118977536 0 4 6 3 0 0 0 0 0 0
  -37534284392904536529821501640 0 0 7 3 0 0 0 3 0 0
  18863988136052485034413129728 0 0 7 3 0 0 0 0 0 3
  -1117149108534797577163332576 0 0 7 3 0 0 0 0 3 0
  -56107475245857412915569467113984 0 1 7 3 0 1 0 0 0 1
  24840348102790616560981869411648 0 1 7 3 1 0 0 0 0 1
  -195532767185410169625307346385888 0 1 7 3 0 0 1 0 0 1
  -19882843888715040359394268441488 0 1 7 3 0 1 0 0 1 0
  150581591950944877274172761212512 0 1 7 3 1 0 0 0 1 0
  -119243981371687706244356765253792 0 1 7 3 0 0 1 0 1 0
  165076694965224304766612464306432 2 1 7 3 0 0 0 0 0 0
  3527480697665909027584068353707168 1 2 7 3 0 0 0 0 0 0
  -55638005135685573959247043572928 0 3 7 3 0 0 0 0 0 0
  -120600585166399121869636237144 0 0 8 3 0 1 0 1 0 0
  1853162577498198327723799780704 0 0 8 3 1 0 0 1 0 0
  11698205068216117879381632415440 0 0 8 3 0 0 1 1 0 0
  -11492200124544128408829627215536 0 0 8 3 0 1 0 0 0 1
  1236575224228613485018572521472 0 0 8 3 1 0 0 0 0 1
  637557998682964844127028445184 0 0 8 3 0 0 1 0 0 1
  104161741086171344476528250608 0 0 8 3 0 1 0 0 1 0
  14582741829755856734459703331824 0 0 8 3 1 0 0 0 1 0
  21242769551836895264792014416 0 0 8 3 0 0 1 0 1 0
  34852346409961467349857576931664 2 0 8 3 0 0 0 0 0 0
  518050160014557540315087997531904 1 1 8 3 0 0 0 0 0 0
  -783541706954131453371394316810240 0 2 8 3 0 0 0 0 0 0
  -67131306636456051627890239261120 1 0 9 3 0 0 0 0 0 0
  -180623115308755265114124523754208 0 1 9 3 0 0 0 0 0 0
  -6029777591994173745812429833788 0 0 10 3 0 0 0 0 0 0
  -14848747801858770768 0 0 0 4 0 0 0 9 0 0
  54309320865891439607808 0 0 0 4 0 0 0 0 0 9
  -23900251081335321600 0 0 0 4 0 0 0 0 9 0
  -6094806088402032256931100840577536 0 7 0 4 1 0 0 0 0 1
  12394634071547418083745012858693120 0 7 0 4 0 0 1 0 0 1
  -1180046764380131008576876266191360 0 7 0 4 0 1 0 0 1 0
  -22735908113736732083515204006872576 0 7 0 4 1 0 0 0 1 0
  -33147828191332136543452353113378304 0 7 0 4 0 0 1 0 1 0
  -777784706273727448416774664293888 2 7 0 4 0 0 0 0 0 0
  76409928175273991373198963857263104 1 8 0 4 0 0 0 0 0 0
  -299691245037080510182611074454609920 0 9 0 4 0 0 0 0 0 0
  -8160397829689621107312 0 0 1 4 0 1 0 7 0 0
  -65099289728688178549536 0 0 1 4 1 0 0 7 0 0
  -7335196560689154584739840 0 0 1 4 1 0 0 0 0 7
  -347036925458374786547712 0 0 1 4 0 0 1 0 0 7
  1017244067703464448 0 0 1 4 0 1 0 0 7 0
  5087888435441850262272 0 0 1 4 0 0 1 0 7 0
  -10885087073468648521820807767574016 0 6 1 4 1 0 0 0 0 1
  17248815478363643441684113145642496 0 6 1 4 0 0 1 0 0 1
  681137108289635762763834734739200 0 6 1 4 0 1 0 0 1 0
  -21061255045977936384014496848464896 0 6 1 4 1 0 0 0 1 0
  -6993825737661331686588921352685568 0 6 1 4 0 0 1 0 1 0
  -5778913569260648669033681184926976 2 6 1 4 0 0 0 0 0 0
  -1456685123572392083485324525024768 1 7 1 4 0 0 0 0 0 0
  -160167603951757445874294117677609984 0 8 1 4 0 0 0 0 0 0
  149192876251565658604044288 1 0 2 4 0 0 0 0 0 6
  161963802603476815367808 1 0 2 4 0 0 0 0 6 0
  9643168930484277561032496 0 1 2 4 0 0 0 6 0 0
  12532098461470069313099654572413312 0 5 2 4 1 0 0 0 0 1
  39595771634873795915971155465304704 0 5 2 4 0 0 1 0 0 1
  -1129355625250007475116258939667200 0 5 2 4 0 1 0 0 1 0
  -7014300762437932523234892122755200 0 5 2 4 1 0 0 0 1 0
  -10399774084601262317745204504593280 0 5 2 4 0 0 1 0 1 0
  4939808499212351190029484244581888 2 5 2 4 0 0 0 0 0 0
  8861406273919555160039460158941056 1 6 2 4 0 0 0 0 0 0
  -259103940905184682090689381761095424 0 7 2 4 0 0 0 0 0 0
  -2343032232485609649839832 0 0 3 4 0 0 0 6 0 0
  149893593217111584512409600 0 0 3 4 0 0 0 0 0 6
  557522699930343756721152 0 0 3 4 0 0 0 0 6 0
  4318193547697249179086711771197056 0 4 3 4 1 0 0 0 0 1
  16214075260313375917437260797688064 0 4 3 4 0 0 1 0 0 1
  -481361996298846386036894872717632 0 4 3 4 0 1 0 0 1 0
  -5437492507557734245496264989026048 0 4 3 4 1 0 0 0 1 0
  -5954788323822266071888101760206720 0 4 3 4 0 0 1 0 1 0
  -167571254162542055420142126183424 2 4 3 4 0 0 0 0 0 0
  -39657572510555227476512563577023104 1 5 3 4 0 0 0 0 0 0
  -135672349417346607755499770169353344 0 6 3 4 0 0 0 0 0 0
  -878628515610418683922275936 0 0 4 4 0 1 0 4 0 0
  -9359670432859761164055321744 0 0 4 4 1 0 0 4 0 0
  3123666662303368019185238016 0 0 4 4 1 0 0 0 0 4
  75290010311331550402707456 0 0 4 4 0 0 1 0 0 4
  43260375370428758362197120 0 0 4 4 0 1 0 0 4 0
  -284607346249362071088863712 0 0 4 4 0 0 1 0 4 0
  1744949562132664977889488315579456 0 3 4 4 1 0 0 0 0 1
  6341003055711547779119373866027904 0 3 4 4 0 0 1 0 0 1
  -120015881426426465658430540055008 0 3 4 4 0 1 0 0 1 0
  -1829953733527661248892983662491136 0 3 4 4 1 0 0 0 1 0
  -1804405699188836321024289867615744 0 3 4 4 0 0 1 0 1 0
  193014714755920087949337613128320 2 3 4 4 0 0 0 0 0 0
  -13110122849707096264619401604735040 1 4 4 4 0 0 0 0 0 0
  -49473556136238955804035636563785856 0 5 4 4 0 0 0 0 0 0
  33428009188491412745657253888 1 0 5 4 0 0 0 0 0 3
  -2177911719507244110206899296 1 0 5 4 0 0 0 0 3 0
  -12804061046917111136263066896 0 1 5 4 0 0 0 3 0 0
  175782349565963383619129823842688 0 2 5 4 1 0 0 0 0 1
  1844233242332727448822032482286144 0 2 5 4 0 0 1 0 0 1
  -46221356535855845997180935549280 0 2 5 4 0 1 0 0 1 0
  -920720507499854300274508416546816 0 2 5 4 1 0 0 0 1 0
  -590809616621731310212782052995648 0 2 5 4 0 0 1 0 1 0
  -302675937291575577935827198057728 2 2 5 4 0 0 0 0 0 0
  -7448803192518085460984138752877056 1 3 5 4 0 0 0 0 0 0
  -18199382830337740792350526851011648 0 4 5 4 0 0 0 0 0 0
  62728975083353962089830249664 0 0 6 4 0 0 0 3 0 0
  22676692722009371022308278272 0 0 6 4 0 0 0 0 0 3
  -3399542984279728110201077472 0 0 6 4 0 0 0 0 3 0
  133918027185900843357795615926208 0 1 6 4 0 1 0 0 0 1
  -101135943247459501489176164618016 0 1 6 4 1 0 0 0 0 1
  179648556818161600869555301939776 0 1 6 4 0 0 1 0 0 1
  59860796610218776064896623817136 0 1 6 4 0 1 0 0 1 0
  -222396562201405789944513552197568 0 1 6 4 1 0 0 0 1 0
  435772702193741787285789686064768 0 1 6 4 0 0 1 0 1 0
  -322229764970202205486099996823232 2 1 6 4 0 0 0 0 0 0
  -7221365177598161505800908830952928 1 2 6 4 0 0 0 0 0 0
  -3415116415881885881427930939591616 0 3 6 4 0 0 0 0 0 0
  774499079158384837847730823240 0 0 7 4 0 1 0 1 0 0
  -1518545979722538307200437977488 0 0 7 4 1 0 0 1 0 0
  -20408579191217782650238085370756 0 0 7 4 0 0 1 1 0 0
  25958122972295070146553566372896 0 0 7 4 0 1 0 0 0 1
  -1100017672992071338994024841216 0 0 7 4 1 0 0 0 0 1
  -2908913114227207626595795599360 0 0 7 4 0 0 1 0 0 1
  221033424684662403691126779440 0 0 7 4 0 1 0 0 1 0
  -23813953880112195859250380648992 0 0 7 4 1 0 0 0 1 0
  -333438052010210878313942948784 0 0 7 4 0 0 1 0 1 0
  -61463196423234964380636152666944 2 0 7 4 0 0 0 0 0 0
  -1013538961972702873642456818211384 1 1 7 4 0 0 0 0 0 0
  -383096103061699754415694092799328 0 2 7 4 0 0 0 0 0 0
  85986088362507875173392565405232 1 0 8 4 0 0 0 0 0 0
  206570813642571906810546471974880 0 1 8 4 0 0 0 0 0 0
  46343764426698742645122372444036 0 0 9 4 0 0 0 0 0 0
  129833772970330280160 0 0 0 5 0 1 0 7 0 0
  589393954693264430160 0 0 0 5 1 0 0 7 0 0
  -108145677246012227321856 0 0 0 5 1 0 0 0 0 7
  -7387669873595787673337856 0 0 0 5 0 0 1 0 0 7
  64183138355291185152 0 0 0 5 0 1 0 0 7 0
  -898014599711209603584 0 0 0 5 0 0 1 0 7 0
  4079086711708874496273947386599168 0 6 0 5 1 0 0 0 0 1
  -280255101241020572140794266960640 0 6 0 5 0 0 1 0 0 1
  -234032486863563090462563990920448 0 6 0 5 0 1 0 0 1 0
  4214782199870473086142702333701888 0 6 0 5 1 0 0 0 1 0
  -1838487503573500881203475043120896 0 6 0 5 0 0 1 0 1 0
  1953996298405007372898376312870656 2 6 0 5 0 0 0 0 0 0
  6620566929924291890043278993621504 1 7 0 5 0 0 0 0 0 0
  48248416329878495717545331914497024 0 8 0 5 0 0 0 0 0 0
  -48621057280469648714760192 1 0 1 5 0 0 0 0 0 6
  -14729922669968266697280 1 0 1 5 0 0 0 0 6 0
  337236654054064162584240 0 1 1 5 0 0 0 6 0 0
  -6680957984598653671878232427393280 0 5 1 5 1 0 0 0 0 1
  -20014926628459866047238633304728576 0 5 1 5 0 0 1 0 0 1
  546071237381206833074344072263040 0 5 1 5 0 1 0 0 1 0
  3400510998080028294234794314604544 0 5 1 5 1 0 0 0 1 0
  5176071795548968398430819208410368 0 5 1 5 0 0 1 0 1 0
  -3057352917355843774634349272395008 2 5 1 5 0 0 0 0 0 0
  -14752107014011304442026597123842560 1 6 1 5 0 0 0 0 0 0
  166565290770739552401744525320906752 0 7 1 5 0 0 0 0 0 0
  -486491257747454287907736 0 0 2 5 0 0 0 6 0 0
  -170318159576659887428468736 0 0 2 5 0 0 0 0 0 6
  127764429787259887604544 0 0 2 5 0 0 0 0 6 0
  -2171602000605492407201914942589376 0 4 2 5 1 0 0 0 0 1
  -8091855164156318674367646010018368 0 4 2 5 0 0 1 0 0 1
  81867711298639569000861790064064 0 4 2 5 0 1 0 0 1 0
  1751457277535559306128603358252864 0 4 2 5 1 0 0 0 1 0
  537226812730940692591522950508608 0 4 2 5 0 0 1 0 1 0
  22946460545499950956445497322368 2 4 2 5 0 0 0 0 0 0
  27809463196153771440690854701892864 1 5 2 5 0 0 0 0 0 0
  95027461617577059019133040022165376 0 6 2 5 0 0 0 0 0 0
  217336199057825975121910440 0 0 3 5 0 1 0 4 0 0
  2237495070977673524446481496 0 0 3 5 1 0 0 4 0 0
  951475258959221155325018112 0 0 3 5 1 0 0 0 0 4
  2899313335737679023896002560 0 0 3 5 0 0 1 0 0 4
  458283224467929438737664 0 0 3 5 0 1 0 0 4 0
  -48061343221645456996543008 0 0 3 5 0 0 1 0 4 0
  -183406308201035938827232599707712 0 3 3 5 1 0 0 0 0 1
  -2714591674526823946401293905913280 0 3 3 5 0 0 1 0 0 1
  67498473978405400103416702322912 0 3 3 5 0 1 0 0 1 0
  1263182638681426580409633792029568 0 3 3 5 1 0 0 0 1 0
  314174513211655318946467136357184 0 3 3 5 0 0 1 0 1 0
  496215554879015094301989531569984 2 3 3 5 0 0 0 0 0 0
  13770590727795252920558640062824832 1 4 3 5 0 0 0 0 0 0
  53999873558137510146236430257875968 0 5 3 5 0 0 0 0 0 0
  -4402448090205144767847727104 1 0 4 5 0 0 0 0 0 3
  1748855414060808795621285312 1 0 4 5 0 0 0 0 3 0
  95067725031006994191300476520 0 1 4 5 0 0 0 3 0 0
  -64960895146175388599308259535936 0 2 4 5 1 0 0 0 0 1
  -1325110895442502553615647558401792 0 2 4 5 0 0 1 0 0 1
  48476650598072805629988024222240 0 2 4 5 0 1 0 0 1 0
  629500183928778952768318591083840 0 2 4 5 1 0 0 0 1 0
  312248761636204455049751542949184 0 2 4 5 0 0 1 0 1 0
  183367122848004743273987602188480 2 2 4 5 0 0 0 0 0 0
  5043295759520722078799885229574336 1 3 4 5 0 0 0 0 0 0
  21317665701425631274833507171084864 0 4 4 5 0 0 0 0 0 0
  -71990203808936337329750480616 0 0 5 5 0 0 0 3 0 0
  7747385563563703605090582528 0 0 5 5 0 0 0 0 0 3
  -1901455080738661508537020128 0 0 5 5 0 0 0 0 3 0
  -152136979704542890372689394074648 0 1 5 5 0 1 0 0 0 1
  119406005099214595028426679172944 0 1 5 5 1 0 0 0 0 1
  -89483007994694060237661137829024 0 1 5 5 0 0 1 0 0 1
  -70914646272118814005211391988024 0 1 5 5 0 1 0 0 1 0
  192389823921835472292055769443248 0 1 5 5 1 0 0 0 1 0
  -559235331159145065543356598389088 0 1 5 5 0 0 1 0 1 0
  336779304821426213074064273284784 2 1 5 5 0 0 0 0 0 0
  7595295485254503346079934334284864 1 2 5 5 0 0 0 0 0 0
  4649284834235570944546502170565056 0 3 5 5 0 0 0 0 0 0
  -2116652135121286588982544187688 0 0 6 5 0 1 0 1 0 0
  -5636653890898813833529926795888 0 0 6 5 1 0 0 1 0 0
  6570162599906437772457481351851 0 0 6 5 0 0 1 1 0 0
  -31576973781015340665660146180856 0 0 6 5 0 1 0 0 0 1
  1172262158631007237669972082688 0 0 6 5 1 0 0 0 0 1
  1526992919271852120301792002048 0 0 6 5 0 0 1 0 0 1
  154689863687977702294419391216 0 0 6 5 0 1 0 0 1 0
  26846497827085698051021095092872 0 0 6 5 1 0 0 0 1 0
  -524474925955492604302330161072 0 0 6 5 0 0 1 0 1 0
  67533996689809495511809277279724 2 0 6 5 0 0 0 0 0 0
  1199377906262075762362618511833894 1 1 6 5 0 0 0 0 0 0
  1691763006051878003544571114757264 0 2 6 5 0 0 0 0 0 0
  -66379183576841013365148008007016 1 0 7 5 0 0 0 0 0 0
  -94011546359166231944048765939792 0 1 7 5 0 0 0 0 0 0
  -80466126250624816783953254660716 0 0 8 5 0 0 0 0 0 0
  -17640865911615447243423744 1 0 0 6 0 0 0 0 0 6
  -2872194340702152329280 1 0 0 6 0 0 0 0 6 0
  -51972452486869187607840 0 1 0 6 0 0 0 6 0 0
  -1714924439696176274596641280735104 0 5 0 6 1 0 0 0 0 1
  -574485866513770352662123329612672 0 5 0 6 0 0 1 0 0 1
  34605996580290147557525427285632 0 5 0 6 0 1 0 0 1 0
  -1798672478235418050950400268306560 0 5 0 6 1 0 0 0 1 0
  -480367213152798585946665652304256 0 5 0 6 0 0 1 0 1 0
  -1123194047712219454624424042250624 2 5 0 6 0 0 0 0 0 0
  -5177414632020777363717416638518656 1 6 0 6 0 0 0 0 0 0
  -25295083384868691196788516758605312 0 7 0 6 0 0 0 0 0 0
  -14791521785978493724896 0 0 1 6 0 0 0 6 0 0
  26144464030786195263848448 0 0 1 6 0 0 0 0 0 6
  -3078797803115343057792 0 0 1 6 0 0 0 0 6 0
  -525717817040227882183074160567296 0 4 1 6 1 0 0 0 0 1
  1620447960941461883924498962838016 0 4 1 6 0 0 1 0 0 1
  14783734431623693705862241071680 0 4 1 6 0 1 0 0 1 0
  -1061179091938132609790936732397696 0 4 1 6 1 0 0 0 1 0
  443619688469218464771867491647488 0 4 1 6 0 0 1 0 1 0
  -554308633057924625367792937653184 2 4 1 6 0 0 0 0 0 0
  -6733495696341677459937432730598784 1 5 1 6 0 0 0 0 0 0
  -33947297151914900432595637771349504 0 6 1 6 0 0 0 0 0 0
  -53632812785875944271646520 0 0 2 6 0 1 0 4 0 0
  -446016201116878017807081120 0 0 2 6 1 0 0 4 0 0
  304403600426772199279951872 0 0 2 6 1 0 0 0 0 4
  2645916969320587509998026752 0 0 2 6 0 0 1 0 0 4
  -851971742694127782029376 0 0 2 6 0 1 0 0 4 0
  5503662760164206113917216 0 0 2 6 0 0 1 0 4 0
  -40183595284808855659020301662528 0 3 2 6 1 0 0 0 0 1
  1317488588141010515559329131714560 0 3 2 6 0 0 1 0 0 1
  -72961839544791909424048389863008 0 3 2 6 0 1 0 0 1 0
  -765562025523171184929260425940736 0 3 2 6 1 0 0 0 1 0
  -467901951255612709307806776730752 0 3 2 6 0 0 1 0 1 0
  -315210843717696905814732110806080 2 3 2 6 0 0 0 0 0 0
  -5983274192862000001523194560176320 1 4 2 6 0 0 0 0 0 0
  -30190467651099357716554014831585152 0 5 2 6 0 0 0 0 0 0
  -10828904630691499590832619520 1 0 3 6 0 0 0 0 0 3
  822900699860987229381059040 1 0 3 6 0 0 0 0 3 0
  -43475247822045019096959516000 0 1 3 6 0 0 0 3 0 0
  196333386869893041640142887231296 0 2 3 6 1 0 0 0 0 1
  1131358866364608289800312115480704 0 2 3 6 0 0 1 0 0 1
  -36592585563858378348792045377696 0 2 3 6 0 1 0 0 1 0
  -420968618499487070306244824590080 0 2 3 6 1 0 0 0 1 0
  -374329977920013713387202256502016 0 2 3 6 0 0 1 0 1 0
  -25432040450060726101526484674688 2 2 3 6 0 0 0 0 0 0
  -2332478795656446597819305582491840 1 3 3 6 0 0 0 0 0 0
  -14855052149850019851797855118858112 0 4 3 6 0 0 0 0 0 0
  42208068731239038287678109408 0 0 4 6 0 0 0 3 0 0
  -25108258427237240717635092480 0 0 4 6 0 0 0 0 0 3
  379354430761254901005665664 0 0 4 6 0 0 0 0 3 0
  109013849980442059376560322499160 0 1 4 6 0 1 0 0 0 1
  -50750618064509547003681390988560 0 1 4 6 1 0 0 0 0 1
  139140883643366512959986116371168 0 1 4 6 0 0 1 0 0 1
  54439568383145015706144513281944 0 1 4 6 0 1 0 0 1 0
  -135177922087908142650030901482096 0 1 4 6 1 0 0 0 1 0
  388593986500925058552718920957024 0 1 4 6 0 0 1 0 1 0
  -226274826599201173538187326109552 2 1 4 6 0 0 0 0 0 0
  -5537702484598411224771287336145600 1 2 4 6 0 0 0 0 0 0
  -3308908838110056487755282843728256 0 3 4 6 0 0 0 0 0 0
  2520762544589569409640388691416 0 0 5 6 0 1 0 1 0 0
  13845813736629478099529232283584 0 0 5 6 1 0 0 1 0 0
  10481358792915523125830552360166 0 0 5 6 0 0 1 1 0 0
  25228721358565794158418454736992 0 0 5 6 0 1 0 0 0 1
  -413688864688186938087286505472 0 0 5 6 1 0 0 0 0 1
  605175361677154805960765472768 0 0 5 6 0 0 1 0 0 1
  31049060276418710543515511184 0 0 5 6 0 1 0 0 1 0
  -23247307902173607798147371917248 0 0 5 6 1 0 0 0 1 0
  -281304395681257505331728113296 0 0 5 6 0 0 1 0 1 0
  -56516194635258963915844513616280 2 0 5 6 0 0 0 0 0 0
  -1065124785087165611343838511875076 1 1 5 6 0 0 0 0 0 0
  -1963608316677252422260998030565824 0 2 5 6 0 0 0 0 0 0
  39276557201888931984993814972040 1 0 6 6 0 0 0 0 0 0
  -91885301179743609669695081878992 0 1 6 6 0 0 0 0 0 0
  80616770020777937685222383754024 0 0 7 6 0 0 0 0 0 0
  -12931867439922987293112 0 0 0 7 0 0 0 6 0 0
  17623231172849731749543936 0 0 0 7 0 0 0 0 0 6
  -2394463370128514526528 0 0 0 7 0 0 0 0 6 0
  -25341586888064402672011114754880 0 4 0 7 1 0 0 0 0 1
  -693754534130733559580035428002880 0 4 0 7 0 0 1 0 0 1
  14475203045789911736882112508992 0 4 0 7 0 1 0 0 1 0
  400600076752966585380725321443008 0 4 0 7 1 0 0 0 1 0
  286464399502530342575676700996800 0 4 0 7 0 0 1 0 1 0
  37332403514815324892249656589120 2 4 0 7 0 0 0 0 0 0
  19825442227657469309461707690496 1 5 0 7 0 0 0 0 0 0
  9812547129907089453840867285072896 0 6 0 7 0 0 0 0 0 0
  -316823049287633957853528 0 0 1 7 0 1 0 4 0 0
  -3266101504456207478587944 0 0 1 7 1 0 0 4 0 0
  -357050564003450550363881472 0 0 1 7 1 0 0 0 0 4
  -574299115013252462976958464 0 0 1 7 0 0 1 0 0 4
  -27129602127160552649472 0 0 1 7 0 1 0 0 4 0
  955256060831307535932768 0 0 1 7 0 0 1 0 4 0
  -230973494632468256997984701487936 0 3 1 7 1 0 0 0 0 1
  -1074607981096262437531776617278272 0 3 1 7 0 0 1 0 0 1
  27061952787051245538971944838112 0 3 1 7 0 1 0 0 1 0
  358122623139357774188882344913664 0 3 1 7 1 0 0 0 1 0
  393419848717906520617231026645696 0 3 1 7 0 0 1 0 1 0
  -33480368162913983371545643026496 2 3 1 7 0 0 0 0 0 0
  988255037124572224516154819054976 1 4 1 7 0 0 0 0 0 0
  12270799390226872768299849307006336 0 5 1 7 0 0 0 0 0 0
  2683902545237902245696110592 1 0 2 7 0 0 0 0 0 3
  81321581849002112697222816 1 0 2 7 0 0 0 0 3 0
  7364818305295366607271127656 0 1 2 7 0 0 0 3 0 0
  -106025493863146223060966904958368 0 2 2 7 1 0 0 0 0 1
  -598282936370401262182145430228192 0 2 2 7 0 0 1 0 0 1
  11196681802161067790245796081888 0 2 2 7 0 1 0 0 1 0
  217298635269998314105781602413216 0 2 2 7 1 0 0 0 1 0
  166407830584817852929266704380704 0 2 2 7 0 0 1 0 1 0
  22309622218237391114942790225088 2 2 2 7 0 0 0 0 0 0
  1573004243565538964850313971442816 1 3 2 7 0 0 0 0 0 0
  7530357645224862727899591183852928 0 4 2 7 0 0 0 0 0 0
  -9740374579994771973609066648 0 0 3 7 0 0 0 3 0 0
  15234305519297327761517445120 0 0 3 7 0 0 0 0 0 3
  449772269305816022473536672 0 0 3 7 0 0 0 0 3 0
  -64800718576165866918594639587120 0 1 3 7 0 1 0 0 0 1
  49538731960543061753461038874656 0 1 3 7 1 0 0 0 0 1
  -72973546036984651231564888809312 0 1 3 7 0 0 1 0 0 1
  -34060659334128352549602752219968 0 1 3 7 0 1 0 0 1 0
  91753701697782447615275100954240 0 1 3 7 1 0 0 0 1 0
  -252755300542494708134731177655712 0 1 3 7 0 0 1 0 1 0
  147822041374090846997945555055328 2 1 3 7 0 0 0 0 0 0
  3377987408186187723092444064683552 1 2 3 7 0 0 0 0 0 0
  1937478774232115296357545569544896 0 3 3 7 0 0 0 0 0 0
  -1742266103208200334488845271864 0 0 4 7 0 1 0 1 0 0
  -11177085229121352143454882215664 0 0 4 7 1 0 0 1 0 0
  -5162961843474052253496254031789 0 0 4 7 0 0 1 1 0 0
  -17683614114340894524626101441784 0 0 4 7 0 1 0 0 0 1
  -75623372005308542428052717568 0 0 4 7 1 0 0 0 0 1
  -478628931947223588719801008128 0 0 4 7 0 0 1 0 0 1
  -8545610027596300644510246608 0 0 4 7 0 1 0 0 1 0
  19943443703686802880636886165032 0 0 4 7 1 0 0 0 1 0
  -23443412538452775561852920880 0 0 4 7 0 0 1 0 1 0
  40056798160959144478249229867996 2 0 4 7 0 0 0 0 0 0
  790118783197682005519359648780326 1 1 4 7 0 0 0 0 0 0
  1624935156336949853101897383813808 0 2 4 7 0 0 0 0 0 0
  -23459913050676793569325723555848 1 0 5 7 0 0 0 0 0 0
  192202226646839861702057747555216 0 1 5 7 0 0 0 0 0 0
  -56287652053941972080986862049120 0 0 6 7 0 0 0 0 0 0
  312302182382006047271400 0 0 0 8 0 1 0 4 0 0
  1649549935270617882858576 0 0 0 8 1 0 0 4 0 0
  -33103625334762923055120384 0 0 0 8 1 0 0 0 0 4
  -170131726850582659464953856 0 0 0 8 0 0 1 0 0 4
  3180490854701842056672 0 0 0 8 0 1 0 0 4 0
  -49516486943147874422208 0 0 0 8 0 0 1 0 4 0
  -5428181965168332619947388794624 0 3 0 8 1 0 0 0 0 1
  153875801085255026619432972689088 0 3 0 8 0 0 1 0 0 1
  -54294236842532660460172347200 0 3 0 8 0 1 0 0 1 0
  -80924753409548363924891377668480 0 3 0 8 1 0 0 0 1 0
  -7461141284818907881601329200960 0 3 0 8 0 0 1 0 1 0
  -19076790032476764947343259888608 2 3 0 8 0 0 0 0 0 0
  -232039856984711751910245005851712 1 4 0 8 0 0 0 0 0 0
  -2329809129550185440597407907463936 0 5 0 8 0 0 0 0 0 0
  1681038909155360314766131200 1 0 1 8 0 0 0 0 0 3
  -1520131293447135010266624 1 0 1 8 0 0 0 0 3 0
  -233624243833707415691775600 0 1 1 8 0 0 0 3 0 0
  -11200197009909204085400293512288 0 2 1 8 1 0 0 0 0 1
  168857060682908677221961350894048 0 2 1 8 0 0 1 0 0 1
  -2278470988354503315576866890784 0 2 1 8 0 1 0 0 1 0
  -94857862411315606353141592049280 0 2 1 8 1 0 0 0 1 0
  -10521601772702707694964196248576 0 2 1 8 0 0 1 0 1 0
  -33678374259805612988983942791104 2 2 1 8 0 0 0 0 0 0
  -604245334495934288504978270076800 1 3 1 8 0 0 0 0 0 0
  -3036689142182624466201965163938624 0 4 1 8 0 0 0 0 0 0
  1026203718791100523857601032 0 0 2 8 0 0 0 3 0 0
  -399388759106187171819749376 0 0 2 8 0 0 0 0 0 3
  64526620141925858065357776 0 0 2 8 0 0 0 0 3 0
  52725497718590541772908988571904 0 1 2 8 0 1 0 0 0 1
  -47605929687264128735901294381216 0 1 2 8 1 0 0 0 0 1
  -28101241146382230590487202107744 0 1 2 8 0 0 1 0 0 1
  28225082671145036433213680456688 0 1 2 8 0 1 0 0 1 0
  -39272680024107466613130159270432 0 1 2 8 1 0 0 0 1 0
  215805889741543978610277166144608 0 1 2 8 0 0 1 0 1 0
  -107517895882504792527789468847040 2 1 2 8 0 0 0 0 0 0
  -2351494456736203747495573087240448 1 2 2 8 0 0 0 0 0 0
  -728579378515191334896669113278688 0 3 2 8 0 0 0 0 0 0
  553585342669130104420779846344 0 0 3 8 0 1 0 1 0 0
  3433351036904362843296161855088 0 0 3 8 1 0 0 1 0 0
  -894748313183811012892885020510 0 0 3 8 0 0 1 1 0 0
  10489355409629819705977235811376 0 0 3 8 0 1 0 0 0 1
  8354074389652186170445135872 0 0 3 8 1 0 0 0 0 1
  -194341605915105873160083800064 0 0 3 8 0 0 1 0 0 1
  -3793080059127673931031840656 0 0 3 8 0 1 0 0 1 0
  -9605160634618255382294692299168 0 0 3 8 1 0 0 0 1 0
  23059951867378973378003016912 0 0 3 8 0 0 1 0 1 0
  -21841528564719530425393392816168 2 0 3 8 0 0 0 0 0 0
  -367607238596122561717330649526652 1 1 3 8 0 0 0 0 0 0
  -924432767926515153749152133919040 0 2 3 8 0 0 0 0 0 0
  4373112470301400202772934048216 1 0 4 8 0 0 0 0 0 0
  -170649481484975949965011688839168 0 1 4 8 0 0 0 0 0 0
  38293846491302653956676990689904 0 0 5 8 0 0 0 0 0 0
  -345262007416021965773733888 1 0 0 9 0 0 0 0 0 3
  -137240826086746536393648 1 0 0 9 0 0 0 0 3 0
  -9018697304322954997034976 0 1 0 9 0 0 0 3 0 0
  -5004488468100576393782684272128 0 2 0 9 1 0 0 0 0 1
  -47152588656773531527714394104896 0 2 0 9 0 0 1 0 0 1
  653612995362657925475612057536 0 2 0 9 0 1 0 0 1 0
  20056128124175270019874486215552 0 2 0 9 1 0 0 0 1 0
  10627570760915753992367184451872 0 2 0 9 0 0 1 0 1 0
  1796283686846366167254316136096 2 2 0 9 0 0 0 0 0 0
  48469766921038482508865755623456 1 3 0 9 0 0 0 0 0 0
  655977745334029267851944150503296 0 4 0 9 0 0 0 0 0 0
  -96427845661366207006942680 0 0 1 9 0 0 0 3 0 0
  -2172254890961418713472565248 0 0 1 9 0 0 0 0 0 3
  -367381431589817141065200 0 0 1 9 0 0 0 0 3 0
  -27135351735855357837234685221704 0 1 1 9 0 1 0 0 0 1
  16472939273689772516930874095664 0 1 1 9 1 0 0 0 0 1
  18566765062133339903800150233408 0 1 1 9 0 0 1 0 0 1
  -15373943312540615345539488435960 0 1 1 9 0 1 0 0 1 0
  10932158617105555425414647198928 0 1 1 9 1 0 0 0 1 0
  -108635039704386373796248527031584 0 1 1 9 0 0 1 0 1 0
  47040201296608847588721793888624 2 1 1 9 0 0 0 0 0 0
  1092240034171393772048653399474848 1 2 1 9 0 0 0 0 0 0
  158677653262879263434914919004416 0 3 1 9 0 0 0 0 0 0
  -87493398754047558178159430032 0 0 2 9 0 1 0 1 0 0
  -522832648549157484162403068480 0 0 2 9 1 0 0 1 0 0
  -2645570507556008796169458975393 0 0 2 9 0 0 1 1 0 0
  -5551049543571802637370371586200 0 0 2 9 0 1 0 0 0 1
  24841427951243545210232635392 0 0 2 9 1 0 0 0 0 1
  141001247275984557366346579968 0 0 2 9 0 0 1 0 0 1
  -376918832567202194995392544 0 0 2 9 0 1 0 0 1 0
  4450876671329188417079375177016 0 0 2 9 1 0 0 0 1 0
  5567849756733173993294375808 0 0 2 9 0 0 1 0 1 0
  10592514930098736457133906713580 2 0 2 9 0 0 0 0 0 0
  174800644779364761617486006447470 1 1 2 9 0 0 0 0 0 0
  551924805344352142179384577161840 0 2 2 9 0 0 0 0 0 0
  2267190045068999425115595511192 1 0 3 9 0 0 0 0 0 0
  59772248177208414536330695938704 0 1 3 9 0 0 0 0 0 0
  -21971379881897031867705492330224 0 0 4 9 0 0 0 0 0 0
  -1697124330056221927619136 0 0 0 10 0 0 0 3 0 0
  341702140690595364440309760 0 0 0 10 0 0 0 0 0 3
  -116979702476250911000112 0 0 0 10 0 0 0 0 3 0
  -1232511019082874315403936959912 0 1 0 10 0 0 1 1 0 0
  7192193984860122943436797208592 0 1 0 10 0 1 0 0 0 1
  -4249986099884838355343870075616 0 1 0 10 1 0 0 0 0 1
  -11399289784547154832709421106848 0 1 0 10 0 0 1 0 0 1
  4257762061843181817609463157840 0 1 0 10 0 1 0 0 1 0
  -370436192406548620653221823648 0 1 0 10 1 0 0 0 1 0
  29813374459560254999475360239136 0 1 0 10 0 0 1 0 1 0
  -11767220569325636606477102709696 2 1 0 10 0 0 0 0 0 0
  -274493599630256813513495542596048 1 2 0 10 0 0 0 0 0 0
  42944151021006036378400374206272 0 3 0 10 0 0 0 0 0 0
  6286078182950319004942595240 0 0 1 10 0 1 0 1 0 0
  34755994015790002374443010840 0 0 1 10 1 0 0 1 0 0
  2209933456098353208999861749892 0 0 1 10 0 0 1 1 0 0
  2087194987547686239697471470760 0 0 1 10 0 1 0 0 0 1
  -1406006304416950832598220800 0 0 1 10 1 0 0 0 0 1
  -12194445708215293710473428992 0 0 1 10 0 0 1 0 0 1
  -8236443088518170000110400 0 0 1 10 0 1 0 0 1 0
  -2297340678372449794114077437256 0 0 1 10 1 0 0 0 1 0
  271040559043486067306992704 0 0 1 10 0 0 1 0 1 0
  -3676555400108920187422980016872 2 0 1 10 0 0 0 0 0 0
  -64289553892273837285127091004288 1 1 1 10 0 0 0 0 0 0
  -260374766545176170500350568329424 0 2 1 10 0 0 0 0 0 0
  -3450142026719120518003384244720 1 0 2 10 0 0 0 0 0 0
  -37469570678902534574949952446432 0 1 2 10 0 0 0 0 0 0
  7427785750422437312836185665528 0 0 3 10 0 0 0 0 0 0
  -72183812396067703033979728 0 0 0 11 0 1 0 1 0 0
  -340491945353390816051439792 0 0 0 11 1 0 0 1 0 0
  -935203989114525861732718600344 0 0 0 11 0 0 1 1 0 0
  -446604835081902106575743241168 0 0 0 11 0 1 0 0 0 1
  -714738506319125834044932096 0 0 0 11 1 0 0 0 0 1
  -1898967082548065627104149504 0 0 0 11 0 0 1 0 0 1
  121269752470778850048160 0 0 0 11 0 1 0 0 1 0
  616921583537766843894716636112 0 0 0 11 1 0 0 0 1 0
  -1766853459132867983372256 0 0 0 11 0 0 1 0 1 0
  695159633456836675311716722624 2 0 0 11 0 0 0 0 0 0
  16592055304464510689057298057632 1 1 0 11 0 0 0 0 0 0
  61662344531807001175713653852896 0 2 0 11 0 0 0 0 0 0
  1400472291156636069337983985864 1 0 1 11 0 0 0 0 0 0
  17194106720711420214317510050288 0 1 1 11 0 0 0 0 0 0
  -408442204851337378779808438652 0 0 2 11 0 0 0 0 0 0
  -326168559233199187098491834800 1 0 0 12 0 0 0 0 0 0
  -5300532157173736626352383018592 0 1 0 12 0 0 0 0 0 0
  -832538629342139294480052073088 0 0 1 12 0 0 0 0 0 0
  283165692636405903708509448624 0 0 0 13 0 0 0 0 0 0


==> anc/data/sparse/groebner_basis.sparse <==
# The 83-element reduced Groebner basis.
# Exponent columns are e0 e1 ... e9 for the coordinates U0,...,U9.
# Each element is monic and its leading monomial is listed first.
# Terms in descending order for grevlex with U5>U4>U6>U7>U9>U8>U0>U1>U2>U3.
ELEMENT degree 2, 18 terms
  1 0 0 0 0 0 2 0 0 0 0
  -34/19 0 0 0 0 1 1 0 0 0 0
  -330/19 0 0 0 0 2 0 0 0 0 0
  166/19 0 0 0 0 0 1 1 0 0 0
  -132/19 0 0 0 0 1 0 1 0 0 0
  822/19 0 0 0 0 0 0 2 0 0 0
  169/19 1 0 0 0 0 0 0 1 0 0
  94/19 1 0 0 0 0 0 0 0 0 1
  26/19 1 0 0 0 0 0 0 0 1 0
  262/19 0 1 0 0 0 0 0 1 0 0
  1456/19 0 1 0 0 0 0 0 0 0 1
  428/19 0 1 0 0 0 0 0 0 1 0
  3 0 0 1 0 0 0 0 1 0 0
  237/19 0 0 1 0 0 0 0 0 0 1
  137/19 0 0 1 0 0 0 0 0 1 0
  93/19 0 0 0 1 0 0 0 1 0 0
  -39/19 0 0 0 1 0 0 0 0 0 1
  83/19 0 0 0 1 0 0 0 0 1 0
ELEMENT degree 3, 36 terms
  1 0 1 0 0 0 0 0 1 1 0
  649/276 0 1 0 0 0 0 0 0 1 1
  157/138 0 1 0 0 0 0 0 0 2 0
  -73/69 1 1 0 0 0 1 0 0 0 0
  51/23 1 1 0 0 1 0 0 0 0 0
  408/23 1 1 0 0 0 0 1 0 0 0
  -229/69 0 2 0 0 0 1 0 0 0 0
  -505/23 0 2 0 0 1 0 0 0 0 0
  -149/46 0 2 0 0 0 0 1 0 0 0
  -123377/154836 0 0 1 0 0 0 0 1 0 1
  -12215/77418 0 0 1 0 0 0 0 1 1 0
  206719/154836 0 0 1 0 0 0 0 0 1 1
  -14884/38709 1 0 1 0 0 1 0 0 0 0
  10993/7038 1 0 1 0 1 0 0 0 0 0
  259378/38709 1 0 1 0 0 0 1 0 0 0
  85439/38709 0 1 1 0 0 1 0 0 0 0
  545417/77418 0 1 1 0 1 0 0 0 0 0
  -188009/38709 0 1 1 0 0 0 1 0 0 0
  98947/232254 0 0 2 0 0 1 0 0 0 0
  142/99 0 0 2 0 1 0 0 0 0 0
  -2986/1173 0 0 2 0 0 0 1 0 0 0
  14269/14076 0 0 0 1 0 0 0 1 0 1
  -13199/28152 0 0 0 1 0 0 0 1 1 0
  -21245/14076 0 0 0 1 0 0 0 0 1 1
  -1079/4692 1 0 0 1 0 1 0 0 0 0
  -11990/3519 1 0 0 1 1 0 0 0 0 0
  -33314/3519 1 0 0 1 0 0 1 0 0 0
  -38917/7038 0 1 0 1 0 1 0 0 0 0
  -163334/3519 0 1 0 1 1 0 0 0 0 0
  -185066/3519 0 1 0 1 0 0 1 0 0 0
  72857/77418 0 0 1 1 0 1 0 0 0 0
  1201/8602 0 0 1 1 1 0 0 0 0 0
  1948/12903 0 0 1 1 0 0 1 0 0 0
  -52201/42228 0 0 0 2 0 1 0 0 0 0
  2735/7038 0 0 0 2 1 0 0 0 0 0
  4589/782 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 1 0 0 0 0 0 0 0 2
  68/69 0 1 0 0 0 0 0 0 1 1
  43/69 0 1 0 0 0 0 0 0 2 0
  86/69 1 1 0 0 0 1 0 0 0 0
  88/23 1 1 0 0 1 0 0 0 0 0
  -32/23 1 1 0 0 0 0 1 0 0 0
  128/69 0 2 0 0 0 1 0 0 0 0
  404/23 0 2 0 0 1 0 0 0 0 0
  -244/23 0 2 0 0 0 0 1 0 0 0
  -278/3519 0 0 1 0 0 0 0 1 0 1
  233/3519 0 0 1 0 0 0 0 1 1 0
  -1382/3519 0 0 1 0 0 0 0 0 1 1
  -520/3519 1 0 1 0 0 1 0 0 0 0
  1822/3519 1 0 1 0 1 0 0 0 0 0
  -8048/3519 1 0 1 0 0 0 1 0 0 0
  -2236/3519 0 1 1 0 0 1 0 0 0 0
  -11228/3519 0 1 1 0 1 0 0 0 0 0
  -36296/3519 0 1 1 0 0 0 1 0 0 0
  1022/10557 0 0 2 0 0 1 0 0 0 0
  -20/9 0 0 2 0 1 0 0 0 0 0
  -431/1173 0 0 2 0 0 0 1 0 0 0
  -16382/38709 0 0 0 1 0 0 0 1 0 1
  10970/38709 0 0 0 1 0 0 0 1 1 0
  31030/38709 0 0 0 1 0 0 0 0 1 1
  1624/12903 1 0 0 1 0 1 0 0 0 0
  5636/3519 1 0 0 1 1 0 0 0 0 0
  256078/38709 1 0 0 1 0 0 1 0 0 0
  136468/38709 0 1 0 1 0 1 0 0 0 0
  950512/38709 0 1 0 1 1 0 0 0 0 0
  1140208/38709 0 1 0 1 0 0 1 0 0 0
  -784/2277 0 0 1 1 0 1 0 0 0 0
  -926/12903 0 0 1 1 1 0 0 0 0 0
  -3038/1173 0 0 1 1 0 0 1 0 0 0
  76676/116127 0 0 0 2 0 1 0 0 0 0
  64/38709 0 0 0 2 1 0 0 0 0 0
  -11953/4301 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 1 0 0 0 0 0 1 0 1
  -359/276 0 1 0 0 0 0 0 0 1 1
  25/138 0 1 0 0 0 0 0 0 2 0
  71/69 1 1 0 0 0 1 0 0 0 0
  -37/23 1 1 0 0 1 0 0 0 0 0
  -112/23 1 1 0 0 0 0 1 0 0 0
  11/69 0 2 0 0 0 1 0 0 0 0
  103/23 0 2 0 0 1 0 0 0 0 0
  707/46 0 2 0 0 0 0 1 0 0 0
  9283/154836 0 0 1 0 0 0 0 1 0 1
  -137/77418 0 0 1 0 0 0 0 1 1 0
  -24941/154836 0 0 1 0 0 0 0 0 1 1
  -562/38709 1 0 1 0 0 1 0 0 0 0
  1093/7038 1 0 1 0 1 0 0 0 0 0
  -21980/38709 1 0 1 0 0 0 1 0 0 0
  -36199/38709 0 1 1 0 0 1 0 0 0 0
  104273/77418 0 1 1 0 1 0 0 0 0 0
  47809/38709 0 1 1 0 0 0 1 0 0 0
  -9557/232254 0 0 2 0 0 1 0 0 0 0
  -56/99 0 0 2 0 1 0 0 0 0 0
  182/1173 0 0 2 0 0 0 1 0 0 0
  -3167/14076 0 0 0 1 0 0 0 1 0 1
  1873/28152 0 0 0 1 0 0 0 1 1 0
  4447/14076 0 0 0 1 0 0 0 0 1 1
  137/4692 1 0 0 1 0 1 0 0 0 0
  2200/3519 1 0 0 1 1 0 0 0 0 0
  8308/3519 1 0 0 1 0 0 1 0 0 0
  5279/7038 0 1 0 1 0 1 0 0 0 0
  32746/3519 0 1 0 1 1 0 0 0 0 0
  60172/3519 0 1 0 1 0 0 1 0 0 0
  -2525/25806 0 0 1 1 0 1 0 0 0 0
  2327/25806 0 0 1 1 1 0 0 0 0 0
  -5114/12903 0 0 1 1 0 0 1 0 0 0
  10127/42228 0 0 0 2 0 1 0 0 0 0
  47/7038 0 0 0 2 1 0 0 0 0 0
  -903/782 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 35 terms
  1 0 1 0 0 1 0 0 1 0 0
  -1611011/847780 0 1 0 0 0 0 1 1 0 0
  2460536/1907505 0 1 0 0 0 1 0 0 0 1
  2190908/635835 0 1 0 0 1 0 0 0 0 1
  -1767278/635835 0 1 0 0 0 0 1 0 0 1
  421402/635835 0 1 0 0 0 1 0 0 1 0
  908062/635835 0 1 0 0 1 0 0 0 1 0
  337504/635835 0 1 0 0 0 0 1 0 1 0
  63643/635835 2 1 0 0 0 0 0 0 0 0
  -50191241/1271670 1 2 0 0 0 0 0 0 0 0
  11137948/635835 0 3 0 0 0 0 0 0 0 0
  146524/635835 0 0 1 0 0 0 1 1 0 0
  -96247/211945 0 0 1 0 0 1 0 0 0 1
  314764/635835 0 0 1 0 1 0 0 0 1 0
  459742/635835 2 0 1 0 0 0 0 0 0 0
  46536902/1907505 1 1 1 0 0 0 0 0 0 0
  -13042906/1907505 0 2 1 0 0 0 0 0 0 0
  -50324/27645 1 0 2 0 0 0 0 0 0 0
  -3644617/635835 0 1 2 0 0 0 0 0 0 0
  25064/381501 0 0 3 0 0 0 0 0 0 0
  1/6 0 0 0 1 0 1 0 1 0 0
  1 0 0 0 1 1 0 0 1 0 0
  5428291/7630020 0 0 0 1 0 0 1 1 0 0
  -130/49761 0 0 0 1 0 1 0 0 0 1
  171892/1907505 0 0 0 1 1 0 0 0 1 0
  -641729/5722515 2 0 0 1 0 0 0 0 0 0
  -1544173/497610 1 1 0 1 0 0 0 0 0 0
  -16571954/5722515 0 2 0 1 0 0 0 0 0 0
  -2061079/5722515 1 0 1 1 0 0 0 0 0 0
  -56244196/5722515 0 1 1 1 0 0 0 0 0 0
  4854293/5722515 0 0 2 1 0 0 0 0 0 0
  -93421/5722515 1 0 0 2 0 0 0 0 0 0
  14787509/5722515 0 1 0 2 0 0 0 0 0 0
  -3099737/5722515 0 0 1 2 0 0 0 0 0 0
  921992/5722515 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 36 terms
  1 0 1 0 0 0 1 0 1 0 0
  3897978/211945 0 1 0 0 0 0 1 1 0 0
  -10200499/635835 0 1 0 0 0 1 0 0 0 1
  -3916882/211945 0 1 0 0 1 0 0 0 0 1
  7576132/211945 0 1 0 0 0 0 1 0 0 1
  -1865483/211945 0 1 0 0 0 1 0 0 1 0
  -2851718/211945 0 1 0 0 1 0 0 0 1 0
  -7276016/211945 0 1 0 0 0 0 1 0 1 0
  1933368/211945 2 1 0 0 0 0 0 0 0 0
  104241672/211945 1 2 0 0 0 0 0 0 0 0
  -65993892/211945 0 3 0 0 0 0 0 0 0 0
  3 0 0 1 0 1 0 0 1 0 0
  478041/847780 0 0 1 0 0 0 1 1 0 0
  1586407/635835 0 0 1 0 0 1 0 0 0 1
  -862071/211945 0 0 1 0 1 0 0 0 1 0
  -2735944/635835 2 0 1 0 0 0 0 0 0 0
  -75226957/423890 1 1 1 0 0 0 0 0 0 0
  -6269726/635835 0 2 1 0 0 0 0 0 0 0
  309023/27645 1 0 2 0 0 0 0 0 0 0
  9708184/635835 0 1 2 0 0 0 0 0 0 0
  -287165/127167 0 0 3 0 0 0 0 0 0 0
  -1 0 0 0 1 0 1 0 1 0 0
  -6 0 0 0 1 1 0 0 1 0 0
  -9484483/5086680 0 0 0 1 0 0 1 1 0 0
  8741/16587 0 0 0 1 0 1 0 0 0 1
  -892823/635835 0 0 0 1 1 0 0 0 1 0
  -817693/3815010 2 0 0 1 0 0 0 0 0 0
  -877151/331740 1 1 0 1 0 0 0 0 0 0
  -46444994/1907505 0 2 0 1 0 0 0 0 0 0
  4481246/1907505 1 0 1 1 0 0 0 0 0 0
  140462954/1907505 0 1 1 1 0 0 0 0 0 0
  -15770309/3815010 0 0 2 1 0 0 0 0 0 0
  949019/1907505 1 0 0 2 0 0 0 0 0 0
  -16683856/1907505 0 1 0 2 0 0 0 0 0 0
  6521053/1907505 0 0 1 2 0 0 0 0 0 0
  -4876421/3815010 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 0 1 0 0 0 1 1 0 0 0
  78/7 0 1 0 0 1 0 1 0 0 0
  729/28 0 1 0 0 0 0 2 0 0 0
  -155/112 1 1 0 0 0 0 0 1 0 0
  15/56 1 1 0 0 0 0 0 0 0 1
  5/56 1 1 0 0 0 0 0 0 1 0
  -265/56 0 2 0 0 0 0 0 1 0 0
  51/28 0 2 0 0 0 0 0 0 0 1
  34/7 0 2 0 0 0 0 0 0 1 0
  149/608 0 0 1 0 1 1 0 0 0 0
  -2523/532 0 0 1 0 2 0 0 0 0 0
  8277/4256 0 0 1 0 0 1 1 0 0 0
  -9999/2128 0 0 1 0 1 0 1 0 0 0
  41313/4256 0 0 1 0 0 0 2 0 0 0
  23241/17024 1 0 1 0 0 0 0 1 0 0
  6537/8512 1 0 1 0 0 0 0 0 0 1
  8277/8512 1 0 1 0 0 0 0 0 1 0
  -149/608 0 1 1 0 0 0 0 1 0 0
  2225/266 0 1 1 0 0 0 0 0 0 1
  37589/2128 0 1 1 0 0 0 0 0 1 0
  2865/1216 0 0 2 0 0 0 0 0 0 1
  13771/8512 0 0 2 0 0 0 0 0 1 0
  277/532 0 0 0 1 1 1 0 0 0 0
  255/304 0 0 0 1 2 0 0 0 0 0
  41/304 0 0 0 1 0 1 1 0 0 0
  -3669/532 0 0 0 1 1 0 1 0 0 0
  -4677/304 0 0 0 1 0 0 2 0 0 0
  -10329/8512 1 0 0 1 0 0 0 1 0 0
  -923/2128 1 0 0 1 0 0 0 0 0 1
  41/608 1 0 0 1 0 0 0 0 1 0
  -277/532 0 1 0 1 0 0 0 1 0 0
  -1247/266 0 1 0 1 0 0 0 0 0 1
  -6633/1064 0 1 0 1 0 0 0 0 1 0
  809/608 0 0 1 1 0 0 0 1 0 0
  -16855/8512 0 0 1 1 0 0 0 0 0 1
  -13549/8512 0 0 1 1 0 0 0 0 1 0
  -1621/4256 0 0 0 2 0 0 0 1 0 0
  1251/4256 0 0 0 2 0 0 0 0 0 1
  41/608 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 1 0 0 2 0 0 0 0 0
  66/35 0 1 0 0 1 0 1 0 0 0
  9/28 0 1 0 0 0 0 2 0 0 0
  467/1680 1 1 0 0 0 0 0 1 0 0
  -19/840 1 1 0 0 0 0 0 0 0 1
  -221/840 1 1 0 0 0 0 0 0 1 0
  41/168 0 2 0 0 0 0 0 1 0 0
  361/420 0 2 0 0 0 0 0 0 0 1
  -58/105 0 2 0 0 0 0 0 0 1 0
  -175/5472 0 0 1 0 1 1 0 0 0 0
  2899/7980 0 0 1 0 2 0 0 0 0 0
  -17419/191520 0 0 1 0 0 1 1 0 0 0
  17851/31920 0 0 1 0 1 0 1 0 0 0
  -5585/12768 0 0 1 0 0 0 2 0 0 0
  -84631/766080 1 0 1 0 0 0 0 1 0 0
  -16631/383040 1 0 1 0 0 0 0 0 0 1
  -17419/383040 1 0 1 0 0 0 0 0 1 0
  175/5472 0 1 1 0 0 0 0 1 0 0
  -3293/5985 0 1 1 0 0 0 0 0 0 1
  -71539/95760 0 1 1 0 0 0 0 0 1 0
  -481/3648 0 0 2 0 0 0 0 0 0 1
  -5585/76608 0 0 2 0 0 0 0 0 1 0
  -829/17955 0 0 0 1 1 1 0 0 0 0
  -373/2736 0 0 0 1 2 0 0 0 0 0
  1063/41040 0 0 0 1 0 1 1 0 0 0
  1865/4788 0 0 0 1 1 0 1 0 0 0
  16543/13680 0 0 0 1 0 0 2 0 0 0
  167641/1149120 1 0 0 1 0 0 0 1 0 0
  12037/287280 1 0 0 1 0 0 0 0 0 1
  1063/82080 1 0 0 1 0 0 0 0 1 0
  7643/35910 0 1 0 1 0 0 0 1 0 0
  10414/17955 0 1 0 1 0 0 0 0 0 1
  60541/143640 0 1 0 1 0 0 0 0 1 0
  -269/9120 0 0 1 1 0 0 0 1 0 0
  4031/25536 0 0 1 1 0 0 0 0 0 1
  35869/229824 0 0 1 1 0 0 0 0 1 0
  499/21280 0 0 0 2 0 0 0 1 0 0
  -3673/191520 0 0 0 2 0 0 0 0 0 1
  1063/82080 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 1 0 0 1 1 0 0 0 0
  -552/35 0 1 0 0 1 0 1 0 0 0
  -1299/28 0 1 0 0 0 0 2 0 0 0
  797/560 1 1 0 0 0 0 0 1 0 0
  -209/280 1 1 0 0 0 0 0 0 0 1
  -51/280 1 1 0 0 0 0 0 0 1 0
  479/56 0 2 0 0 0 0 0 1 0 0
  -1489/140 0 2 0 0 0 0 0 0 0 1
  -288/35 0 2 0 0 0 0 0 0 1 0
  -1057/1824 0 0 1 0 1 1 0 0 0 0
  24049/2660 0 0 1 0 2 0 0 0 0 0
  -248869/63840 0 0 1 0 0 1 1 0 0 0
  102421/10640 0 0 1 0 1 0 1 0 0 0
  -76415/4256 0 0 1 0 0 0 2 0 0 0
  -590041/255360 1 0 1 0 0 0 0 1 0 0
  -170201/127680 1 0 1 0 0 0 0 0 0 1
  -248869/127680 1 0 1 0 0 0 0 0 1 0
  1057/1824 0 1 1 0 0 0 0 1 0 0
  -27473/1995 0 1 1 0 0 0 0 0 0 1
  -1118029/31920 0 1 1 0 0 0 0 0 1 0
  -5167/1216 0 0 2 0 0 0 0 0 0 1
  -76415/25536 0 0 2 0 0 0 0 0 1 0
  -26641/23940 0 0 0 1 1 1 0 0 0 0
  -1459/912 0 0 0 1 2 0 0 0 0 0
  -4547/13680 0 0 0 1 0 1 1 0 0 0
  22685/1596 0 0 0 1 1 0 1 0 0 0
  143053/4560 0 0 0 1 0 0 2 0 0 0
  908851/383040 1 0 0 1 0 0 0 1 0 0
  80677/95760 1 0 0 1 0 0 0 0 0 1
  -4547/27360 1 0 0 1 0 0 0 0 1 0
  2701/23940 0 1 0 1 0 0 0 1 0 0
  53269/5985 0 1 0 1 0 0 0 0 0 1
  577471/47880 0 1 0 1 0 0 0 0 1 0
  -8179/3040 0 0 1 1 0 0 0 1 0 0
  32665/8512 0 0 1 1 0 0 0 0 0 1
  251227/76608 0 0 1 1 0 0 0 0 1 0
  18007/21280 0 0 0 2 0 0 0 1 0 0
  -36763/63840 0 0 0 2 0 0 0 0 0 1
  -4547/27360 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 33 terms
  1 3 0 0 0 0 0 0 0 0 0
  7359/14744 0 1 0 0 0 0 1 1 0 0
  -1100/5529 0 1 0 0 0 1 0 0 0 1
  2224/1843 0 1 0 0 1 0 0 0 0 1
  1760/1843 0 1 0 0 0 0 1 0 0 1
  -324/1843 0 1 0 0 0 1 0 0 1 0
  176/1843 0 1 0 0 1 0 0 0 1 0
  -4168/1843 0 1 0 0 0 0 1 0 1 0
  111677/3686 2 1 0 0 0 0 0 0 0 0
  776483/7372 1 2 0 0 0 0 0 0 0 0
  -3112/1843 0 3 0 0 0 0 0 0 0 0
  -3141/14744 0 0 1 0 0 0 1 1 0 0
  -538/5529 0 0 1 0 0 1 0 0 0 1
  -504/1843 0 0 1 0 1 0 0 0 1 0
  -355/11058 2 0 1 0 0 0 0 0 0 0
  -6609/7372 1 1 1 0 0 0 0 0 0 0
  -28714/5529 0 2 1 0 0 0 0 0 0 0
  -19711/5529 1 0 2 0 0 0 0 0 0 0
  -8081/11058 0 1 2 0 0 0 0 0 0 0
  -5293/11058 0 0 3 0 0 0 0 0 0 0
  -17509/22116 0 0 0 1 0 0 1 1 0 0
  15292/16587 0 0 0 1 0 1 0 0 0 1
  -17308/5529 0 0 0 1 1 0 0 0 1 0
  -58345/16587 2 0 0 1 0 0 0 0 0 0
  -2896435/33174 1 1 0 1 0 0 0 0 0 0
  180920/16587 0 2 0 1 0 0 0 0 0 0
  18769/16587 1 0 1 1 0 0 0 0 0 0
  122281/16587 0 1 1 1 0 0 0 0 0 0
  13279/16587 0 0 2 1 0 0 0 0 0 0
  -287/16587 1 0 0 2 0 0 0 0 0 0
  289619/33174 0 1 0 2 0 0 0 0 0 0
  -59069/33174 0 0 1 2 0 0 0 0 0 0
  9445/16587 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 2 0 0 0 0 0 0 0 1 0
  288/7 0 1 0 0 1 0 1 0 0 0
  1164/7 0 1 0 0 0 0 2 0 0 0
  -53/7 1 1 0 0 0 0 0 1 0 0
  8/7 1 1 0 0 0 0 0 0 0 1
  194/7 1 1 0 0 0 0 0 0 1 0
  -293/7 0 2 0 0 0 0 0 1 0 0
  74/7 0 2 0 0 0 0 0 0 0 1
  286/7 0 2 0 0 0 0 0 0 1 0
  448/171 0 0 1 0 1 1 0 0 0 0
  -35813/798 0 0 1 0 2 0 0 0 0 0
  41275/2394 0 0 1 0 0 1 1 0 0 0
  -23248/399 0 0 1 0 1 0 1 0 0 0
  55351/798 0 0 1 0 0 0 2 0 0 0
  78751/9576 1 0 1 0 0 0 0 1 0 0
  15361/2394 1 0 1 0 0 0 0 0 0 1
  50851/4788 1 0 1 0 0 0 0 0 1 0
  -448/171 0 1 1 0 0 0 0 1 0 0
  79043/1197 0 1 1 0 0 0 0 0 0 1
  185338/1197 0 1 1 0 0 0 0 0 1 0
  1455/76 0 0 2 0 0 0 0 0 0 1
  55351/4788 0 0 2 0 0 0 0 0 1 0
  4913/798 0 0 0 1 1 1 0 0 0 0
  349/38 0 0 0 1 2 0 0 0 0 0
  -97/57 0 0 0 1 0 1 1 0 0 0
  -10159/133 0 0 0 1 1 0 1 0 0 0
  -3166/19 0 0 0 1 0 0 2 0 0 0
  -17947/1596 1 0 0 1 0 0 0 1 0 0
  -8527/1596 1 0 0 1 0 0 0 0 0 1
  131/114 1 0 0 1 0 0 0 0 1 0
  -4913/798 0 1 0 1 0 0 0 1 0 0
  -23287/399 0 1 0 1 0 0 0 0 0 1
  -24197/399 0 1 0 1 0 0 0 0 1 0
  823/76 0 0 1 1 0 0 0 1 0 0
  -34477/1596 0 0 1 1 0 0 0 0 0 1
  -91697/4788 0 0 1 1 0 0 0 0 1 0
  -2461/532 0 0 0 2 0 0 0 1 0 0
  507/133 0 0 0 2 0 0 0 0 0 1
  17/114 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 2 0 0 0 0 0 0 0 0 1
  72/35 0 1 0 0 1 0 1 0 0 0
  -261/7 0 1 0 0 0 0 2 0 0 0
  -2853/140 1 1 0 0 0 0 0 1 0 0
  1761/70 1 1 0 0 0 0 0 0 0 1
  279/70 1 1 0 0 0 0 0 0 1 0
  -9/14 0 2 0 0 0 0 0 1 0 0
  1/35 0 2 0 0 0 0 0 0 0 1
  -72/35 0 2 0 0 0 0 0 0 1 0
  -907/1368 0 0 1 0 1 1 0 0 0 0
  -4208/1995 0 0 1 0 2 0 0 0 0 0
  -34927/47880 0 0 1 0 0 1 1 0 0 0
  -55217/7980 0 0 1 0 1 0 1 0 0 0
  -2381/3192 0 0 1 0 0 0 2 0 0 0
  623477/191520 1 0 1 0 0 0 0 1 0 0
  55117/95760 1 0 1 0 0 0 0 0 0 1
  -34927/95760 1 0 1 0 0 0 0 0 1 0
  907/1368 0 1 1 0 0 0 0 1 0 0
  14299/5985 0 1 1 0 0 0 0 0 0 1
  -76147/23940 0 1 1 0 0 0 0 0 1 0
  -463/304 0 0 2 0 0 0 0 0 0 1
  -2381/19152 0 0 2 0 0 0 0 0 1 0
  -6703/7980 0 0 0 1 1 1 0 0 0 0
  -451/76 0 0 0 1 2 0 0 0 0 0
  533/570 0 0 0 1 0 1 1 0 0 0
  -1361/266 0 0 0 1 1 0 1 0 0 0
  934/95 0 0 0 1 0 0 2 0 0 0
  92621/15960 1 0 0 1 0 0 0 1 0 0
  9593/15960 1 0 0 1 0 0 0 0 0 1
  533/1140 1 0 0 1 0 0 0 0 1 0
  6703/7980 0 1 0 1 0 0 0 1 0 0
  -1403/1995 0 1 0 1 0 0 0 0 0 1
  2216/1995 0 1 0 1 0 0 0 0 1 0
  481/760 0 0 1 1 0 0 0 1 0 0
  28673/6384 0 0 1 1 0 0 0 0 0 1
  24397/19152 0 0 1 1 0 0 0 0 1 0
  -793/5320 0 0 0 2 0 0 0 1 0 0
  -407/665 0 0 0 2 0 0 0 0 0 1
  533/1140 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 2 0 0 0 0 0 0 1 0 0
  288/35 0 1 0 0 1 0 1 0 0 0
  258/7 0 1 0 0 0 0 2 0 0 0
  209/70 1 1 0 0 0 0 0 1 0 0
  -13/35 1 1 0 0 0 0 0 0 0 1
  173/35 1 1 0 0 0 0 0 0 1 0
  -53/7 0 2 0 0 0 0 0 1 0 0
  74/35 0 2 0 0 0 0 0 0 0 1
  272/35 0 2 0 0 0 0 0 0 1 0
  125/228 0 0 1 0 1 1 0 0 0 0
  -5599/665 0 0 1 0 2 0 0 0 0 0
  27197/7980 0 0 1 0 0 1 1 0 0 0
  -13793/1330 0 0 1 0 1 0 1 0 0 0
  6367/532 0 0 1 0 0 0 2 0 0 0
  23873/31920 1 0 1 0 0 0 0 1 0 0
  24973/15960 1 0 1 0 0 0 0 0 0 1
  27197/15960 1 0 1 0 0 0 0 0 1 0
  -125/228 0 1 1 0 0 0 0 1 0 0
  23312/1995 0 1 1 0 0 0 0 0 0 1
  117317/3990 0 1 1 0 0 0 0 0 1 0
  615/152 0 0 2 0 0 0 0 0 0 1
  6367/3192 0 0 2 0 0 0 0 0 1 0
  974/665 0 0 0 1 1 1 0 0 0 0
  123/38 0 0 0 1 2 0 0 0 0 0
  -71/190 0 0 0 1 0 1 1 0 0 0
  -1686/133 0 0 0 1 1 0 1 0 0 0
  -6693/190 0 0 0 1 0 0 2 0 0 0
  -24777/5320 1 0 0 1 0 0 0 1 0 0
  -1399/1330 1 0 0 1 0 0 0 0 0 1
  -71/380 1 0 0 1 0 0 0 0 1 0
  -974/665 0 1 0 1 0 0 0 1 0 0
  -7984/665 0 1 0 1 0 0 0 0 0 1
  -7977/665 0 1 0 1 0 0 0 0 1 0
  697/380 0 0 1 1 0 0 0 1 0 0
  -5261/1064 0 0 1 1 0 0 0 0 0 1
  -13301/3192 0 0 1 1 0 0 0 0 1 0
  -2461/2660 0 0 0 2 0 0 0 1 0 0
  1363/2660 0 0 0 2 0 0 0 0 0 1
  -71/380 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 36 terms
  1 2 0 0 0 0 0 1 0 0 0
  83/276 0 1 0 0 0 0 0 0 1 1
  -25/138 0 1 0 0 0 0 0 0 2 0
  -2/69 1 1 0 0 0 1 0 0 0 0
  -9/23 1 1 0 0 1 0 0 0 0 0
  618/23 1 1 0 0 0 0 1 0 0 0
  -149/69 0 2 0 0 0 1 0 0 0 0
  -425/23 0 2 0 0 1 0 0 0 0 0
  121/46 0 2 0 0 0 0 1 0 0 0
  4375/14076 0 0 1 0 0 0 0 1 0 1
  -941/7038 0 0 1 0 0 0 0 1 1 0
  787/14076 0 0 1 0 0 0 0 0 1 1
  -1009/3519 1 0 1 0 0 1 0 0 0 0
  2081/7038 1 0 1 0 1 0 0 0 0 0
  4018/3519 1 0 1 0 0 0 1 0 0 0
  1409/3519 0 1 1 0 0 1 0 0 0 0
  1109/7038 0 1 1 0 1 0 0 0 0 0
  42649/3519 0 1 1 0 0 0 1 0 0 0
  -6257/21114 0 0 2 0 0 1 0 0 0 0
  22/9 0 0 2 0 1 0 0 0 0 0
  1336/1173 0 0 2 0 0 0 1 0 0 0
  5927/14076 0 0 0 1 0 0 0 1 0 1
  -8221/28152 0 0 0 1 0 0 0 1 1 0
  -9967/14076 0 0 0 1 0 0 0 0 1 1
  -689/4692 1 0 0 1 0 1 0 0 0 0
  -6064/3519 1 0 0 1 1 0 0 0 0 0
  -16105/3519 1 0 0 1 0 0 1 0 0 0
  -24323/7038 0 1 0 1 0 1 0 0 0 0
  -84220/3519 0 1 0 1 1 0 0 0 0 0
  -105022/3519 0 1 0 1 0 0 1 0 0 0
  263/2346 0 0 1 1 0 1 0 0 0 0
  -199/2346 0 0 1 1 1 0 0 0 0 0
  5182/1173 0 0 1 1 0 0 1 0 0 0
  -26135/42228 0 0 0 2 0 1 0 0 0 0
  2161/7038 0 0 0 2 1 0 0 0 0 0
  2007/782 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 2 0 0 0 1 0 0 0 0 0
  -211/552 0 1 0 0 0 0 0 0 1 1
  293/276 0 1 0 0 0 0 0 0 2 0
  247/138 1 1 0 0 0 1 0 0 0 0
  1215/46 1 1 0 0 1 0 0 0 0 0
  30/23 1 1 0 0 0 0 1 0 0 0
  703/138 0 2 0 0 0 1 0 0 0 0
  2175/46 0 2 0 0 1 0 0 0 0 0
  455/92 0 2 0 0 0 0 1 0 0 0
  24131/309672 0 0 1 0 0 0 0 1 0 1
  6299/154836 0 0 1 0 0 0 0 1 1 0
  -263737/309672 0 0 1 0 0 0 0 0 1 1
  -4033/38709 1 0 1 0 0 1 0 0 0 0
  -9259/14076 1 0 1 0 1 0 0 0 0 0
  -136931/38709 1 0 1 0 0 0 1 0 0 0
  -110225/77418 0 1 1 0 0 1 0 0 0 0
  -508595/154836 0 1 1 0 1 0 0 0 0 0
  -947047/77418 0 1 1 0 0 0 1 0 0 0
  -11533/464508 0 0 2 0 0 1 0 0 0 0
  -392/99 0 0 2 0 1 0 0 0 0 0
  371/1173 0 0 2 0 0 0 1 0 0 0
  -841985/309672 0 0 0 1 0 0 0 1 0 1
  367831/619344 0 0 0 1 0 0 0 1 1 0
  1018981/309672 0 0 0 1 0 0 0 0 1 1
  13213/34408 1 0 0 1 0 1 0 0 0 0
  20206/3519 1 0 0 1 1 0 0 0 0 0
  804308/38709 1 0 0 1 0 0 1 0 0 0
  1474433/154836 0 1 0 1 0 1 0 0 0 0
  2481293/38709 0 1 0 1 1 0 0 0 0 0
  1938581/38709 0 1 0 1 0 0 1 0 0 0
  23675/51612 0 0 1 1 0 1 0 0 0 0
  -60893/51612 0 0 1 1 1 0 0 0 0 0
  -5959/759 0 0 1 1 0 0 1 0 0 0
  2394713/929016 0 0 0 2 0 1 0 0 0 0
  -24919/154836 0 0 0 2 1 0 0 0 0 0
  -266533/17204 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 2 0 0 0 0 1 0 0 0 0
  -83/184 0 1 0 0 0 0 0 0 1 1
  25/92 0 1 0 0 0 0 0 0 2 0
  209/46 1 1 0 0 0 1 0 0 0 0
  441/46 1 1 0 0 1 0 0 0 0 0
  108/23 1 1 0 0 0 0 1 0 0 0
  103/46 0 2 0 0 0 1 0 0 0 0
  861/46 0 2 0 0 1 0 0 0 0 0
  741/92 0 2 0 0 0 0 1 0 0 0
  183715/103224 0 0 1 0 0 0 0 1 0 1
  3727/51612 0 0 1 0 0 0 0 1 1 0
  -247121/103224 0 0 1 0 0 0 0 0 1 1
  11035/12903 1 0 1 0 0 1 0 0 0 0
  -46379/4692 1 0 1 0 1 0 0 0 0 0
  -222889/12903 1 0 1 0 0 0 1 0 0 0
  -43513/25806 0 1 1 0 0 1 0 0 0 0
  -256459/51612 0 1 1 0 1 0 0 0 0 0
  492997/25806 0 1 1 0 0 0 1 0 0 0
  -176261/154836 0 0 2 0 0 1 0 0 0 0
  68/33 0 0 2 0 1 0 0 0 0 0
  1540/391 0 0 2 0 0 0 1 0 0 0
  282563/103224 0 0 0 1 0 0 0 1 0 1
  50687/206448 0 0 0 1 0 0 0 1 1 0
  -248059/103224 0 0 0 1 0 0 0 0 1 1
  20919/34408 1 0 0 1 0 1 0 0 0 0
  -2143/1173 1 0 0 1 1 0 0 0 0 0
  -270671/12903 1 0 0 1 0 0 1 0 0 0
  -48743/51612 0 1 0 1 0 1 0 0 0 0
  -73541/12903 0 1 0 1 1 0 0 0 0 0
  602461/12903 0 1 0 1 0 0 1 0 0 0
  -54321/17204 0 0 1 1 0 1 0 0 0 0
  4753/1564 0 0 1 1 1 0 0 0 0 0
  68099/4301 0 0 1 1 0 0 1 0 0 0
  -617519/309672 0 0 0 2 0 1 0 0 0 0
  -153767/51612 0 0 0 2 1 0 0 0 0 0
  191553/17204 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 1 0 0 0 0 0 0 0 1 1
  -47/276 0 1 0 0 0 0 0 0 1 1
  -59/138 0 1 0 0 0 0 0 0 2 0
  -151/69 1 1 0 0 0 1 0 0 0 0
  -645/23 1 1 0 0 1 0 0 0 0 0
  -3366/23 1 1 0 0 0 0 1 0 0 0
  239/69 0 2 0 0 0 1 0 0 0 0
  515/23 0 2 0 0 1 0 0 0 0 0
  -1709/46 0 2 0 0 0 0 1 0 0 0
  -18931/14076 0 0 1 0 0 0 0 1 0 1
  4889/7038 0 0 1 0 0 0 0 1 1 0
  -439/14076 0 0 1 0 0 0 0 0 1 1
  7966/3519 1 0 1 0 0 1 0 0 0 0
  -18179/7038 1 0 1 0 1 0 0 0 0 0
  -19492/3519 1 0 1 0 0 0 1 0 0 0
  -467/3519 0 1 1 0 0 1 0 0 0 0
  9451/7038 0 1 1 0 1 0 0 0 0 0
  -143785/3519 0 1 1 0 0 0 1 0 0 0
  28709/21114 0 0 2 0 0 1 0 0 0 0
  -52/9 0 0 2 0 1 0 0 0 0 0
  -5944/1173 0 0 2 0 0 0 1 0 0 0
  348191/154836 0 0 0 1 0 0 0 1 0 1
  245339/309672 0 0 0 1 0 0 0 1 1 0
  -246511/154836 0 0 0 1 0 0 0 0 1 1
  18673/17204 1 0 0 1 0 1 0 0 0 0
  52/3519 1 0 0 1 1 0 0 0 0 0
  -442360/38709 1 0 0 1 0 0 1 0 0 0
  316933/77418 0 1 0 1 0 1 0 0 0 0
  1272398/38709 0 1 0 1 1 0 0 0 0 0
  3608966/38709 0 1 0 1 0 0 1 0 0 0
  -148091/77418 0 0 1 1 0 1 0 0 0 0
  100231/25806 0 0 1 1 1 0 0 0 0 0
  -8338/1173 0 0 1 1 0 0 1 0 0 0
  -298523/464508 0 0 0 2 0 1 0 0 0 0
  -92819/77418 0 0 0 2 1 0 0 0 0 0
  106735/8602 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 1 0 0 0 0 0 0 1 1 0
  -515/276 0 1 0 0 0 0 0 0 1 1
  -71/138 0 1 0 0 0 0 0 0 2 0
  113/69 1 1 0 0 0 1 0 0 0 0
  -9/23 1 1 0 0 1 0 0 0 0 0
  -624/23 1 1 0 0 0 0 1 0 0 0
  311/69 0 2 0 0 0 1 0 0 0 0
  863/23 0 2 0 0 1 0 0 0 0 0
  535/46 0 2 0 0 0 0 1 0 0 0
  233275/154836 0 0 1 0 0 0 0 1 0 1
  35971/77418 0 0 1 0 0 0 0 1 1 0
  -293609/154836 0 0 1 0 0 0 0 0 1 1
  37178/38709 1 0 1 0 0 1 0 0 0 0
  -16043/7038 1 0 1 0 1 0 0 0 0 0
  -486182/38709 1 0 1 0 0 0 1 0 0 0
  -103825/38709 0 1 1 0 0 1 0 0 0 0
  -502219/77418 0 1 1 0 1 0 0 0 0 0
  -72143/38709 0 1 1 0 0 0 1 0 0 0
  -161333/232254 0 0 2 0 0 1 0 0 0 0
  -200/99 0 0 2 0 1 0 0 0 0 0
  692/1173 0 0 2 0 0 0 1 0 0 0
  -264301/154836 0 0 0 1 0 0 0 1 0 1
  111647/309672 0 0 0 1 0 0 0 1 1 0
  349949/154836 0 0 0 1 0 0 0 0 1 1
  2549/17204 1 0 0 1 0 1 0 0 0 0
  15142/3519 1 0 0 1 1 0 0 0 0 0
  552566/38709 1 0 0 1 0 0 1 0 0 0
  538873/77418 0 1 0 1 0 1 0 0 0 0
  1792502/38709 0 1 0 1 1 0 0 0 0 0
  1566302/38709 0 1 0 1 0 0 1 0 0 0
  -15185/25806 0 0 1 1 0 1 0 0 0 0
  -17461/25806 0 0 1 1 1 0 0 0 0 0
  29218/12903 0 0 1 1 0 0 1 0 0 0
  768721/464508 0 0 0 2 0 1 0 0 0 0
  16825/77418 0 0 0 2 1 0 0 0 0 0
  -74845/8602 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 35 terms
  1 1 0 0 0 0 0 1 0 1 0
  885323/339112 0 1 0 0 0 0 1 1 0 0
  776371/254334 0 1 0 0 0 1 0 0 0 1
  -155265/42389 0 1 0 0 1 0 0 0 0 1
  -234804/42389 0 1 0 0 0 0 1 0 0 1
  459535/254334 0 1 0 0 0 1 0 0 1 0
  42499/42389 0 1 0 0 1 0 0 0 1 0
  784356/42389 0 1 0 0 0 0 1 0 1 0
  -1182301/254334 2 1 0 0 0 0 0 0 0 0
  -51860011/508668 1 2 0 0 0 0 0 0 0 0
  11761720/127167 0 3 0 0 0 0 0 0 0 0
  259603/2034672 0 0 1 0 0 0 1 1 0 0
  -190925/763002 0 0 1 0 0 1 0 0 0 1
  -1/3 0 0 1 0 0 1 0 0 1 0
  350123/254334 0 0 1 0 1 0 0 0 1 0
  305989/1526004 2 0 1 0 0 0 0 0 0 0
  47959297/3052008 1 1 1 0 0 0 0 0 0 0
  9395683/381501 0 2 1 0 0 0 0 0 0 0
  -17497/33174 1 0 2 0 0 0 0 0 0 0
  5000803/763002 0 1 2 0 0 0 0 0 0 0
  513239/1526004 0 0 3 0 0 0 0 0 0 0
  -252953/2034672 0 0 0 1 0 0 1 1 0 0
  -451/33174 0 0 0 1 0 1 0 0 0 1
  -3205/254334 0 0 0 1 1 0 0 0 1 0
  1 0 0 0 1 0 0 1 0 1 0
  131509/1526004 2 0 0 1 0 0 0 0 0 0
  49403/132696 1 1 0 1 0 0 0 0 0 0
  9184321/381501 0 2 0 1 0 0 0 0 0 0
  30391/381501 1 0 1 1 0 0 0 0 0 0
  -3272075/381501 0 1 1 1 0 0 0 0 0 0
  -224531/508668 0 0 2 1 0 0 0 0 0 0
  -130751/763002 1 0 0 2 0 0 0 0 0 0
  -1561775/763002 0 1 0 2 0 0 0 0 0 0
  153391/508668 0 0 1 2 0 0 0 0 0 0
  144329/1526004 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 33 terms
  1 1 0 0 0 1 0 0 0 1 0
  5912447/847780 0 1 0 0 0 0 1 1 0 0
  -5243072/1907505 0 1 0 0 0 1 0 0 0 1
  14881834/635835 0 1 0 0 1 0 0 0 0 1
  32026496/635835 0 1 0 0 0 0 1 0 0 1
  -421733/211945 0 1 0 0 0 1 0 0 1 0
  7137086/635835 0 1 0 0 1 0 0 0 1 0
  -2126308/635835 0 1 0 0 0 0 1 0 1 0
  8857894/635835 2 1 0 0 0 0 0 0 0 0
  229040917/1271670 1 2 0 0 0 0 0 0 0 0
  -72589316/635835 0 3 0 0 0 0 0 0 0 0
  2998171/5086680 0 0 1 0 0 0 1 1 0 0
  165322/635835 0 0 1 0 0 1 0 0 0 1
  -1027543/635835 0 0 1 0 1 0 0 0 1 0
  -2984713/1271670 2 0 1 0 0 0 0 0 0 0
  -609870611/7630020 1 1 1 0 0 0 0 0 0 0
  -30142058/1907505 0 2 1 0 0 0 0 0 0 0
  111968/27645 1 0 2 0 0 0 0 0 0 0
  6246299/635835 0 1 2 0 0 0 0 0 0 0
  996407/763002 0 0 3 0 0 0 0 0 0 0
  19423141/15260040 0 0 0 1 0 0 1 1 0 0
  -14597/49761 0 0 0 1 0 1 0 0 0 1
  3375776/1907505 0 0 0 1 1 0 0 0 1 0
  19101961/11445030 2 0 0 1 0 0 0 0 0 0
  41790257/995220 1 1 0 1 0 0 0 0 0 0
  -232507012/5722515 0 2 0 1 0 0 0 0 0 0
  -7608992/5722515 1 0 1 1 0 0 0 0 0 0
  167474032/5722515 0 1 1 1 0 0 0 0 0 0
  -5573587/11445030 0 0 2 1 0 0 0 0 0 0
  334042/5722515 1 0 0 2 0 0 0 0 0 0
  -48861323/5722515 0 1 0 2 0 0 0 0 0 0
  17130853/11445030 0 0 1 2 0 0 0 0 0 0
  -5846173/11445030 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 36 terms
  1 1 0 0 0 0 1 0 0 1 0
  -10293579/423890 0 1 0 0 0 0 1 1 0 0
  -3931793/211945 0 1 0 0 0 1 0 0 0 1
  10696008/211945 0 1 0 0 1 0 0 0 0 1
  11388552/211945 0 1 0 0 0 0 1 0 0 1
  -2233313/211945 0 1 0 0 0 1 0 0 1 0
  2737842/211945 0 1 0 0 1 0 0 0 1 0
  -25367556/211945 0 1 0 0 0 0 1 0 1 0
  9521328/211945 2 1 0 0 0 0 0 0 0 0
  140015607/211945 1 2 0 0 0 0 0 0 0 0
  -137279652/211945 0 3 0 0 0 0 0 0 0 0
  463377/1695560 0 0 1 0 0 0 1 1 0 0
  -26326/211945 0 0 1 0 0 1 0 0 0 1
  2 0 0 1 0 0 1 0 0 1 0
  -1176231/211945 0 0 1 0 1 0 0 0 1 0
  785889/423890 2 0 1 0 0 0 0 0 0 0
  -26420519/847780 1 1 1 0 0 0 0 0 0 0
  -40877822/211945 0 2 1 0 0 0 0 0 0 0
  36546/9215 1 0 2 0 0 0 0 0 0 0
  -14750532/211945 0 1 2 0 0 0 0 0 0 0
  -329281/84778 0 0 3 0 0 0 0 0 0 0
  -4056581/1695560 0 0 0 1 0 0 1 1 0 0
  5818/5529 0 0 0 1 0 1 0 0 0 1
  1 0 0 0 1 0 1 0 0 1 0
  9239/211945 0 0 0 1 1 0 0 0 1 0
  -6 0 0 0 1 0 0 1 0 1 0
  -3196691/1271670 2 0 0 1 0 0 0 0 0 0
  -5930857/110580 1 1 0 1 0 0 0 0 0 0
  -119314138/635835 0 2 0 1 0 0 0 0 0 0
  -3307478/635835 1 0 1 1 0 0 0 0 0 0
  22477498/635835 0 1 1 1 0 0 0 0 0 0
  4404047/1271670 0 0 2 1 0 0 0 0 0 0
  1283668/635835 1 0 0 2 0 0 0 0 0 0
  19355248/635835 0 1 0 2 0 0 0 0 0 0
  -3206753/1271670 0 0 1 2 0 0 0 0 0 0
  -690307/1271670 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 36 terms
  1 1 0 0 0 0 0 0 1 0 1
  35/23 0 1 0 0 0 0 0 0 1 1
  -10/23 0 1 0 0 0 0 0 0 2 0
  -112/23 1 1 0 0 0 1 0 0 0 0
  -40/23 1 1 0 0 1 0 0 0 0 0
  -688/23 1 1 0 0 0 0 1 0 0 0
  -64/23 0 2 0 0 0 1 0 0 0 0
  -652/23 0 2 0 0 1 0 0 0 0 0
  -922/23 0 2 0 0 0 0 1 0 0 0
  479/4301 0 0 1 0 0 0 0 1 0 1
  742/4301 0 0 1 0 0 0 0 1 1 0
  -3661/4301 0 0 1 0 0 0 0 0 1 1
  4204/4301 1 0 1 0 0 1 0 0 0 0
  -1262/391 1 0 1 0 1 0 0 0 0 0
  -1008/4301 1 0 1 0 0 0 1 0 0 0
  7468/12903 0 1 1 0 0 1 0 0 0 0
  -15602/4301 0 1 1 0 1 0 0 0 0 0
  7540/4301 0 1 1 0 0 0 1 0 0 0
  526/12903 0 0 2 0 0 1 0 0 0 0
  24/11 0 0 2 0 1 0 0 0 0 0
  296/391 0 0 2 0 0 0 1 0 0 0
  -8300/12903 0 0 0 1 0 0 0 1 0 1
  4555/25806 0 0 0 1 0 0 0 1 1 0
  8083/12903 0 0 0 1 0 0 0 0 1 1
  1235/4301 1 0 0 1 0 1 0 0 0 0
  1184/1173 1 0 0 1 1 0 0 0 0 0
  53500/12903 1 0 0 1 0 0 1 0 0 0
  -2382/4301 0 1 0 1 0 1 0 0 0 0
  -12404/12903 0 1 0 1 1 0 0 0 0 0
  -247736/12903 0 1 0 1 0 0 1 0 0 0
  21878/38709 0 0 1 1 0 1 0 0 0 0
  902/1173 0 0 1 1 1 0 0 0 0 0
  2656/4301 0 0 1 1 0 0 1 0 0 0
  27281/38709 0 0 0 2 0 1 0 0 0 0
  3142/12903 0 0 0 2 1 0 0 0 0 0
  -14650/4301 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 35 terms
  1 1 0 0 0 0 0 1 0 0 1
  194737/73720 0 1 0 0 0 0 1 1 0 0
  -51412/27645 0 1 0 0 0 1 0 0 0 1
  104254/9215 0 1 0 0 1 0 0 0 0 1
  225276/9215 0 1 0 0 0 0 1 0 0 1
  -37642/27645 0 1 0 0 0 1 0 0 1 0
  38746/9215 0 1 0 0 1 0 0 0 1 0
  -50528/9215 0 1 0 0 0 0 1 0 1 0
  466549/55290 2 1 0 0 0 0 0 0 0 0
  11316487/110580 1 2 0 0 0 0 0 0 0 0
  -1949578/27645 0 3 0 0 0 0 0 0 0 0
  35391/73720 0 0 1 0 0 0 1 1 0 0
  811/27645 0 0 1 0 0 1 0 0 0 1
  1 0 0 1 0 1 0 0 0 0 1
  2 0 0 1 0 0 0 1 0 0 1
  -4228/9215 0 0 1 0 1 0 0 0 1 0
  -27449/55290 2 0 1 0 0 0 0 0 0 0
  -2933591/110580 1 1 1 0 0 0 0 0 0 0
  -467158/27645 0 2 1 0 0 0 0 0 0 0
  -15968/27645 1 0 2 0 0 0 0 0 0 0
  105349/55290 0 1 2 0 0 0 0 0 0 0
  7727/11058 0 0 3 0 0 0 0 0 0 0
  81769/147440 0 0 0 1 0 0 1 1 0 0
  43/1843 0 0 0 1 0 1 0 0 0 1
  3547/9215 0 0 0 1 1 0 0 0 1 0
  10703/36860 2 0 0 1 0 0 0 0 0 0
  695373/73720 1 1 0 1 0 0 0 0 0 0
  -176438/9215 0 2 0 1 0 0 0 0 0 0
  -8779/27645 1 0 1 1 0 0 0 0 0 0
  402514/27645 0 1 1 1 0 0 0 0 0 0
  120337/110580 0 0 2 1 0 0 0 0 0 0
  -1451/27645 1 0 0 2 0 0 0 0 0 0
  -114677/55290 0 1 0 2 0 0 0 0 0 0
  -4072/27645 0 0 1 2 0 0 0 0 0 0
  -4899/36860 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 37 terms
  1 1 0 0 0 1 0 0 0 0 1
  -513879/847780 0 1 0 0 0 0 1 1 0 0
  2685193/3815010 0 1 0 0 0 1 0 0 0 1
  -4233433/635835 0 1 0 0 1 0 0 0 0 1
  -7259162/635835 0 1 0 0 0 0 1 0 0 1
  201967/423890 0 1 0 0 0 1 0 0 1 0
  -2136917/635835 0 1 0 0 1 0 0 0 1 0
  2236126/635835 0 1 0 0 0 0 1 0 1 0
  -10118048/635835 2 1 0 0 0 0 0 0 0 0
  -117682529/1271670 1 2 0 0 0 0 0 0 0 0
  19282282/635835 0 3 0 0 0 0 0 0 0 0
  -654853/3391120 0 0 1 0 0 0 1 1 0 0
  792341/3815010 0 0 1 0 0 1 0 0 0 1
  -1 0 0 1 0 1 0 0 0 0 1
  -1 0 0 1 0 0 0 1 0 0 1
  -103371/423890 0 0 1 0 1 0 0 0 1 0
  -2305729/7630020 2 0 1 0 0 0 0 0 0 0
  20967553/5086680 1 1 1 0 0 0 0 0 0 0
  25663591/1907505 0 2 1 0 0 0 0 0 0 0
  437989/165870 1 0 2 0 0 0 0 0 0 0
  5041456/1907505 0 1 2 0 0 0 0 0 0 0
  240961/1526004 0 0 3 0 0 0 0 0 0 0
  -652417/15260040 0 0 0 1 0 0 1 1 0 0
  -29135/99522 0 0 0 1 0 1 0 0 0 1
  -1 0 0 0 1 1 0 0 0 0 1
  -2 0 0 0 1 0 0 1 0 0 1
  1347071/3815010 0 0 0 1 1 0 0 0 1 0
  4342639/5722515 2 0 0 1 0 0 0 0 0 0
  22012381/995220 1 1 0 1 0 0 0 0 0 0
  64601149/5722515 0 2 0 1 0 0 0 0 0 0
  11872754/5722515 1 0 1 1 0 0 0 0 0 0
  -23903239/5722515 0 1 1 1 0 0 0 0 0 0
  -13968191/11445030 0 0 2 1 0 0 0 0 0 0
  -441293/11445030 1 0 0 2 0 0 0 0 0 0
  -12252934/5722515 0 1 0 2 0 0 0 0 0 0
  -11110517/22890060 0 0 1 2 0 0 0 0 0 0
  268621/11445030 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 33 terms
  1 1 0 0 0 0 1 0 0 0 1
  950331/847780 0 1 0 0 0 0 1 1 0 0
  136628/635835 0 1 0 0 0 1 0 0 0 1
  1739174/211945 0 1 0 0 1 0 0 0 0 1
  3072256/211945 0 1 0 0 0 0 1 0 0 1
  -247104/211945 0 1 0 0 0 1 0 0 1 0
  -590684/211945 0 1 0 0 1 0 0 0 1 0
  -1950128/211945 0 1 0 0 0 0 1 0 1 0
  1071359/211945 2 1 0 0 0 0 0 0 0 0
  68625347/423890 1 2 0 0 0 0 0 0 0 0
  -2633896/211945 0 3 0 0 0 0 0 0 0 0
  455403/847780 0 0 1 0 0 0 1 1 0 0
  -125264/635835 0 0 1 0 0 1 0 0 0 1
  -362268/211945 0 0 1 0 1 0 0 0 1 0
  1863053/635835 2 0 1 0 0 0 0 0 0 0
  54439/423890 1 1 1 0 0 0 0 0 0 0
  1725592/635835 0 2 1 0 0 0 0 0 0 0
  -109306/27645 1 0 2 0 0 0 0 0 0 0
  478507/635835 0 1 2 0 0 0 0 0 0 0
  40975/127167 0 0 3 0 0 0 0 0 0 0
  -1778029/5086680 0 0 0 1 0 0 1 1 0 0
  31931/16587 0 0 0 1 0 1 0 0 0 1
  -3976634/635835 0 0 0 1 1 0 0 0 1 0
  -20380069/3815010 2 0 0 1 0 0 0 0 0 0
  -39210533/331740 1 1 0 1 0 0 0 0 0 0
  56083648/1907505 0 2 0 1 0 0 0 0 0 0
  3129938/1907505 1 0 1 1 0 0 0 0 0 0
  36965822/1907505 0 1 1 1 0 0 0 0 0 0
  10066183/3815010 0 0 2 1 0 0 0 0 0 0
  963092/1907505 1 0 0 2 0 0 0 0 0 0
  36386567/1907505 0 1 0 2 0 0 0 0 0 0
  -5627126/1907505 0 0 1 2 0 0 0 0 0 0
  -658523/3815010 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 36 terms
  1 1 0 0 0 0 0 0 2 0 0
  85/46 0 1 0 0 0 0 0 0 1 1
  1/23 0 1 0 0 0 0 0 0 2 0
  -362/69 1 1 0 0 0 1 0 0 0 0
  50/23 1 1 0 0 1 0 0 0 0 0
  216/23 1 1 0 0 0 0 1 0 0 0
  -542/69 0 2 0 0 0 1 0 0 0 0
  -1462/23 0 2 0 0 1 0 0 0 0 0
  -147/23 0 2 0 0 0 0 1 0 0 0
  -1097/25806 0 0 1 0 0 0 0 1 0 1
  -8015/12903 0 0 1 0 0 0 0 1 1 0
  34783/25806 0 0 1 0 0 0 0 0 1 1
  -2748/4301 1 0 1 0 0 1 0 0 0 0
  397/1173 1 0 1 0 1 0 0 0 0 0
  70940/12903 1 0 1 0 0 0 1 0 0 0
  11018/4301 0 1 1 0 0 1 0 0 0 0
  27653/12903 0 1 1 0 1 0 0 0 0 0
  436946/12903 0 1 1 0 0 0 1 0 0 0
  -14933/38709 0 0 2 0 0 1 0 0 0 0
  248/33 0 0 2 0 1 0 0 0 0 0
  872/391 0 0 2 0 0 0 1 0 0 0
  15833/8602 0 0 0 1 0 0 0 1 0 1
  -11635/17204 0 0 0 1 0 0 0 1 1 0
  -22809/8602 0 0 0 1 0 0 0 0 1 1
  -8147/25806 1 0 0 1 0 1 0 0 0 0
  -2180/391 1 0 0 1 1 0 0 0 0 0
  -79140/4301 1 0 0 1 0 0 1 0 0 0
  -148031/12903 0 1 0 1 0 1 0 0 0 0
  -329796/4301 0 1 0 1 1 0 0 0 0 0
  -385772/4301 0 1 0 1 0 0 1 0 0 0
  18871/38709 0 0 1 1 0 1 0 0 0 0
  -13495/12903 0 0 1 1 1 0 0 0 0 0
  27868/4301 0 0 1 1 0 0 1 0 0 0
  -53765/25806 0 0 0 2 0 1 0 0 0 0
  1171/4301 0 0 0 2 1 0 0 0 0 0
  42865/4301 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 33 terms
  1 1 0 0 0 0 0 1 1 0 0
  252229/423890 0 1 0 0 0 0 1 1 0 0
  271984/635835 0 1 0 0 0 1 0 0 0 1
  -120128/211945 0 1 0 0 1 0 0 0 0 1
  -293632/211945 0 1 0 0 0 0 1 0 0 1
  57808/211945 0 1 0 0 0 1 0 0 1 0
  41408/211945 0 1 0 0 1 0 0 0 1 0
  466976/211945 0 1 0 0 0 0 1 0 1 0
  -166168/211945 2 1 0 0 0 0 0 0 0 0
  -3943247/211945 1 2 0 0 0 0 0 0 0 0
  2661632/211945 0 3 0 0 0 0 0 0 0 0
  476831/1271670 0 0 1 0 0 0 1 1 0 0
  41144/1907505 0 0 1 0 0 1 0 0 0 1
  309088/635835 0 0 1 0 1 0 0 0 1 0
  445042/1907505 2 0 1 0 0 0 0 0 0 0
  13192649/1907505 1 1 1 0 0 0 0 0 0 0
  11400568/1907505 0 2 1 0 0 0 0 0 0 0
  29776/82935 1 0 2 0 0 0 0 0 0 0
  3216638/1907505 0 1 2 0 0 0 0 0 0 0
  207190/381501 0 0 3 0 0 0 0 0 0 0
  -49204/635835 0 0 0 1 0 0 1 1 0 0
  -464/16587 0 0 0 1 0 1 0 0 0 1
  13328/635835 0 0 0 1 1 0 0 0 1 0
  63344/1907505 2 0 0 1 0 0 0 0 0 0
  62504/82935 1 1 0 1 0 0 0 0 0 0
  4091744/1907505 0 2 0 1 0 0 0 0 0 0
  -39092/635835 1 0 1 1 0 0 0 0 0 0
  -116036/211945 0 1 1 1 0 0 0 0 0 0
  232352/1907505 0 0 2 1 0 0 0 0 0 0
  -33344/1907505 1 0 0 2 0 0 0 0 0 0
  -1647614/1907505 0 1 0 2 0 0 0 0 0 0
  -39758/1907505 0 0 1 2 0 0 0 0 0 0
  36688/1907505 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 33 terms
  1 1 0 0 0 1 0 0 1 0 0
  31195/42389 0 1 0 0 0 0 1 1 0 0
  -301136/381501 0 1 0 0 0 1 0 0 0 1
  882196/127167 0 1 0 0 1 0 0 0 0 1
  1817624/127167 0 1 0 0 0 0 1 0 0 1
  -100346/127167 0 1 0 0 0 1 0 0 1 0
  239264/127167 0 1 0 0 1 0 0 0 1 0
  -466936/127167 0 1 0 0 0 0 1 0 1 0
  538072/127167 2 1 0 0 0 0 0 0 0 0
  5803862/127167 1 2 0 0 0 0 0 0 0 0
  -4656188/127167 0 3 0 0 0 0 0 0 0 0
  23515/169556 0 0 1 0 0 0 1 1 0 0
  452/381501 0 0 1 0 0 1 0 0 0 1
  -39062/42389 0 0 1 0 1 0 0 0 1 0
  -310667/381501 2 0 1 0 0 0 0 0 0 0
  -5522387/254334 1 1 1 0 0 0 0 0 0 0
  -2198164/381501 0 2 1 0 0 0 0 0 0 0
  9106/16587 1 0 2 0 0 0 0 0 0 0
  145196/381501 0 1 2 0 0 0 0 0 0 0
  71449/381501 0 0 3 0 0 0 0 0 0 0
  138541/3052008 0 0 0 1 0 0 1 1 0 0
  7856/49761 0 0 0 1 0 1 0 0 0 1
  -140764/381501 0 0 0 1 1 0 0 0 1 0
  -1145207/2289006 2 0 0 1 0 0 0 0 0 0
  -2234995/199044 1 1 0 1 0 0 0 0 0 0
  -9260092/1144503 0 2 0 1 0 0 0 0 0 0
  -475724/1144503 1 0 1 1 0 0 0 0 0 0
  9420958/1144503 0 1 1 1 0 0 0 0 0 0
  -550363/2289006 0 0 2 1 0 0 0 0 0 0
  160726/1144503 1 0 0 2 0 0 0 0 0 0
  1793284/1144503 0 1 0 2 0 0 0 0 0 0
  -490288/1144503 0 0 1 2 0 0 0 0 0 0
  180851/2289006 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 33 terms
  1 1 0 0 0 0 1 0 1 0 0
  763764/211945 0 1 0 0 0 0 1 1 0 0
  -1411112/635835 0 1 0 0 0 1 0 0 0 1
  -210416/211945 0 1 0 0 1 0 0 0 0 1
  152336/211945 0 1 0 0 0 0 1 0 0 1
  -99284/211945 0 1 0 0 0 1 0 0 1 0
  488516/211945 0 1 0 0 1 0 0 0 1 0
  -385288/211945 0 1 0 0 0 0 1 0 1 0
  1956664/211945 2 1 0 0 0 0 0 0 0 0
  53282036/211945 1 2 0 0 0 0 0 0 0 0
  -6905096/211945 0 3 0 0 0 0 0 0 0 0
  -1312547/847780 0 0 1 0 0 0 1 1 0 0
  347266/635835 0 0 1 0 0 1 0 0 0 1
  -443588/211945 0 0 1 0 1 0 0 0 1 0
  -53857/635835 2 0 1 0 0 0 0 0 0 0
  -8847053/1271670 1 1 1 0 0 0 0 0 0 0
  -4203936/211945 0 2 1 0 0 0 0 0 0 0
  47444/27645 1 0 2 0 0 0 0 0 0 0
  4108552/635835 0 1 2 0 0 0 0 0 0 0
  -41201/42389 0 0 3 0 0 0 0 0 0 0
  1852733/2543340 0 0 0 1 0 0 1 1 0 0
  448/16587 0 0 0 1 0 1 0 0 0 1
  378356/635835 0 0 0 1 1 0 0 0 1 0
  623483/1907505 2 0 0 1 0 0 0 0 0 0
  1697581/165870 1 1 0 1 0 0 0 0 0 0
  -15119992/1907505 0 2 0 1 0 0 0 0 0 0
  485518/1907505 1 0 1 1 0 0 0 0 0 0
  26683972/1907505 0 1 1 1 0 0 0 0 0 0
  1025659/1907505 0 0 2 1 0 0 0 0 0 0
  -163418/1907505 1 0 0 2 0 0 0 0 0 0
  -12169928/1907505 0 1 0 2 0 0 0 0 0 0
  -661381/1907505 0 0 1 2 0 0 0 0 0 0
  -133229/1907505 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 1 0 0 0 0 0 2 0 0 0
  36/35 0 1 0 0 1 0 1 0 0 0
  27/7 0 1 0 0 0 0 2 0 0 0
  -97/420 1 1 0 0 0 0 0 1 0 0
  -1/210 1 1 0 0 0 0 0 0 0 1
  -19/210 1 1 0 0 0 0 0 0 1 0
  -31/42 0 2 0 0 0 0 0 1 0 0
  19/105 0 2 0 0 0 0 0 0 0 1
  67/105 0 2 0 0 0 0 0 0 1 0
  -65/4104 0 0 1 0 1 1 0 0 0 0
  -10349/11970 0 0 1 0 2 0 0 0 0 0
  27007/143640 0 0 1 0 0 1 1 0 0 0
  -26143/23940 0 0 1 0 1 0 1 0 0 0
  14765/9576 0 0 1 0 0 0 2 0 0 0
  155923/574560 1 0 1 0 0 0 0 1 0 0
  28583/287280 1 0 1 0 0 0 0 0 0 1
  74887/287280 1 0 1 0 0 0 0 0 1 0
  65/4104 0 1 1 0 0 0 0 1 0 0
  25526/17955 0 1 1 0 0 0 0 0 0 1
  190087/71820 0 1 1 0 0 0 0 0 1 0
  167/912 0 0 2 0 0 0 0 0 0 1
  14765/57456 0 0 2 0 0 0 0 0 1 0
  6701/47880 0 0 0 1 1 1 0 0 0 0
  29/114 0 0 0 1 2 0 0 0 0 0
  73/6840 0 0 0 1 0 1 1 0 0 0
  -1787/1596 0 0 0 1 1 0 1 0 0 0
  -6497/2280 0 0 0 1 0 0 2 0 0 0
  -55829/191520 1 0 0 1 0 0 0 1 0 0
  -10561/95760 1 0 0 1 0 0 0 0 0 1
  73/13680 1 0 0 1 0 0 0 0 1 0
  -6701/47880 0 1 0 1 0 0 0 1 0 0
  -6847/5985 0 1 0 1 0 0 0 0 0 1
  -26009/23940 0 1 0 1 0 0 0 0 1 0
  183/760 0 0 1 1 0 0 0 1 0 0
  -1817/4788 0 0 1 1 0 0 0 0 0 1
  -10943/28728 0 0 1 1 0 0 0 0 1 0
  -519/5320 0 0 0 2 0 0 0 1 0 0
  2167/31920 0 0 0 2 0 0 0 0 0 1
  73/13680 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 1 0 0 0 1 0 1 0 0 0
  2/7 0 1 0 0 1 0 1 0 0 0
  37/28 0 1 0 0 0 0 2 0 0 0
  211/336 1 1 0 0 0 0 0 1 0 0
  -71/168 1 1 0 0 0 0 0 0 0 1
  163/168 1 1 0 0 0 0 0 0 1 0
  -43/168 0 2 0 0 0 0 0 1 0 0
  5/84 0 2 0 0 0 0 0 0 0 1
  8/21 0 2 0 0 0 0 0 0 1 0
  1543/16416 0 0 1 0 1 1 0 0 0 0
  583/4788 0 0 1 0 2 0 0 0 0 0
  27287/114912 0 0 1 0 0 1 1 0 0 0
  3817/19152 0 0 1 0 1 0 1 0 0 0
  10601/38304 0 0 1 0 0 0 2 0 0 0
  -124525/459648 1 0 1 0 0 0 0 1 0 0
  19651/229824 1 0 1 0 0 0 0 0 0 1
  27287/229824 1 0 1 0 0 0 0 0 1 0
  -1543/16416 0 1 1 0 0 0 0 1 0 0
  1240/3591 0 1 1 0 0 0 0 0 0 1
  66383/57456 0 1 1 0 0 0 0 0 1 0
  273/1216 0 0 2 0 0 0 0 0 0 1
  10601/229824 0 0 2 0 0 0 0 0 1 0
  1447/28728 0 0 0 1 1 1 0 0 0 0
  427/2736 0 0 0 1 2 0 0 0 0 0
  -263/8208 0 0 0 1 0 1 1 0 0 0
  -491/1197 0 0 0 1 1 0 1 0 0 0
  -3611/2736 0 0 0 1 0 0 2 0 0 0
  -18689/229824 1 0 0 1 0 0 0 1 0 0
  -1345/28728 1 0 0 1 0 0 0 0 0 1
  -263/16416 1 0 0 1 0 0 0 0 1 0
  -1447/28728 0 1 0 1 0 0 0 1 0 0
  -1469/3591 0 1 0 1 0 0 0 0 0 1
  -13397/28728 0 1 0 1 0 0 0 0 1 0
  33/608 0 0 1 1 0 0 0 1 0 0
  -10139/76608 0 0 1 1 0 0 0 0 0 1
  -23267/229824 0 0 1 1 0 0 0 0 1 0
  -311/12768 0 0 0 2 0 0 0 1 0 0
  797/38304 0 0 0 2 0 0 0 0 0 1
  -263/16416 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 1 0 0 0 0 1 1 0 0 0
  -114/5 0 1 0 0 1 0 1 0 0 0
  -69 0 1 0 0 0 0 2 0 0 0
  91/20 1 1 0 0 0 0 0 1 0 0
  -7/10 1 1 0 0 0 0 0 0 0 1
  -3/10 1 1 0 0 0 0 0 0 1 0
  31/2 0 2 0 0 0 0 0 1 0 0
  -17/5 0 2 0 0 0 0 0 0 0 1
  -66/5 0 2 0 0 0 0 0 0 1 0
  -961/1368 0 0 1 0 1 1 0 0 0 0
  4831/285 0 0 1 0 2 0 0 0 0 0
  -42211/6840 0 0 1 0 0 1 1 0 0 0
  24499/1140 0 0 1 0 1 0 1 0 0 0
  -12809/456 0 0 1 0 0 0 2 0 0 0
  -97759/27360 1 0 1 0 0 0 0 1 0 0
  -31199/13680 1 0 1 0 0 0 0 0 0 1
  -55891/13680 1 0 1 0 0 0 0 0 1 0
  961/1368 0 1 1 0 0 0 0 1 0 0
  -21113/855 0 1 1 0 0 0 0 0 0 1
  -197911/3420 0 1 1 0 0 0 0 0 1 0
  -2181/304 0 0 2 0 0 0 0 0 0 1
  -12809/2736 0 0 2 0 0 0 0 0 1 0
  -107/45 0 0 0 1 1 1 0 0 0 0
  -47/12 0 0 0 1 2 0 0 0 0 0
  77/180 0 0 0 1 0 1 1 0 0 0
  85/3 0 0 0 1 1 0 1 0 0 0
  3857/60 0 0 0 1 0 0 2 0 0 0
  3857/720 1 0 0 1 0 0 0 1 0 0
  359/180 1 0 0 1 0 0 0 0 0 1
  -103/360 1 0 0 1 0 0 0 0 1 0
  107/45 0 1 0 1 0 0 0 1 0 0
  1007/45 0 1 0 1 0 0 0 0 0 1
  2147/90 0 1 0 1 0 0 0 0 1 0
  -3209/760 0 0 1 1 0 0 0 1 0 0
  7415/912 0 0 1 1 0 0 0 0 0 1
  2319/304 0 0 1 1 0 0 0 0 1 0
  69/40 0 0 0 2 0 0 0 1 0 0
  -161/120 0 0 0 2 0 0 0 0 0 1
  -103/360 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 1 0 0 0 2 0 0 0 0 0
  54/7 0 1 0 0 1 0 1 0 0 0
  405/14 0 1 0 0 0 0 2 0 0 0
  -697/168 1 1 0 0 0 0 0 1 0 0
  221/84 1 1 0 0 0 0 0 0 0 1
  307/84 1 1 0 0 0 0 0 0 1 0
  -689/84 0 2 0 0 0 0 0 1 0 0
  85/42 0 2 0 0 0 0 0 0 0 1
  160/21 0 2 0 0 0 0 0 0 1 0
  257/912 0 0 1 0 1 1 0 0 0 0
  -1290/133 0 0 1 0 2 0 0 0 0 0
  6339/2128 0 0 1 0 0 1 1 0 0 0
  -13913/1064 0 0 1 0 1 0 1 0 0 0
  29191/2128 0 0 1 0 0 0 2 0 0 0
  22063/8512 1 0 1 0 0 0 0 1 0 0
  3991/4256 1 0 1 0 0 0 0 0 0 1
  6339/4256 1 0 1 0 0 0 0 0 1 0
  -257/912 0 1 1 0 0 0 0 1 0 0
  10709/798 0 1 1 0 0 0 0 0 0 1
  31319/1064 0 1 1 0 0 0 0 0 1 0
  1991/608 0 0 2 0 0 0 0 0 0 1
  29191/12768 0 0 2 0 0 0 0 0 1 0
  35149/28728 0 0 0 1 1 1 0 0 0 0
  1319/1368 0 0 0 1 2 0 0 0 0 0
  -31/1026 0 0 0 1 0 1 1 0 0 0
  -71501/4788 0 0 0 1 1 0 1 0 0 0
  -20987/684 0 0 0 1 0 0 2 0 0 0
  -13687/7182 1 0 0 1 0 0 0 1 0 0
  -47927/57456 1 0 0 1 0 0 0 0 0 1
  -31/2052 1 0 0 1 0 0 0 0 1 0
  -35149/28728 0 1 0 1 0 0 0 1 0 0
  -87985/7182 0 1 0 1 0 0 0 0 0 1
  -81209/7182 0 1 0 1 0 0 0 0 1 0
  2009/912 0 0 1 1 0 0 0 1 0 0
  -44173/12768 0 0 1 1 0 0 0 0 0 1
  -416483/114912 0 0 1 1 0 0 0 0 1 0
  -6785/6384 0 0 0 2 0 0 0 1 0 0
  4853/9576 0 0 0 2 0 0 0 0 0 1
  -31/2052 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 1 0 0 0 1 1 0 0 0 0
  1734/35 0 1 0 0 1 0 1 0 0 0
  2097/14 0 1 0 0 0 0 2 0 0 0
  -3667/280 1 1 0 0 0 0 0 1 0 0
  279/140 1 1 0 0 0 0 0 0 0 1
  541/140 1 1 0 0 0 0 0 0 1 0
  -997/28 0 2 0 0 0 0 0 1 0 0
  579/70 0 2 0 0 0 0 0 0 0 1
  1066/35 0 2 0 0 0 0 0 0 1 0
  4181/2736 0 0 1 0 1 1 0 0 0 0
  -157337/3990 0 0 1 0 2 0 0 0 0 0
  1331177/95760 0 0 1 0 0 1 1 0 0 0
  -816233/15960 0 0 1 0 1 0 1 0 0 0
  414955/6384 0 0 1 0 0 0 2 0 0 0
  3975053/383040 1 0 1 0 0 0 0 1 0 0
  953773/191520 1 0 1 0 0 0 0 0 0 1
  1331177/191520 1 0 1 0 0 0 0 0 1 0
  -4181/2736 0 1 1 0 0 0 0 1 0 0
  340958/5985 0 1 1 0 0 0 0 0 0 1
  6309977/47880 0 1 1 0 0 0 0 0 1 0
  9833/608 0 0 2 0 0 0 0 0 0 1
  414955/38304 0 0 2 0 0 0 0 0 1 0
  24467/3990 0 0 0 1 1 1 0 0 0 0
  1799/152 0 0 0 1 2 0 0 0 0 0
  199/2280 0 0 0 1 0 1 1 0 0 0
  -14809/266 0 0 0 1 1 0 1 0 0 0
  -109481/760 0 0 0 1 0 0 2 0 0 0
  -970727/63840 1 0 0 1 0 0 0 1 0 0
  -70409/15960 1 0 0 1 0 0 0 0 0 1
  199/4560 1 0 0 1 0 0 0 0 1 0
  -24467/3990 0 1 0 1 0 0 0 1 0 0
  -107671/1995 0 1 0 1 0 0 0 0 0 1
  -437747/7980 0 1 0 1 0 0 0 0 1 0
  14749/1520 0 0 1 1 0 0 0 1 0 0
  -230029/12768 0 0 1 1 0 0 0 0 0 1
  -653405/38304 0 0 1 1 0 0 0 0 1 0
  -44257/10640 0 0 0 2 0 0 0 1 0 0
  25951/10640 0 0 0 2 0 0 0 0 0 1
  199/4560 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 37 terms
  1 0 0 0 0 0 0 0 0 2 1
  -24812769/847780 0 1 0 0 0 0 1 1 0 0
  -29109946/1907505 0 1 0 0 0 1 0 0 0 1
  3190172/635835 0 1 0 0 1 0 0 0 0 1
  -29096192/635835 0 1 0 0 0 0 1 0 0 1
  -4203062/635835 0 1 0 0 0 1 0 0 1 0
  -5138912/635835 0 1 0 0 1 0 0 0 1 0
  -67830314/635835 0 1 0 0 0 0 1 0 1 0
  11222227/635835 2 1 0 0 0 0 0 0 0 0
  536208841/1271670 1 2 0 0 0 0 0 0 0 0
  -283321328/635835 0 3 0 0 0 0 0 0 0 0
  -521568/211945 0 0 1 0 0 0 1 1 0 0
  884968/1907505 0 0 1 0 0 1 0 0 0 1
  2 0 0 1 0 0 1 0 0 1 0
  -966808/211945 0 0 1 0 1 0 0 0 1 0
  -2 0 0 1 0 0 0 1 0 1 0
  6535304/1907505 2 0 1 0 0 0 0 0 0 0
  31779226/635835 1 1 1 0 0 0 0 0 0 0
  -329940224/1907505 0 2 1 0 0 0 0 0 0 0
  -504898/82935 1 0 2 0 0 0 0 0 0 0
  -133141139/1907505 0 1 2 0 0 0 0 0 0 0
  -2423780/381501 0 0 3 0 0 0 0 0 0 0
  -7532084/1907505 0 0 0 1 0 0 1 1 0 0
  32768/49761 0 0 0 1 0 1 0 0 0 1
  2/3 0 0 0 1 0 1 0 0 1 0
  -3670652/1907505 0 0 0 1 1 0 0 0 1 0
  -10 0 0 0 1 0 0 1 0 1 0
  -14972396/5722515 2 0 0 1 0 0 0 0 0 0
  -13729106/248805 1 1 0 1 0 0 0 0 0 0
  -757364936/5722515 0 2 0 1 0 0 0 0 0 0
  -262036/5722515 1 0 1 1 0 0 0 0 0 0
  -38222554/5722515 0 1 1 1 0 0 0 0 0 0
  15736112/5722515 0 0 2 1 0 0 0 0 0 0
  3719486/5722515 1 0 0 2 0 0 0 0 0 0
  118035881/5722515 0 1 0 2 0 0 0 0 0 0
  -23649608/5722515 0 0 1 2 0 0 0 0 0 0
  -1072/5722515 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 34 terms
  1 0 0 0 0 0 0 0 1 2 0
  -424017/84778 0 1 0 0 0 0 1 1 0 0
  -1936228/381501 0 1 0 0 0 1 0 0 0 1
  -4016740/127167 0 1 0 0 1 0 0 0 0 1
  -546752/127167 0 1 0 0 0 0 1 0 0 1
  -187124/127167 0 1 0 0 0 1 0 0 1 0
  -757964/127167 0 1 0 0 1 0 0 0 1 0
  2385328/127167 0 1 0 0 0 0 1 0 1 0
  -1336946/127167 2 1 0 0 0 0 0 0 0 0
  11180333/127167 1 2 0 0 0 0 0 0 0 0
  -3445184/127167 0 3 0 0 0 0 0 0 0 0
  -317949/42389 0 0 1 0 0 0 1 1 0 0
  273490/381501 0 0 1 0 0 1 0 0 0 1
  -146720/42389 0 0 1 0 1 0 0 0 1 0
  -8 0 0 1 0 0 0 1 0 1 0
  -124300/381501 2 0 1 0 0 0 0 0 0 0
  -3490538/127167 1 1 1 0 0 0 0 0 0 0
  -20924000/381501 0 2 1 0 0 0 0 0 0 0
  12098/16587 1 0 2 0 0 0 0 0 0 0
  -857582/381501 0 1 2 0 0 0 0 0 0 0
  -2759740/381501 0 0 3 0 0 0 0 0 0 0
  5029943/763002 0 0 0 1 0 0 1 1 0 0
  10498/49761 0 0 0 1 0 1 0 0 0 1
  -730424/381501 0 0 0 1 1 0 0 0 1 0
  -1268582/1144503 2 0 0 1 0 0 0 0 0 0
  -1264781/49761 1 1 0 1 0 0 0 0 0 0
  79825864/1144503 0 2 0 1 0 0 0 0 0 0
  3502880/1144503 1 0 1 1 0 0 0 0 0 0
  5918540/1144503 0 1 1 1 0 0 0 0 0 0
  6260894/1144503 0 0 2 1 0 0 0 0 0 0
  104438/1144503 1 0 0 2 0 0 0 0 0 0
  4059818/1144503 0 1 0 2 0 0 0 0 0 0
  -1201700/1144503 0 0 1 2 0 0 0 0 0 0
  192266/1144503 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 1 0 0 0 2 0
  -102 0 1 0 0 1 0 1 0 0 0
  -262 0 1 0 0 0 0 2 0 0 0
  109/6 1 1 0 0 0 0 0 1 0 0
  -2/3 1 1 0 0 0 0 0 0 0 1
  -6 1 1 0 0 0 0 0 0 1 0
  191/3 0 2 0 0 0 0 0 1 0 0
  -50/3 0 2 0 0 0 0 0 0 0 1
  -48 0 2 0 0 0 0 0 0 1 0
  -149/54 0 0 1 0 1 1 0 0 0 0
  1277/18 0 0 1 0 2 0 0 0 0 0
  -686/27 0 0 1 0 0 1 1 0 0 0
  823/9 0 0 1 0 1 0 1 0 0 0
  -1010/9 0 0 1 0 0 0 2 0 0 0
  -1883/108 1 0 1 0 0 0 0 1 0 0
  -1073/108 1 0 1 0 0 0 0 0 0 1
  -857/54 1 0 1 0 0 0 0 0 1 0
  149/54 0 1 1 0 0 0 0 1 0 0
  -2630/27 0 1 1 0 0 0 0 0 0 1
  -6304/27 0 1 1 0 0 0 0 0 1 0
  -181/6 0 0 2 0 0 0 0 0 0 1
  -523/27 0 0 2 0 0 0 0 0 1 0
  -6577/684 0 0 0 1 1 1 0 0 0 0
  -1022/57 0 0 0 1 2 0 0 0 0 0
  493/684 0 0 0 1 0 1 1 0 0 0
  12395/114 0 0 0 1 1 0 1 0 0 0
  58495/228 0 0 0 1 0 0 2 0 0 0
  59989/2736 1 0 0 1 0 0 0 1 0 0
  11525/1368 1 0 0 1 0 0 0 0 0 1
  -1103/1368 1 0 0 1 0 0 0 0 1 0
  6577/684 0 1 0 1 0 0 0 1 0 0
  15820/171 0 1 0 1 0 0 0 0 0 1
  34201/342 0 1 0 1 0 0 0 0 1 0
  -69/4 0 0 1 1 0 0 0 1 0 0
  45995/1368 0 0 1 1 0 0 0 0 0 1
  124033/4104 0 0 1 1 0 0 0 0 1 0
  1511/228 0 0 0 2 0 0 0 1 0 0
  -2479/456 0 0 0 2 0 0 0 0 0 1
  -191/1368 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 37 terms
  1 0 0 0 0 0 0 0 0 1 2
  -20987323/847780 0 1 0 0 0 0 1 1 0 0
  22061168/1907505 0 1 0 0 0 1 0 0 0 1
  -28608736/635835 0 1 0 0 1 0 0 0 0 1
  -61166954/635835 0 1 0 0 0 0 1 0 0 1
  3160136/635835 0 1 0 0 0 1 0 0 1 0
  -16253564/635835 0 1 0 0 1 0 0 0 1 0
  -3297248/635835 0 1 0 0 0 0 1 0 1 0
  -5565997/211945 2 1 0 0 0 0 0 0 0 0
  -216932511/423890 1 2 0 0 0 0 0 0 0 0
  73160008/211945 0 3 0 0 0 0 0 0 0 0
  415793/2543340 0 0 1 0 0 0 1 1 0 0
  -4592914/1907505 0 0 1 0 0 1 0 0 0 1
  2 0 0 1 0 1 0 0 0 0 1
  -6 0 0 1 0 0 0 1 0 0 1
  2496932/635835 0 0 1 0 1 0 0 0 1 0
  16985053/1907505 2 0 1 0 0 0 0 0 0 0
  873881207/3815010 1 1 1 0 0 0 0 0 0 0
  13083448/211945 0 2 1 0 0 0 0 0 0 0
  -607736/82935 1 0 2 0 0 0 0 0 0 0
  -90464893/1907505 0 1 2 0 0 0 0 0 0 0
  -584669/127167 0 0 3 0 0 0 0 0 0 0
  -2487758/1907505 0 0 0 1 0 0 1 1 0 0
  83198/49761 0 0 0 1 0 1 0 0 0 1
  2 0 0 0 1 1 0 0 0 0 1
  6 0 0 0 1 0 0 1 0 0 1
  -9668624/1907505 0 0 0 1 1 0 0 0 1 0
  -25049672/5722515 2 0 0 1 0 0 0 0 0 0
  -32909432/248805 1 1 0 1 0 0 0 0 0 0
  666023608/5722515 0 2 0 1 0 0 0 0 0 0
  -7566772/5722515 1 0 1 1 0 0 0 0 0 0
  -559691458/5722515 0 1 1 1 0 0 0 0 0 0
  17388494/5722515 0 0 2 1 0 0 0 0 0 0
  7710692/5722515 1 0 0 2 0 0 0 0 0 0
  290949167/5722515 0 1 0 2 0 0 0 0 0 0
  16575829/5722515 0 0 1 2 0 0 0 0 0 0
  1917596/5722515 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 33 terms
  1 0 0 0 0 0 0 0 1 1 1
  -2052649/211945 0 1 0 0 0 0 1 1 0 0
  -13716884/1907505 0 1 0 0 0 1 0 0 0 1
  11367688/635835 0 1 0 0 1 0 0 0 0 1
  -4733728/635835 0 1 0 0 0 0 1 0 0 1
  -633836/211945 0 1 0 0 0 1 0 0 1 0
  2463632/635835 0 1 0 0 1 0 0 0 1 0
  -17690056/635835 0 1 0 0 0 0 1 0 1 0
  11312668/635835 2 1 0 0 0 0 0 0 0 0
  187150502/635835 1 2 0 0 0 0 0 0 0 0
  -144258992/635835 0 3 0 0 0 0 0 0 0 0
  -5734069/2543340 0 0 1 0 0 0 1 1 0 0
  -25816/635835 0 0 1 0 0 1 0 0 0 1
  -530056/635835 0 0 1 0 1 0 0 0 1 0
  220597/635835 2 0 1 0 0 0 0 0 0 0
  -62875291/3815010 1 1 1 0 0 0 0 0 0 0
  -194632976/1907505 0 2 1 0 0 0 0 0 0 0
  -87164/27645 1 0 2 0 0 0 0 0 0 0
  -6434004/211945 0 1 2 0 0 0 0 0 0 0
  -1686461/381501 0 0 3 0 0 0 0 0 0 0
  -18487849/7630020 0 0 0 1 0 0 1 1 0 0
  6952/49761 0 0 0 1 0 1 0 0 0 1
  1488752/1907505 0 0 0 1 1 0 0 0 1 0
  3913211/5722515 2 0 0 1 0 0 0 0 0 0
  9942127/497610 1 1 0 1 0 0 0 0 0 0
  -511090144/5722515 0 2 0 1 0 0 0 0 0 0
  -6341024/5722515 1 0 1 1 0 0 0 0 0 0
  -14162336/5722515 0 1 1 1 0 0 0 0 0 0
  -529487/5722515 0 0 2 1 0 0 0 0 0 0
  -344636/5722515 1 0 0 2 0 0 0 0 0 0
  -4282916/5722515 0 1 0 2 0 0 0 0 0 0
  -1085767/5722515 0 0 1 2 0 0 0 0 0 0
  -2879303/5722515 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 0 0 1 0 1 1
  -1836/35 0 1 0 0 1 0 1 0 0 0
  -768/7 0 1 0 0 0 0 2 0 0 0
  527/70 1 1 0 0 0 0 0 1 0 0
  -9/35 1 1 0 0 0 0 0 0 0 1
  -31/35 1 1 0 0 0 0 0 0 1 0
  155/7 0 2 0 0 0 0 0 1 0 0
  -78/35 0 2 0 0 0 0 0 0 0 1
  -544/35 0 2 0 0 0 0 0 0 1 0
  -421/684 0 0 1 0 1 1 0 0 0 0
  45284/1995 0 0 1 0 2 0 0 0 0 0
  -211657/23940 0 0 1 0 0 1 1 0 0 0
  114853/3990 0 0 1 0 1 0 1 0 0 0
  -72299/1596 0 0 1 0 0 0 2 0 0 0
  -677653/95760 1 0 1 0 0 0 0 1 0 0
  -164573/47880 1 0 1 0 0 0 0 0 0 1
  -259537/47880 1 0 1 0 0 0 0 0 1 0
  421/684 0 1 1 0 0 0 0 1 0 0
  -225832/5985 0 1 1 0 0 0 0 0 0 1
  -1013197/11970 0 1 1 0 0 0 0 0 1 0
  -1569/152 0 0 2 0 0 0 0 0 0 1
  -69107/9576 0 0 2 0 0 0 0 0 1 0
  -1048/315 0 0 0 1 1 1 0 0 0 0
  -41/6 0 0 0 1 2 0 0 0 0 0
  47/90 0 0 0 1 0 1 1 0 0 0
  752/21 0 0 0 1 1 0 1 0 0 0
  2687/30 0 0 0 1 0 0 2 0 0 0
  20789/2520 1 0 0 1 0 0 0 1 0 0
  1913/630 1 0 0 1 0 0 0 0 0 1
  -13/180 1 0 0 1 0 0 0 0 1 0
  1048/315 0 1 0 1 0 0 0 1 0 0
  10828/315 0 1 0 1 0 0 0 0 0 1
  12599/315 0 1 0 1 0 0 0 0 1 0
  -7607/1140 0 0 1 1 0 0 0 1 0 0
  37481/3192 0 0 1 1 0 0 0 0 0 1
  11889/1064 0 0 1 1 0 0 0 0 1 0
  919/420 0 0 0 2 0 0 0 1 0 0
  -797/420 0 0 0 2 0 0 0 0 0 1
  -13/180 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 1 0 0 0 1 1
  3186/35 0 1 0 0 1 0 1 0 0 0
  1028/7 0 1 0 0 0 0 2 0 0 0
  -1433/105 1 1 0 0 0 0 0 1 0 0
  122/105 1 1 0 0 0 0 0 0 0 1
  -324/35 1 1 0 0 0 0 0 0 1 0
  -628/21 0 2 0 0 0 0 0 1 0 0
  404/105 0 2 0 0 0 0 0 0 0 1
  384/35 0 2 0 0 0 0 0 0 1 0
  305/513 0 0 1 0 1 1 0 0 0 0
  -175012/5985 0 0 1 0 2 0 0 0 0 0
  217169/17955 0 0 1 0 0 1 1 0 0 0
  -225592/5985 0 0 1 0 1 0 1 0 0 0
  78199/1197 0 0 1 0 0 0 2 0 0 0
  835721/71820 1 0 1 0 0 0 0 1 0 0
  164551/35910 1 0 1 0 0 0 0 0 0 1
  217169/35910 1 0 1 0 0 0 0 0 1 0
  -305/513 0 1 1 0 0 0 0 1 0 0
  879596/17955 0 1 1 0 0 0 0 0 0 1
  2024908/17955 0 1 1 0 0 0 0 0 1 0
  567/38 0 0 2 0 0 0 0 0 0 1
  78199/7182 0 0 2 0 0 0 0 0 1 0
  24572/5985 0 0 0 1 1 1 0 0 0 0
  638/57 0 0 0 1 2 0 0 0 0 0
  -254/855 0 0 0 1 0 1 1 0 0 0
  -17434/399 0 0 0 1 1 0 1 0 0 0
  -34394/285 0 0 0 1 0 0 2 0 0 0
  -144139/11970 1 0 0 1 0 0 0 1 0 0
  -24611/5985 1 0 0 1 0 0 0 0 0 1
  -127/855 1 0 0 1 0 0 0 0 1 0
  -24572/5985 0 1 0 1 0 0 0 1 0 0
  -272882/5985 0 1 0 1 0 0 0 0 0 1
  -360256/5985 0 1 0 1 0 0 0 0 1 0
  901/95 0 0 1 1 0 0 0 1 0 0
  -39181/2394 0 0 1 1 0 0 0 0 0 1
  -101021/7182 0 0 1 1 0 0 0 0 1 0
  -4469/1995 0 0 0 2 0 0 0 1 0 0
  5147/1995 0 0 0 2 0 0 0 0 0 1
  -127/855 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 0 1 0 0 1 1
  36/35 0 1 0 0 1 0 1 0 0 0
  4779/14 0 1 0 0 0 0 2 0 0 0
  -4533/280 1 1 0 0 0 0 0 1 0 0
  81/140 1 1 0 0 0 0 0 0 0 1
  699/140 1 1 0 0 0 0 0 0 1 0
  -2067/28 0 2 0 0 0 0 0 1 0 0
  981/70 0 2 0 0 0 0 0 0 0 1
  4164/35 0 2 0 0 0 0 0 0 1 0
  1903/304 0 0 1 0 1 1 0 0 0 0
  -109821/1330 0 0 1 0 2 0 0 0 0 0
  330027/10640 0 0 1 0 0 1 1 0 0 0
  -548049/5320 0 0 1 0 1 0 1 0 0 0
  286323/2128 0 0 1 0 0 0 2 0 0 0
  689623/42560 1 0 1 0 0 0 0 1 0 0
  256343/21280 1 0 1 0 0 0 0 0 0 1
  478987/21280 1 0 1 0 0 0 0 0 1 0
  -1903/304 0 1 1 0 0 0 0 1 0 0
  78403/665 0 1 1 0 0 0 0 0 0 1
  1575787/5320 0 1 1 0 0 0 0 0 1 0
  21987/608 0 0 2 0 0 0 0 0 0 1
  95441/4256 0 0 2 0 0 0 0 0 1 0
  24034/1995 0 0 0 1 1 1 0 0 0 0
  2213/152 0 0 0 1 2 0 0 0 0 0
  -16439/2280 0 0 0 1 0 1 1 0 0 0
  -39793/266 0 0 0 1 1 0 1 0 0 0
  -239519/760 0 0 0 1 0 0 2 0 0 0
  -1359833/63840 1 0 0 1 0 0 0 1 0 0
  -151181/15960 1 0 0 1 0 0 0 0 0 1
  15481/4560 1 0 0 1 0 0 0 0 1 0
  -24034/1995 0 1 0 1 0 0 0 1 0 0
  -196159/1995 0 1 0 1 0 0 0 0 0 1
  -671033/7980 0 1 0 1 0 0 0 0 1 0
  25671/1520 0 0 1 1 0 0 0 1 0 0
  -170109/4256 0 0 1 1 0 0 0 0 0 1
  -459869/12768 0 0 1 1 0 0 0 0 1 0
  -102363/10640 0 0 0 2 0 0 0 1 0 0
  74969/10640 0 0 0 2 0 0 0 0 0 1
  6361/4560 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 0 0 0 2 1 0
  8578498/211945 0 1 0 0 0 0 1 1 0 0
  5553608/1907505 0 1 0 0 0 1 0 0 0 1
  -11455336/635835 0 1 0 0 1 0 0 0 0 1
  18909616/635835 0 1 0 0 0 0 1 0 0 1
  -195368/211945 0 1 0 0 0 1 0 0 1 0
  -9644744/635835 0 1 0 0 1 0 0 0 1 0
  -12408008/635835 0 1 0 0 0 0 1 0 1 0
  -5439376/635835 2 1 0 0 0 0 0 0 0 0
  -12706004/635835 1 2 0 0 0 0 0 0 0 0
  88943984/635835 0 3 0 0 0 0 0 0 0 0
  2/3 0 0 1 0 0 1 0 1 0 0
  1469257/635835 0 0 1 0 0 0 1 1 0 0
  2258432/635835 0 0 1 0 0 1 0 0 0 1
  -975608/635835 0 0 1 0 1 0 0 0 1 0
  -5713004/635835 2 0 1 0 0 0 0 0 0 0
  -447651874/1907505 1 1 1 0 0 0 0 0 0 0
  463740032/1907505 0 2 1 0 0 0 0 0 0 0
  171576/9215 1 0 2 0 0 0 0 0 0 0
  80899424/635835 0 1 2 0 0 0 0 0 0 0
  4394192/381501 0 0 3 0 0 0 0 0 0 0
  -2/3 0 0 0 1 0 1 0 1 0 0
  -12 0 0 0 1 1 0 0 1 0 0
  -54670351/3815010 0 0 0 1 0 0 1 1 0 0
  -39952/49761 0 0 0 1 0 1 0 0 0 1
  5439616/1907505 0 0 0 1 1 0 0 0 1 0
  24410218/5722515 2 0 0 1 0 0 0 0 0 0
  24969913/248805 1 1 0 1 0 0 0 0 0 0
  279394528/5722515 0 2 0 1 0 0 0 0 0 0
  20812928/5722515 1 0 1 1 0 0 0 0 0 0
  720444152/5722515 0 1 1 1 0 0 0 0 0 0
  -88734886/5722515 0 0 2 1 0 0 0 0 0 0
  -5017048/5722515 1 0 0 2 0 0 0 0 0 0
  -279363088/5722515 0 1 0 2 0 0 0 0 0 0
  50805004/5722515 0 0 1 2 0 0 0 0 0 0
  -9359074/5722515 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 0 0 1 1 1 0
  1536/35 0 1 0 0 1 0 1 0 0 0
  480/7 0 1 0 0 0 0 2 0 0 0
  -96/35 1 1 0 0 0 0 0 1 0 0
  24/35 1 1 0 0 0 0 0 0 0 1
  -34/35 1 1 0 0 0 0 0 0 1 0
  -12/7 0 2 0 0 0 0 0 1 0 0
  -72/35 0 2 0 0 0 0 0 0 0 1
  -136/35 0 2 0 0 0 0 0 0 1 0
  -46/57 0 0 1 0 1 1 0 0 0 0
  -1838/665 0 0 1 0 2 0 0 0 0 0
  236/1995 0 0 1 0 0 1 1 0 0 0
  2092/665 0 0 1 0 1 0 1 0 0 0
  2320/133 0 0 1 0 0 0 2 0 0 0
  2591/1995 1 0 1 0 0 0 0 1 0 0
  887/1995 1 0 1 0 0 0 0 0 0 1
  118/1995 1 0 1 0 0 0 0 0 1 0
  46/57 0 1 1 0 0 0 0 1 0 0
  1364/1995 0 1 1 0 0 0 0 0 0 1
  22252/1995 0 1 1 0 0 0 0 0 1 0
  134/57 0 0 2 0 0 0 0 0 0 1
  564/133 0 0 2 0 0 0 0 0 1 0
  4262/5985 0 0 0 1 1 1 0 0 0 0
  74/57 0 0 0 1 2 0 0 0 0 0
  136/855 0 0 0 1 0 1 1 0 0 0
  -3988/399 0 0 0 1 1 0 1 0 0 0
  -6404/285 0 0 0 1 0 0 2 0 0 0
  -11042/5985 1 0 0 1 0 0 0 1 0 0
  -4001/5985 1 0 0 1 0 0 0 0 0 1
  68/855 1 0 0 1 0 0 0 0 1 0
  -4262/5985 0 1 0 1 0 0 0 1 0 0
  -46532/5985 0 1 0 1 0 0 0 0 0 1
  -60196/5985 0 1 0 1 0 0 0 0 1 0
  343/285 0 0 1 1 0 0 0 1 0 0
  -1184/399 0 0 1 1 0 0 0 0 0 1
  -4412/1197 0 0 1 1 0 0 0 0 1 0
  -989/1995 0 0 0 2 0 0 0 1 0 0
  902/1995 0 0 0 2 0 0 0 0 0 1
  68/855 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 1 0 0 1 1 0
  -2868/35 0 1 0 0 1 0 1 0 0 0
  -863/7 0 1 0 0 0 0 2 0 0 0
  2711/420 1 1 0 0 0 0 0 1 0 0
  -247/210 1 1 0 0 0 0 0 0 0 1
  69/70 1 1 0 0 0 0 0 0 1 0
  701/42 0 2 0 0 0 0 0 1 0 0
  -347/105 0 2 0 0 0 0 0 0 0 1
  -72/35 0 2 0 0 0 0 0 0 1 0
  1247/4104 0 0 1 0 1 1 0 0 0 0
  95176/5985 0 0 1 0 2 0 0 0 0 0
  -959341/143640 0 0 1 0 0 1 1 0 0 0
  278149/23940 0 0 1 0 1 0 1 0 0 0
  -385703/9576 0 0 1 0 0 0 2 0 0 0
  -3237889/574560 1 0 1 0 0 0 0 1 0 0
  -765929/287280 1 0 1 0 0 0 0 0 0 1
  -959341/287280 1 0 1 0 0 0 0 0 1 0
  1489/4104 0 1 1 0 0 0 0 1 0 0
  -500198/17955 0 1 1 0 0 0 0 0 0 1
  -5010421/71820 0 1 1 0 0 0 0 0 1 0
  -2639/304 0 0 2 0 0 0 0 0 0 1
  -385703/57456 0 0 2 0 0 0 0 0 1 0
  -9796/5985 0 0 0 1 1 1 0 0 0 0
  -1423/228 0 0 0 1 2 0 0 0 0 0
  3493/3420 0 0 0 1 0 1 1 0 0 0
  8483/399 0 0 0 1 1 0 1 0 0 0
  68173/1140 0 0 0 1 0 0 2 0 0 0
  582571/95760 1 0 0 1 0 0 0 1 0 0
  55567/23940 1 0 0 1 0 0 0 0 0 1
  3493/6840 1 0 0 1 0 0 0 0 1 0
  5806/5985 0 1 0 1 0 0 0 1 0 0
  173836/5985 0 1 0 1 0 0 0 0 0 1
  444811/11970 0 1 0 1 0 0 0 0 1 0
  -12157/2280 0 0 1 1 0 0 0 1 0 0
  172385/19152 0 0 1 1 0 0 0 0 0 1
  380785/57456 0 0 1 1 0 0 0 0 1 0
  10267/5320 0 0 0 2 0 0 0 1 0 0
  -20443/15960 0 0 0 2 0 0 0 0 0 1
  3493/6840 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 40 terms
  1 0 0 0 0 0 1 0 1 1 0
  7344/35 0 1 0 0 1 0 1 0 0 0
  2673/7 0 1 0 0 0 0 2 0 0 0
  -2151/140 1 1 0 0 0 0 0 1 0 0
  387/70 1 1 0 0 0 0 0 0 0 1
  -207/70 1 1 0 0 0 0 0 0 1 0
  -1233/14 0 2 0 0 0 0 0 1 0 0
  1467/35 0 2 0 0 0 0 0 0 0 1
  1476/35 0 2 0 0 0 0 0 0 1 0
  2635/456 0 0 1 0 1 1 0 0 0 0
  -52072/665 0 0 1 0 2 0 0 0 0 0
  501967/15960 0 0 1 0 0 1 1 0 0 0
  -261463/2660 0 0 1 0 1 0 1 0 0 0
  128717/1064 0 0 1 0 0 0 2 0 0 0
  1234603/63840 1 0 1 0 0 0 0 1 0 0
  393443/31920 1 0 1 0 0 0 0 0 0 1
  629647/31920 1 0 1 0 0 0 0 0 1 0
  -6283/456 0 1 1 0 0 0 0 1 0 0
  301646/1995 0 1 1 0 0 0 0 0 0 1
  2809087/7980 0 1 1 0 0 0 0 0 1 0
  -2 0 0 2 0 0 0 0 1 0 0
  10669/304 0 0 2 0 0 0 0 0 0 1
  128717/6384 0 0 2 0 0 0 0 0 1 0
  19417/3990 0 0 0 1 1 1 0 0 0 0
  1907/76 0 0 0 1 2 0 0 0 0 0
  -5663/1140 0 0 0 1 0 1 1 0 0 0
  -10618/133 0 0 0 1 1 0 1 0 0 0
  -87083/380 0 0 0 1 0 0 2 0 0 0
  -652361/31920 1 0 0 1 0 0 0 1 0 0
  -18608/1995 1 0 0 1 0 0 0 0 0 1
  -5663/2280 1 0 0 1 0 0 0 0 1 0
  -35377/3990 0 1 0 1 0 0 0 1 0 0
  -240266/1995 0 1 0 1 0 0 0 0 0 1
  -591881/3990 0 1 0 1 0 0 0 0 1 0
  17637/760 0 0 1 1 0 0 0 1 0 0
  -73319/2128 0 0 1 1 0 0 0 0 0 1
  -39301/2128 0 0 1 1 0 0 0 0 1 0
  -46201/5320 0 0 0 2 0 0 0 1 0 0
  27373/5320 0 0 0 2 0 0 0 0 0 1
  -5663/2280 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 37 terms
  1 0 0 0 0 0 0 2 0 1 0
  365/276 0 1 0 0 0 0 0 0 1 1
  53/138 0 1 0 0 0 0 0 0 2 0
  -13/23 1 1 0 0 0 1 0 0 0 0
  20/23 1 1 0 0 1 0 0 0 0 0
  206/23 1 1 0 0 0 0 1 0 0 0
  -60/23 0 2 0 0 0 1 0 0 0 0
  -525/23 0 2 0 0 1 0 0 0 0 0
  -573/46 0 2 0 0 0 0 1 0 0 0
  -31589/77418 0 0 1 0 0 0 0 1 0 1
  -15073/77418 0 0 1 0 0 0 0 1 1 0
  77651/154836 0 0 1 0 0 0 0 0 1 1
  1/6 0 0 1 0 0 0 0 0 2 0
  -9718/38709 1 0 1 0 0 1 0 0 0 0
  4067/7038 1 0 1 0 1 0 0 0 0 0
  116546/38709 1 0 1 0 0 0 1 0 0 0
  44780/38709 0 1 1 0 0 1 0 0 0 0
  93751/77418 0 1 1 0 1 0 0 0 0 0
  188687/38709 0 1 1 0 0 0 1 0 0 0
  16516/116127 0 0 2 0 0 1 0 0 0 0
  182/99 0 0 2 0 1 0 0 0 0 0
  197/391 0 0 2 0 0 0 1 0 0 0
  18016/38709 0 0 0 1 0 0 0 1 0 1
  -60473/309672 0 0 0 1 0 0 0 1 1 0
  -105929/154836 0 0 0 1 0 0 0 0 1 1
  -20965/154836 1 0 0 1 0 1 0 0 0 0
  -5548/3519 1 0 0 1 1 0 0 0 0 0
  -161210/38709 1 0 0 1 0 0 1 0 0 0
  -28737/8602 0 1 0 1 0 1 0 0 0 0
  -858545/38709 0 1 0 1 1 0 0 0 0 0
  -996620/38709 0 1 0 1 0 0 1 0 0 0
  24053/77418 0 0 1 1 0 1 0 0 0 0
  -3643/25806 0 0 1 1 1 0 0 0 0 0
  2858/4301 0 0 1 1 0 0 1 0 0 0
  -248947/464508 0 0 0 2 0 1 0 0 0 0
  16127/77418 0 0 0 2 1 0 0 0 0 0
  20975/8602 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 1 0 1 0 1 0
  -841/368 0 1 0 0 0 0 0 0 1 1
  -77/184 0 1 0 0 0 0 0 0 2 0
  229/276 1 1 0 0 0 1 0 0 0 0
  -85/92 1 1 0 0 1 0 0 0 0 0
  -331/23 1 1 0 0 0 0 1 0 0 0
  1087/276 0 2 0 0 0 1 0 0 0 0
  3479/92 0 2 0 0 1 0 0 0 0 0
  5983/184 0 2 0 0 0 0 1 0 0 0
  113725/206448 0 0 1 0 0 0 0 1 0 1
  10001/103224 0 0 1 0 0 0 0 1 1 0
  -71747/206448 0 0 1 0 0 0 0 0 1 1
  15716/38709 1 0 1 0 0 1 0 0 0 0
  -1051/3128 1 0 1 0 1 0 0 0 0 0
  -23611/8602 1 0 1 0 0 0 1 0 0 0
  -235717/154836 0 1 1 0 0 1 0 0 0 0
  -2587/34408 0 1 1 0 1 0 0 0 0 0
  -50827/17204 0 1 1 0 0 0 1 0 0 0
  -31241/103224 0 0 2 0 0 1 0 0 0 0
  -26/11 0 0 2 0 1 0 0 0 0 0
  -385/1173 0 0 2 0 0 0 1 0 0 0
  -145967/206448 0 0 0 1 0 0 0 1 0 1
  121621/412896 0 0 0 1 0 0 0 1 1 0
  204095/206448 0 0 0 1 0 0 0 0 1 1
  92557/619344 1 0 0 1 0 1 0 0 0 0
  1807/782 1 0 0 1 1 0 0 0 0 0
  51767/8602 1 0 0 1 0 0 1 0 0 0
  1428809/309672 0 1 0 1 0 1 0 0 0 0
  265671/8602 0 1 0 1 1 0 0 0 0 0
  281989/8602 0 1 0 1 0 0 1 0 0 0
  -69203/309672 0 0 1 1 0 1 0 0 0 0
  251/103224 0 0 1 1 1 0 0 0 0 0
  -2837/1518 0 0 1 1 0 0 1 0 0 0
  500747/619344 0 0 0 2 0 1 0 0 0 0
  -34429/103224 0 0 0 2 1 0 0 0 0 0
  -126605/34408 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 38 terms
  1 0 0 0 0 0 1 1 0 1 0
  1/2 1 0 0 0 0 0 0 0 2 0
  521/1104 0 1 0 0 0 0 0 0 1 1
  2909/552 0 1 0 0 0 0 0 0 2 0
  1069/276 1 1 0 0 0 1 0 0 0 0
  567/92 1 1 0 0 1 0 0 0 0 0
  -591/23 1 1 0 0 0 0 1 0 0 0
  5431/276 0 2 0 0 0 1 0 0 0 0
  15643/92 0 2 0 0 1 0 0 0 0 0
  -3253/184 0 2 0 0 0 0 1 0 0 0
  2307851/619344 0 0 1 0 0 0 0 1 0 1
  334391/309672 0 0 1 0 0 0 0 1 1 0
  -3992125/619344 0 0 1 0 0 0 0 0 1 1
  177659/77418 1 0 1 0 0 1 0 0 0 0
  -215191/28152 1 0 1 0 1 0 0 0 0 0
  -2753975/77418 1 0 1 0 0 0 1 0 0 0
  -1337537/154836 0 1 1 0 0 1 0 0 0 0
  -8958791/309672 0 1 1 0 1 0 0 0 0 0
  -3812731/154836 0 1 1 0 0 0 1 0 0 0
  -1639069/929016 0 0 2 0 0 1 0 0 0 0
  -1090/99 0 0 2 0 1 0 0 0 0 0
  5845/1173 0 0 2 0 0 0 1 0 0 0
  -2951477/619344 0 0 0 1 0 0 0 1 0 1
  2646019/1238688 0 0 0 1 0 0 0 1 1 0
  4409929/619344 0 0 0 1 0 0 0 0 1 1
  1/2 0 0 0 1 0 0 0 0 2 0
  50921/68816 1 0 0 1 0 1 0 0 0 0
  115921/7038 1 0 0 1 1 0 0 0 0 0
  3682733/77418 1 0 0 1 0 0 1 0 0 0
  9920189/309672 0 1 0 1 0 1 0 0 0 0
  16692149/77418 0 1 0 1 1 0 0 0 0 0
  20294171/77418 0 1 0 1 0 0 1 0 0 0
  -1432231/309672 0 0 1 1 0 1 0 0 0 0
  203135/103224 0 0 1 1 1 0 0 0 0 0
  109573/25806 0 0 1 1 0 0 1 0 0 0
  10504397/1858032 0 0 0 2 0 1 0 0 0 0
  -690595/309672 0 0 0 2 1 0 0 0 0 0
  -975241/34408 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 2 0 0 0 1 0
  6725/1656 0 1 0 0 0 0 0 0 1 1
  485/828 0 1 0 0 0 0 0 0 2 0
  -527/414 1 1 0 0 0 1 0 0 0 0
  49/46 1 1 0 0 1 0 0 0 0 0
  -11/23 1 1 0 0 0 0 1 0 0 0
  -1277/414 0 2 0 0 0 1 0 0 0 0
  -4589/138 0 2 0 0 1 0 0 0 0 0
  -15025/276 0 2 0 0 0 0 1 0 0 0
  -359269/929016 0 0 1 0 0 0 0 1 0 1
  38411/464508 0 0 1 0 0 0 0 1 1 0
  -925345/929016 0 0 1 0 0 0 0 0 1 1
  44408/116127 1 0 1 0 0 1 0 0 0 0
  -46195/42228 1 0 1 0 1 0 0 0 0 0
  -400541/116127 1 0 1 0 0 0 1 0 0 0
  266251/232254 0 1 1 0 0 1 0 0 0 0
  -1448411/464508 0 1 1 0 1 0 0 0 0 0
  -299767/232254 0 1 1 0 0 0 1 0 0 0
  436091/1393524 0 0 2 0 0 1 0 0 0 0
  562/297 0 0 2 0 1 0 0 0 0 0
  2621/3519 0 0 2 0 0 0 1 0 0 0
  486619/929016 0 0 0 1 0 0 0 1 0 1
  104047/1858032 0 0 0 1 0 0 0 1 1 0
  -421571/929016 0 0 0 1 0 0 0 0 1 1
  -14555/103224 1 0 0 1 0 1 0 0 0 0
  -9434/10557 1 0 0 1 1 0 0 0 0 0
  -256618/116127 1 0 0 1 0 0 1 0 0 0
  -1083559/464508 0 1 0 1 0 1 0 0 0 0
  -1742467/116127 0 1 0 1 1 0 0 0 0 0
  -1005055/116127 0 1 0 1 0 0 1 0 0 0
  -159835/464508 0 0 1 1 0 1 0 0 0 0
  113831/154836 0 0 1 1 1 0 0 0 0 0
  135673/38709 0 0 1 1 0 0 1 0 0 0
  -1236127/2787048 0 0 0 2 0 1 0 0 0 0
  148361/464508 0 0 0 2 1 0 0 0 0 0
  44529/17204 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 1 1 0 0 1 0
  -615/184 0 1 0 0 0 0 0 0 1 1
  -543/92 0 1 0 0 0 0 0 0 2 0
  -359/46 1 1 0 0 0 1 0 0 0 0
  -603/46 1 1 0 0 1 0 0 0 0 0
  -1170/23 1 1 0 0 0 0 1 0 0 0
  -1457/46 0 2 0 0 0 1 0 0 0 0
  -13203/46 0 2 0 0 1 0 0 0 0 0
  -7119/92 0 2 0 0 0 0 1 0 0 0
  -181219/34408 0 0 1 0 0 0 0 1 0 1
  -6427/17204 0 0 1 0 0 0 0 1 1 0
  342905/34408 0 0 1 0 0 0 0 0 1 1
  -8153/12903 1 0 1 0 0 1 0 0 0 0
  18671/1564 1 0 1 0 1 0 0 0 0 0
  221128/4301 1 0 1 0 0 0 1 0 0 0
  347003/25806 0 1 1 0 0 1 0 0 0 0
  651979/17204 0 1 1 0 1 0 0 0 0 0
  77015/8602 0 1 1 0 0 0 1 0 0 0
  168365/51612 0 0 2 0 0 1 0 0 0 0
  190/11 0 0 2 0 1 0 0 0 0 0
  -4317/391 0 0 2 0 0 0 1 0 0 0
  222905/34408 0 0 0 1 0 0 0 1 0 1
  -240231/68816 0 0 0 1 0 0 0 1 1 0
  -323869/34408 0 0 0 1 0 0 0 0 1 1
  -163943/103224 1 0 0 1 0 1 0 0 0 0
  -8401/391 1 0 0 1 1 0 0 0 0 0
  -276275/4301 1 0 0 1 0 0 1 0 0 0
  -2389267/51612 0 1 0 1 0 1 0 0 0 0
  -1346159/4301 0 1 0 1 1 0 0 0 0 0
  -1710155/4301 0 1 0 1 0 0 1 0 0 0
  369229/51612 0 0 1 1 0 1 0 0 0 0
  -30181/17204 0 0 1 1 1 0 0 0 0 0
  -1239/253 0 0 1 1 0 0 1 0 0 0
  -742865/103224 0 0 0 2 0 1 0 0 0 0
  45775/17204 0 0 0 2 1 0 0 0 0 0
  659301/17204 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 0 0 0 1 0 2
  -3561262/211945 0 1 0 0 0 0 1 1 0 0
  1703776/635835 0 1 0 0 0 1 0 0 0 1
  -2350372/211945 0 1 0 0 1 0 0 0 0 1
  1467152/211945 0 1 0 0 0 0 1 0 0 1
  -313048/211945 0 1 0 0 0 1 0 0 1 0
  -3691148/211945 0 1 0 0 1 0 0 0 1 0
  -7157936/211945 0 1 0 0 0 0 1 0 1 0
  -9333856/635835 2 1 0 0 0 0 0 0 0 0
  -190701944/635835 1 2 0 0 0 0 0 0 0 0
  28253504/635835 0 3 0 0 0 0 0 0 0 0
  1165283/423890 0 0 1 0 0 0 1 1 0 0
  -1737878/635835 0 0 1 0 0 1 0 0 0 1
  8 0 0 1 0 1 0 0 0 0 1
  8 0 0 1 0 0 0 1 0 0 1
  372284/211945 0 0 1 0 1 0 0 0 1 0
  5315566/635835 2 0 1 0 0 0 0 0 0 0
  29312519/211945 1 1 1 0 0 0 0 0 0 0
  -2023216/635835 0 2 1 0 0 0 0 0 0 0
  -232492/27645 1 0 2 0 0 0 0 0 0 0
  -8559352/211945 0 1 2 0 0 0 0 0 0 0
  -59482/127167 0 0 3 0 0 0 0 0 0 0
  757821/423890 0 0 0 1 0 0 1 1 0 0
  898/1843 0 0 0 1 0 1 0 0 0 1
  8 0 0 0 1 0 0 1 0 0 1
  -463396/211945 0 0 0 1 1 0 0 0 1 0
  -171146/211945 2 0 0 1 0 0 0 0 0 0
  -547963/27645 1 1 0 1 0 0 0 0 0 0
  31804432/635835 0 2 0 1 0 0 0 0 0 0
  265312/635835 1 0 1 1 0 0 0 0 0 0
  -26756032/635835 0 1 1 1 0 0 0 0 0 0
  5507806/635835 0 0 2 1 0 0 0 0 0 0
  199516/211945 1 0 0 2 0 0 0 0 0 0
  25305848/635835 0 1 0 2 0 0 0 0 0 0
  481246/635835 0 0 1 2 0 0 0 0 0 0
  -434426/635835 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 0 1 0 0 0 2
  7932/35 0 1 0 0 1 0 1 0 0 0
  2469/14 0 1 0 0 0 0 2 0 0 0
  -12891/280 1 1 0 0 0 0 0 1 0 0
  -73/140 1 1 0 0 0 0 0 0 0 1
  13/140 1 1 0 0 0 0 0 0 1 0
  -1101/28 0 2 0 0 0 0 0 1 0 0
  1387/70 0 2 0 0 0 0 0 0 0 1
  -512/35 0 2 0 0 0 0 0 0 1 0
  -10423/2736 0 0 1 0 1 1 0 0 0 0
  -153371/3990 0 0 1 0 2 0 0 0 0 0
  1329821/95760 0 0 1 0 0 1 1 0 0 0
  -999629/15960 0 0 1 0 1 0 1 0 0 0
  606535/6384 0 0 1 0 0 0 2 0 0 0
  8674289/383040 1 0 1 0 0 0 0 1 0 0
  1976449/191520 1 0 1 0 0 0 0 0 0 1
  1329821/191520 1 0 1 0 0 0 0 0 1 0
  10423/2736 0 1 1 0 0 0 0 1 0 0
  559859/5985 0 1 1 0 0 0 0 0 0 1
  7083341/47880 0 1 1 0 0 0 0 0 1 0
  11613/608 0 0 2 0 0 0 0 0 0 1
  606535/38304 0 0 2 0 0 0 0 0 1 0
  30013/11970 0 0 0 1 1 1 0 0 0 0
  3841/456 0 0 0 1 2 0 0 0 0 0
  -679/6840 0 0 0 1 0 1 1 0 0 0
  -48959/798 0 0 0 1 1 0 1 0 0 0
  -344839/2280 0 0 0 1 0 0 2 0 0 0
  -1667593/191520 1 0 0 1 0 0 0 1 0 0
  -251971/47880 1 0 0 1 0 0 0 0 0 1
  -679/13680 1 0 0 1 0 0 0 0 1 0
  -30013/11970 0 1 0 1 0 0 0 1 0 0
  -353249/5985 0 1 0 1 0 0 0 0 0 1
  -2592433/23940 0 1 0 1 0 0 0 0 1 0
  25937/1520 0 0 1 1 0 0 0 1 0 0
  -237649/12768 0 0 1 1 0 0 0 0 0 1
  -233195/12768 0 0 1 1 0 0 0 0 1 0
  -11741/10640 0 0 0 2 0 0 0 1 0 0
  91249/31920 0 0 0 2 0 0 0 0 0 1
  -679/13680 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 0 0 0 2 0 1
  2002567/211945 0 1 0 0 0 0 1 1 0 0
  -8556016/635835 0 1 0 0 0 1 0 0 0 1
  6556552/211945 0 1 0 0 1 0 0 0 0 1
  6090568/211945 0 1 0 0 0 0 1 0 0 1
  -1630992/211945 0 1 0 0 0 1 0 0 1 0
  200648/211945 0 1 0 0 1 0 0 0 1 0
  -11255824/211945 0 1 0 0 0 0 1 0 1 0
  15857236/635835 2 1 0 0 0 0 0 0 0 0
  233277794/635835 1 2 0 0 0 0 0 0 0 0
  -267740624/635835 0 3 0 0 0 0 0 0 0 0
  -2/3 0 0 1 0 0 1 0 1 0 0
  4 0 0 1 0 1 0 0 1 0 0
  941331/211945 0 0 1 0 0 0 1 1 0 0
  16656/211945 0 0 1 0 0 1 0 0 0 1
  -320584/211945 0 0 1 0 1 0 0 0 1 0
  -588676/635835 2 0 1 0 0 0 0 0 0 0
  -16025754/211945 1 1 1 0 0 0 0 0 0 0
  -73544144/635835 0 2 1 0 0 0 0 0 0 0
  -19748/27645 1 0 2 0 0 0 0 0 0 0
  -8263588/211945 0 1 2 0 0 0 0 0 0 0
  -81428/42389 0 0 3 0 0 0 0 0 0 0
  -2/3 0 0 0 1 0 1 0 1 0 0
  2170589/423890 0 0 0 1 0 0 1 1 0 0
  4376/5529 0 0 0 1 0 1 0 0 0 1
  -139424/211945 0 0 0 1 1 0 0 0 1 0
  -621422/635835 2 0 0 1 0 0 0 0 0 0
  -533107/27645 1 1 0 1 0 0 0 0 0 0
  -27248864/211945 0 2 0 1 0 0 0 0 0 0
  -1219832/635835 1 0 1 1 0 0 0 0 0 0
  4799744/211945 0 1 1 1 0 0 0 0 0 0
  367654/635835 0 0 2 1 0 0 0 0 0 0
  321332/635835 1 0 0 2 0 0 0 0 0 0
  1387924/211945 0 1 0 2 0 0 0 0 0 0
  -128352/211945 0 0 1 2 0 0 0 0 0 0
  -342574/635835 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 0 0 1 1 0 1
  -224/5 0 1 0 0 1 0 1 0 0 0
  -60 0 1 0 0 0 0 2 0 0 0
  107/15 1 1 0 0 0 0 0 1 0 0
  -8/15 1 1 0 0 0 0 0 0 0 1
  -2/15 1 1 0 0 0 0 0 0 1 0
  46/3 0 2 0 0 0 0 0 1 0 0
  4/15 0 2 0 0 0 0 0 0 0 1
  -128/15 0 2 0 0 0 0 0 0 1 0
  -389/1026 0 0 1 0 1 1 0 0 0 0
  14408/855 0 0 1 0 2 0 0 0 0 0
  -36647/5130 0 0 1 0 0 1 1 0 0 0
  20663/855 0 0 1 0 1 0 1 0 0 0
  -10069/342 0 0 1 0 0 0 2 0 0 0
  -128483/20520 1 0 1 0 0 0 0 1 0 0
  -24763/10260 1 0 1 0 0 0 0 0 0 1
  -36647/10260 1 0 1 0 0 0 0 0 1 0
  389/1026 0 1 1 0 0 0 0 1 0 0
  -62644/2565 0 1 1 0 0 0 0 0 0 1
  -153467/2565 0 1 1 0 0 0 0 0 1 0
  -619/76 0 0 2 0 0 0 0 0 0 1
  -10069/2052 0 0 2 0 0 0 0 0 1 0
  -5989/2565 0 0 0 1 1 1 0 0 0 0
  -871/171 0 0 0 1 2 0 0 0 0 0
  -14/2565 0 0 0 1 0 1 1 0 0 0
  4394/171 0 0 0 1 1 0 1 0 0 0
  61096/855 0 0 0 1 0 0 2 0 0 0
  31943/5130 1 0 0 1 0 0 0 1 0 0
  11459/5130 1 0 0 1 0 0 0 0 0 1
  -7/2565 1 0 0 1 0 0 0 0 1 0
  5989/2565 0 1 0 1 0 0 0 1 0 0
  67324/2565 0 1 0 1 0 0 0 0 0 1
  78992/2565 0 1 0 1 0 0 0 0 1 0
  -851/190 0 0 1 1 0 0 0 1 0 0
  5929/684 0 0 1 1 0 0 0 0 0 1
  1901/228 0 0 1 1 0 0 0 0 1 0
  847/570 0 0 0 2 0 0 0 1 0 0
  -1184/855 0 0 0 2 0 0 0 0 0 1
  -7/2565 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 1 0 0 1 0 1
  764/7 0 1 0 0 1 0 1 0 0 0
  1003/7 0 1 0 0 0 0 2 0 0 0
  -1063/84 1 1 0 0 0 0 0 1 0 0
  83/42 1 1 0 0 0 0 0 0 0 1
  -131/42 1 1 0 0 0 0 0 0 1 0
  -1289/42 0 2 0 0 0 0 0 1 0 0
  19/21 0 2 0 0 0 0 0 0 0 1
  200/21 0 2 0 0 0 0 0 0 1 0
  -107/456 0 0 1 0 1 1 0 0 0 0
  -3744/133 0 0 1 0 2 0 0 0 0 0
  12879/1064 0 0 1 0 0 1 1 0 0 0
  -20229/532 0 0 1 0 1 0 1 0 0 0
  66883/1064 0 0 1 0 0 0 2 0 0 0
  48715/4256 1 0 1 0 0 0 0 1 0 0
  27497/6384 1 0 1 0 0 0 0 0 0 1
  12879/2128 1 0 1 0 0 0 0 0 1 0
  -197/456 0 1 1 0 0 0 0 1 0 0
  19966/399 0 1 1 0 0 0 0 0 0 1
  180965/1596 0 1 1 0 0 0 0 0 1 0
  13417/912 0 0 2 0 0 0 0 0 0 1
  66883/6384 0 0 2 0 0 0 0 0 1 0
  12928/3591 0 0 0 1 1 1 0 0 0 0
  6185/684 0 0 0 1 2 0 0 0 0 0
  -991/2052 0 0 0 1 0 1 1 0 0 0
  -50761/1197 0 0 0 1 1 0 1 0 0 0
  -83143/684 0 0 0 1 0 0 2 0 0 0
  -560545/57456 1 0 0 1 0 0 0 1 0 0
  -58585/14364 1 0 0 1 0 0 0 0 0 1
  -991/4104 1 0 0 1 0 0 0 0 1 0
  -15322/3591 0 1 0 1 0 0 0 1 0 0
  -180400/3591 0 1 0 1 0 0 0 0 0 1
  -436561/7182 0 1 0 1 0 0 0 0 1 0
  4357/456 0 0 1 1 0 0 0 1 0 0
  -97567/6384 0 0 1 1 0 0 0 0 0 1
  -816269/57456 0 0 1 1 0 0 0 0 1 0
  -8809/3192 0 0 0 2 0 0 0 1 0 0
  24625/9576 0 0 0 2 0 0 0 0 0 1
  -991/4104 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 40 terms
  1 0 0 0 0 0 1 0 1 0 1
  -10944/35 0 1 0 0 1 0 1 0 0 0
  -3357/7 0 1 0 0 0 0 2 0 0 0
  -309/140 1 1 0 0 0 0 0 1 0 0
  -447/70 1 1 0 0 0 0 0 0 0 1
  747/70 1 1 0 0 0 0 0 0 1 0
  1221/14 0 2 0 0 0 0 0 1 0 0
  -327/35 0 2 0 0 0 0 0 0 0 1
  -396/35 0 2 0 0 0 0 0 0 1 0
  -15/8 0 0 1 0 1 1 0 0 0 0
  2028/35 0 0 1 0 2 0 0 0 0 0
  -6851/280 0 0 1 0 0 1 1 0 0 0
  6417/140 0 0 1 0 1 0 1 0 0 0
  -8283/56 0 0 1 0 0 0 2 0 0 0
  -17679/1120 1 0 1 0 0 0 0 1 0 0
  -4679/560 1 0 1 0 0 0 0 0 0 1
  -6851/560 1 0 1 0 0 0 0 0 1 0
  111/8 0 1 1 0 0 0 0 1 0 0
  -2918/35 0 1 1 0 0 0 0 0 0 1
  -36851/140 0 1 1 0 0 0 0 0 1 0
  2 0 0 2 0 0 0 0 1 0 0
  -475/16 0 0 2 0 0 0 0 0 0 1
  -2761/112 0 0 2 0 0 0 0 0 1 0
  -25127/3990 0 0 0 1 1 1 0 0 0 0
  -1495/76 0 0 0 1 2 0 0 0 0 0
  1663/1140 0 0 0 1 0 1 1 0 0 0
  12548/133 0 0 0 1 1 0 1 0 0 0
  89683/380 0 0 0 1 0 0 2 0 0 0
  616681/31920 1 0 0 1 0 0 0 1 0 0
  33941/3990 1 0 0 1 0 0 0 0 0 1
  1663/2280 1 0 0 1 0 0 0 0 1 0
  57047/3990 0 1 0 1 0 0 0 1 0 0
  208426/1995 0 1 0 1 0 0 0 0 0 1
  554521/3990 0 1 0 1 0 0 0 0 1 0
  -883/40 0 0 1 1 0 0 0 1 0 0
  69723/2128 0 0 1 1 0 0 0 0 0 1
  173011/6384 0 0 1 1 0 0 0 0 1 0
  37341/5320 0 0 0 2 0 0 0 1 0 0
  -27813/5320 0 0 0 2 0 0 0 0 0 1
  1663/2280 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 0 0 2 0 0 1
  -1/6 1 0 0 0 0 0 0 0 0 2
  -277/184 0 1 0 0 0 0 0 0 1 1
  79/92 0 1 0 0 0 0 0 0 2 0
  79/46 1 1 0 0 0 1 0 0 0 0
  1555/138 1 1 0 0 1 0 0 0 0 0
  -2773/69 1 1 0 0 0 0 1 0 0 0
  331/46 0 2 0 0 0 1 0 0 0 0
  9097/138 0 2 0 0 1 0 0 0 0 0
  4721/276 0 2 0 0 0 0 1 0 0 0
  -341041/309672 0 0 1 0 0 0 0 1 0 1
  -1/6 0 0 1 0 0 0 0 0 0 2
  29363/154836 0 0 1 0 0 0 0 1 1 0
  180599/309672 0 0 1 0 0 0 0 0 1 1
  -8056/38709 1 0 1 0 0 1 0 0 0 0
  51677/14076 1 0 1 0 1 0 0 0 0 0
  14941/38709 1 0 1 0 0 0 1 0 0 0
  -9149/8602 0 1 1 0 0 1 0 0 0 0
  487189/154836 0 1 1 0 1 0 0 0 0 0
  -2485063/77418 0 1 1 0 0 0 1 0 0 0
  399767/464508 0 0 2 0 0 1 0 0 0 0
  -752/99 0 0 2 0 1 0 0 0 0 0
  -3764/1173 0 0 2 0 0 0 1 0 0 0
  -673711/309672 0 0 0 1 0 0 0 1 0 1
  1/6 0 0 0 1 0 0 0 0 0 2
  415535/619344 0 0 0 1 0 0 0 1 1 0
  935189/309672 0 0 0 1 0 0 0 0 1 1
  27343/103224 1 0 0 1 0 1 0 0 0 0
  21491/3519 1 0 0 1 1 0 0 0 0 0
  779917/38709 1 0 0 1 0 0 1 0 0 0
  1698805/154836 0 1 0 1 0 1 0 0 0 0
  2844352/38709 0 1 0 1 1 0 0 0 0 0
  2971861/38709 0 1 0 1 0 0 1 0 0 0
  230215/464508 0 0 1 1 0 1 0 0 0 0
  -231499/154836 0 0 1 1 1 0 0 0 0 0
  -202000/12903 0 0 1 1 0 0 1 0 0 0
  2116465/929016 0 0 0 2 0 1 0 0 0 0
  -62027/154836 0 0 0 2 1 0 0 0 0 0
  -645107/51612 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 1 0 1 0 0 1
  1/3 1 0 0 0 0 0 0 0 0 2
  6013/1656 0 1 0 0 0 0 0 0 1 1
  -1043/828 0 1 0 0 0 0 0 0 2 0
  -167/46 1 1 0 0 0 1 0 0 0 0
  -2957/138 1 1 0 0 1 0 0 0 0 0
  5261/69 1 1 0 0 0 0 1 0 0 0
  -1985/138 0 2 0 0 0 1 0 0 0 0
  -6079/46 0 2 0 0 1 0 0 0 0 0
  -4155/92 0 2 0 0 0 0 1 0 0 0
  1272787/929016 0 0 1 0 0 0 0 1 0 1
  1/2 0 0 1 0 0 0 0 0 0 2
  -188765/464508 0 0 1 0 0 0 0 1 1 0
  -182285/929016 0 0 1 0 0 0 0 0 1 1
  15361/116127 1 0 1 0 0 1 0 0 0 0
  -244883/42228 1 0 1 0 1 0 0 0 0 0
  75470/116127 1 0 1 0 0 0 1 0 0 0
  635087/232254 0 1 1 0 0 1 0 0 0 0
  -1990039/464508 0 1 1 0 1 0 0 0 0 0
  12290611/232254 0 1 1 0 0 0 1 0 0 0
  -1650317/1393524 0 0 2 0 0 1 0 0 0 0
  4064/297 0 0 2 0 1 0 0 0 0 0
  17254/3519 0 0 2 0 0 0 1 0 0 0
  3960821/929016 0 0 0 1 0 0 0 1 0 1
  -1/3 0 0 0 1 0 0 0 0 0 2
  -2510269/1858032 0 0 0 1 0 0 0 1 1 0
  -5521939/929016 0 0 0 1 0 0 0 0 1 1
  -18965/34408 1 0 0 1 0 1 0 0 0 0
  -126691/10557 1 0 0 1 1 0 0 0 0 0
  -4593923/116127 1 0 0 1 0 0 1 0 0 0
  -9999479/464508 0 1 0 1 0 1 0 0 0 0
  -16791386/116127 0 1 0 1 1 0 0 0 0 0
  -17436710/116127 0 1 0 1 0 0 1 0 0 0
  -17539/27324 0 0 1 1 0 1 0 0 0 0
  423391/154836 0 0 1 1 1 0 0 0 0 0
  1046447/38709 0 0 1 1 0 0 1 0 0 0
  -12580043/2787048 0 0 0 2 0 1 0 0 0 0
  362137/464508 0 0 0 2 1 0 0 0 0 0
  1261699/51612 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 0 1 1 0 0 1
  -1625/276 0 1 0 0 0 0 0 0 1 1
  -563/138 0 1 0 0 0 0 0 0 2 0
  4/23 1 1 0 0 0 1 0 0 0 0
  -153/23 1 1 0 0 1 0 0 0 0 0
  -1086/23 1 1 0 0 0 0 1 0 0 0
  -1/23 0 2 0 0 0 1 0 0 0 0
  89/23 0 2 0 0 1 0 0 0 0 0
  4633/46 0 2 0 0 0 0 1 0 0 0
  41737/154836 0 0 1 0 0 0 0 1 0 1
  20959/77418 0 0 1 0 0 0 0 1 1 0
  320497/154836 0 0 1 0 0 0 0 0 1 1
  11762/38709 1 0 1 0 0 1 0 0 0 0
  21991/7038 1 0 1 0 1 0 0 0 0 0
  506347/38709 1 0 1 0 0 0 1 0 0 0
  2249/38709 0 1 1 0 0 1 0 0 0 0
  1227203/77418 0 1 1 0 1 0 0 0 0 0
  642457/38709 0 1 1 0 0 0 1 0 0 0
  181/232254 0 0 2 0 0 1 0 0 0 0
  124/99 0 0 2 0 1 0 0 0 0 0
  -2611/1173 0 0 2 0 0 0 1 0 0 0
  61481/154836 0 0 0 1 0 0 0 1 0 1
  -99367/309672 0 0 0 1 0 0 0 1 1 0
  -121993/154836 0 0 0 1 0 0 0 0 1 1
  -7679/51612 1 0 0 1 0 1 0 0 0 0
  -5936/3519 1 0 0 1 1 0 0 0 0 0
  -272059/38709 1 0 0 1 0 0 1 0 0 0
  -300209/77418 0 1 0 1 0 1 0 0 0 0
  -1045378/38709 0 1 0 1 1 0 0 0 0 0
  -1540138/38709 0 1 0 1 0 0 1 0 0 0
  45593/25806 0 0 1 1 0 1 0 0 0 0
  7085/25806 0 0 1 1 1 0 0 0 0 0
  -40505/12903 0 0 1 1 0 0 1 0 0 0
  -313097/464508 0 0 0 2 0 1 0 0 0 0
  8599/77418 0 0 0 2 1 0 0 0 0 0
  32885/8602 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 39 terms
  1 0 0 0 0 2 0 0 0 0 1
  -5/6 1 0 0 0 0 0 0 0 0 2
  -1225/138 0 1 0 0 0 0 0 0 1 1
  66/23 0 1 0 0 0 0 0 0 2 0
  1648/207 1 1 0 0 0 1 0 0 0 0
  1000/23 1 1 0 0 1 0 0 0 0 0
  -4834/23 1 1 0 0 0 0 1 0 0 0
  6994/207 0 2 0 0 0 1 0 0 0 0
  7008/23 0 2 0 0 1 0 0 0 0 0
  2005/23 0 2 0 0 0 0 1 0 0 0
  -287839/77418 0 0 1 0 0 0 0 1 0 1
  -4/3 0 0 1 0 0 0 0 0 0 2
  44144/38709 0 0 1 0 0 0 0 1 1 0
  38393/77418 0 0 1 0 0 0 0 0 1 1
  -554/38709 1 0 1 0 0 1 0 0 0 0
  48407/3519 1 0 1 0 1 0 0 0 0 0
  -42116/38709 1 0 1 0 0 0 1 0 0 0
  -232994/38709 0 1 1 0 0 1 0 0 0 0
  433441/38709 0 1 1 0 1 0 0 0 0 0
  -5226770/38709 0 1 1 0 0 0 1 0 0 0
  376127/116127 0 0 2 0 0 1 0 0 0 0
  -3260/99 0 0 2 0 1 0 0 0 0 0
  -5077/391 0 0 2 0 0 0 1 0 0 0
  -20237/2277 0 0 0 1 0 0 0 1 0 1
  2/3 0 0 0 1 0 0 0 0 0 2
  30293/9108 0 0 0 1 0 0 0 1 1 0
  58049/4554 0 0 0 1 0 0 0 0 1 1
  7801/4554 1 0 0 1 0 1 0 0 0 0
  5531/207 1 0 0 1 1 0 0 0 0 0
  206197/2277 1 0 0 1 0 0 1 0 0 0
  38305/759 0 1 0 1 0 1 0 0 0 0
  776818/2277 0 1 0 1 1 0 0 0 0 0
  853366/2277 0 1 0 1 0 0 1 0 0 0
  4144/4301 0 0 1 1 0 1 0 0 0 0
  -45604/12903 0 0 1 1 1 0 0 0 0 0
  -274412/4301 0 0 1 1 0 0 1 0 0 0
  139501/13662 0 0 0 2 0 1 0 0 0 0
  -3551/2277 0 0 0 2 1 0 0 0 0 0
  -12665/253 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 1 1 0 0 0 1
  3251/276 0 1 0 0 0 0 0 0 1 1
  1001/138 0 1 0 0 0 0 0 0 2 0
  73/23 1 1 0 0 0 1 0 0 0 0
  261/23 1 1 0 0 1 0 0 0 0 0
  1950/23 1 1 0 0 0 0 1 0 0 0
  183/23 0 2 0 0 0 1 0 0 0 0
  1975/23 0 2 0 0 1 0 0 0 0 0
  -5671/46 0 2 0 0 0 0 1 0 0 0
  191513/154836 0 0 1 0 0 0 0 1 0 1
  -8389/77418 0 0 1 0 0 0 0 1 1 0
  -1166131/154836 0 0 1 0 0 0 0 0 1 1
  -34790/38709 1 0 1 0 0 1 0 0 0 0
  -37717/7038 1 0 1 0 1 0 0 0 0 0
  -1292230/38709 1 0 1 0 0 0 1 0 0 0
  -130829/38709 0 1 1 0 0 1 0 0 0 0
  -1706585/77418 0 1 1 0 1 0 0 0 0 0
  -449491/38709 0 1 1 0 0 0 1 0 0 0
  -208291/232254 0 0 2 0 0 1 0 0 0 0
  -316/99 0 0 2 0 1 0 0 0 0 0
  10177/1173 0 0 2 0 0 0 1 0 0 0
  -761183/154836 0 0 0 1 0 0 0 1 0 1
  513721/309672 0 0 0 1 0 0 0 1 1 0
  1025983/154836 0 0 0 1 0 0 0 0 1 1
  25165/51612 1 0 0 1 0 1 0 0 0 0
  41375/3519 1 0 0 1 1 0 0 0 0 0
  1833085/38709 1 0 0 1 0 0 1 0 0 0
  1648535/77418 0 1 0 1 0 1 0 0 0 0
  5890180/38709 0 1 0 1 1 0 0 0 0 0
  6235288/38709 0 1 0 1 0 0 1 0 0 0
  -68165/25806 0 0 1 1 0 1 0 0 0 0
  -30497/25806 0 0 1 1 1 0 0 0 0 0
  81188/12903 0 0 1 1 0 0 1 0 0 0
  2278451/464508 0 0 0 2 0 1 0 0 0 0
  38315/77418 0 0 0 2 1 0 0 0 0 0
  -250199/8602 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 40 terms
  1 0 0 0 0 0 0 1 2 0 0
  768/35 0 1 0 0 1 0 1 0 0 0
  72/7 0 1 0 0 0 0 2 0 0 0
  -704/105 1 1 0 0 0 0 0 1 0 0
  12/35 1 1 0 0 0 0 0 0 0 1
  124/105 1 1 0 0 0 0 0 0 1 0
  -508/21 0 2 0 0 0 0 0 1 0 0
  104/35 0 2 0 0 0 0 0 0 0 1
  2176/105 0 2 0 0 0 0 0 0 1 0
  59/27 0 0 1 0 1 1 0 0 0 0
  -8524/315 0 0 1 0 2 0 0 0 0 0
  12083/945 0 0 1 0 0 1 1 0 0 0
  -11854/315 0 0 1 0 1 0 1 0 0 0
  2305/63 0 0 1 0 0 0 2 0 0 0
  23567/3780 1 0 1 0 0 0 0 1 0 0
  7387/1890 1 0 1 0 0 0 0 0 0 1
  12083/1890 1 0 1 0 0 0 0 0 1 0
  -59/27 0 1 1 0 0 0 0 1 0 0
  40352/945 0 1 1 0 0 0 0 0 0 1
  88246/945 0 1 1 0 0 0 0 0 1 0
  4/3 0 0 2 0 0 0 0 1 0 0
  67/6 0 0 2 0 0 0 0 0 0 1
  2305/378 0 0 2 0 0 0 0 0 1 0
  5132/1995 0 0 0 1 1 1 0 0 0 0
  126/19 0 0 0 1 2 0 0 0 0 0
  -94/285 0 0 0 1 0 1 1 0 0 0
  -4496/133 0 0 0 1 1 0 1 0 0 0
  -7974/95 0 0 0 1 0 0 2 0 0 0
  -9203/1330 1 0 0 1 0 0 0 1 0 0
  -5596/1995 1 0 0 1 0 0 0 0 0 1
  -47/285 1 0 0 1 0 0 0 0 1 0
  -5132/1995 0 1 0 1 0 0 0 1 0 0
  -63872/1995 0 1 0 1 0 0 0 0 0 1
  -82436/1995 0 1 0 1 0 0 0 0 1 0
  121/15 0 0 1 1 0 0 0 1 0 0
  -26701/2394 0 0 1 1 0 0 0 0 0 1
  -54557/7182 0 0 1 1 0 0 0 0 1 0
  -5587/1995 0 0 0 2 0 0 0 1 0 0
  3391/1995 0 0 0 2 0 0 0 0 0 1
  -47/285 0 0 0 2 0 0 0 0 1 0
ELEMENT degree 3, 35 terms
  1 0 0 0 0 0 0 2 1 0 0
  -2/9 0 1 0 0 0 0 0 0 1 1
  -4/9 0 1 0 0 0 0 0 0 2 0
  4/9 1 1 0 0 0 1 0 0 0 0
  -10/3 1 1 0 0 0 0 1 0 0 0
  16/9 0 2 0 0 0 1 0 0 0 0
  32/3 0 2 0 0 1 0 0 0 0 0
  -44/3 0 2 0 0 0 0 1 0 0 0
  2950/5049 0 0 1 0 0 0 0 1 0 1
  2396/5049 0 0 1 0 0 0 0 1 1 0
  -6614/5049 0 0 1 0 0 0 0 0 1 1
  1460/5049 1 0 1 0 0 1 0 0 0 0
  -760/459 1 0 1 0 1 0 0 0 0 0
  -34304/5049 1 0 1 0 0 0 1 0 0 0
  -6880/5049 0 1 1 0 0 1 0 0 0 0
  -30860/5049 0 1 1 0 1 0 0 0 0 0
  -50888/5049 0 1 1 0 0 0 1 0 0 0
  -1108/15147 0 0 2 0 0 1 0 0 0 0
  -520/297 0 0 2 0 1 0 0 0 0 0
  92/153 0 0 2 0 0 0 1 0 0 0
  -2206/5049 0 0 0 1 0 0 0 1 0 1
  1777/5049 0 0 0 1 0 0 0 1 1 0
  4310/5049 0 0 0 1 0 0 0 0 1 1
  278/1683 1 0 0 1 0 1 0 0 0 0
  856/459 1 0 0 1 1 0 0 0 0 0
  28508/5049 1 0 0 1 0 0 1 0 0 0
  17516/5049 0 1 0 1 0 1 0 0 0 0
  125624/5049 0 1 0 1 1 0 0 0 0 0
  149408/5049 0 1 0 1 0 0 1 0 0 0
  -1220/1683 0 0 1 1 0 1 0 0 0 0
  -512/1683 0 0 1 1 1 0 0 0 0 0
  1576/1683 0 0 1 1 0 0 1 0 0 0
  11122/15147 0 0 0 2 0 1 0 0 0 0
  -796/5049 0 0 0 2 1 0 0 0 0 0
  -1928/561 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 1 0 1 1 0 0
  -3/2 0 1 0 0 0 0 0 0 1 1
  -1/3 0 1 0 0 0 0 0 0 2 0
  -2/9 1 1 0 0 0 1 0 0 0 0
  -4/3 1 1 0 0 1 0 0 0 0 0
  -8 1 1 0 0 0 0 1 0 0 0
  -2/9 0 2 0 0 0 1 0 0 0 0
  14/3 0 2 0 0 1 0 0 0 0 0
  37 0 2 0 0 0 0 1 0 0 0
  -1735/3366 0 0 1 0 0 0 0 1 0 1
  -271/1683 0 0 1 0 0 0 0 1 1 0
  5765/3366 0 0 1 0 0 0 0 0 1 1
  -236/1683 1 0 1 0 0 1 0 0 0 0
  335/153 1 0 1 0 1 0 0 0 0 0
  13564/1683 1 0 1 0 0 0 1 0 0 0
  1066/1683 0 1 1 0 0 1 0 0 0 0
  13639/1683 0 1 1 0 1 0 0 0 0 0
  2710/1683 0 1 1 0 0 0 1 0 0 0
  1193/5049 0 0 2 0 0 1 0 0 0 0
  116/99 0 0 2 0 1 0 0 0 0 0
  -92/51 0 0 2 0 0 0 1 0 0 0
  295/1122 0 0 0 1 0 0 0 1 0 1
  -1129/2244 0 0 0 1 0 0 0 1 1 0
  -811/1122 0 0 0 1 0 0 0 0 1 1
  -497/3366 1 0 0 1 0 1 0 0 0 0
  -24/17 1 0 0 1 1 0 0 0 0 0
  -2912/561 1 0 0 1 0 0 1 0 0 0
  -1279/561 0 1 0 1 0 1 0 0 0 0
  -3444/187 0 1 0 1 1 0 0 0 0 0
  -12044/561 0 1 0 1 0 0 1 0 0 0
  3881/5049 0 0 1 1 0 1 0 0 0 0
  1315/1683 0 0 1 1 1 0 0 0 0 0
  -1172/561 0 0 1 1 0 0 1 0 0 0
  -2119/3366 0 0 0 2 0 1 0 0 0 0
  -19/561 0 0 0 2 1 0 0 0 0 0
  609/187 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 35 terms
  1 0 0 0 0 0 1 1 1 0 0
  15/2 0 1 0 0 0 0 0 0 1 1
  3 0 1 0 0 0 0 0 0 2 0
  6 1 1 0 0 1 0 0 0 0 0
  48 1 1 0 0 0 0 1 0 0 0
  -6 0 2 0 0 0 1 0 0 0 0
  -66 0 2 0 0 1 0 0 0 0 0
  -105 0 2 0 0 0 0 1 0 0 0
  299/374 0 0 1 0 0 0 0 1 0 1
  -265/187 0 0 1 0 0 0 0 1 1 0
  -377/374 0 0 1 0 0 0 0 0 1 1
  -604/561 1 0 1 0 0 1 0 0 0 0
  -35/17 1 0 1 0 1 0 0 0 0 0
  -388/187 1 0 1 0 0 0 1 0 0 0
  218/561 0 1 1 0 0 1 0 0 0 0
  -7411/187 0 1 1 0 1 0 0 0 0 0
  5642/187 0 1 1 0 0 0 1 0 0 0
  -27/187 0 0 2 0 0 1 0 0 0 0
  48/11 0 0 2 0 1 0 0 0 0 0
  176/17 0 0 2 0 0 0 1 0 0 0
  -101/374 0 0 0 1 0 0 0 1 0 1
  455/748 0 0 0 1 0 0 0 1 1 0
  -19/374 0 0 0 1 0 0 0 0 1 1
  -233/1122 1 0 0 1 0 1 0 0 0 0
  -12/17 1 0 0 1 1 0 0 0 0 0
  36/187 1 0 0 1 0 0 1 0 0 0
  -1549/561 0 1 0 1 0 1 0 0 0 0
  -1620/187 0 1 0 1 1 0 0 0 0 0
  -5532/187 0 1 0 1 0 0 1 0 0 0
  -185/561 0 0 1 1 0 1 0 0 0 0
  -247/187 0 0 1 1 1 0 0 0 0 0
  692/187 0 0 1 1 0 0 1 0 0 0
  -271/1122 0 0 0 2 0 1 0 0 0 0
  113/187 0 0 0 2 1 0 0 0 0 0
  -197/187 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 37 terms
  1 0 0 0 0 2 0 0 1 0 0
  988/207 0 1 0 0 0 0 0 0 1 1
  296/207 0 1 0 0 0 0 0 0 2 0
  -2/69 1 1 0 0 0 1 0 0 0 0
  106/23 1 1 0 0 1 0 0 0 0 0
  1624/69 1 1 0 0 0 0 1 0 0 0
  -34/69 0 2 0 0 0 1 0 0 0 0
  -976/69 0 2 0 0 1 0 0 0 0 0
  -1676/23 0 2 0 0 0 0 1 0 0 0
  33190/116127 0 0 1 0 0 0 0 1 0 1
  14132/116127 0 0 1 0 0 0 0 1 1 0
  -280070/116127 0 0 1 0 0 0 0 0 1 1
  -2914/116127 1 0 1 0 0 1 0 0 0 0
  -33736/10557 1 0 1 0 1 0 0 0 0 0
  -1250258/116127 1 0 1 0 0 0 1 0 0 0
  54800/116127 0 1 1 0 0 1 0 0 0 0
  -1504934/116127 0 1 1 0 1 0 0 0 0 0
  336652/116127 0 1 1 0 0 0 1 0 0 0
  -115534/348381 0 0 2 0 0 1 0 0 0 0
  166/297 0 0 2 0 1 0 0 0 0 0
  8516/3519 0 0 2 0 0 0 1 0 0 0
  1/6 0 0 0 1 0 0 0 2 0 0
  -56753/232254 0 0 0 1 0 0 0 1 0 1
  144599/232254 0 0 0 1 0 0 0 1 1 0
  98420/116127 0 0 0 1 0 0 0 0 1 1
  6799/38709 1 0 0 1 0 1 0 0 0 0
  12766/10557 1 0 0 1 1 0 0 0 0 0
  735950/116127 1 0 0 1 0 0 1 0 0 0
  247604/116127 0 1 0 1 0 1 0 0 0 0
  1403198/116127 0 1 0 1 1 0 0 0 0 0
  230144/116127 0 1 0 1 0 0 1 0 0 0
  -86606/116127 0 0 1 1 0 1 0 0 0 0
  -27004/12903 0 0 1 1 1 0 0 0 0 0
  153526/38709 0 0 1 1 0 0 1 0 0 0
  258031/348381 0 0 0 2 0 1 0 0 0 0
  56414/116127 0 0 0 2 1 0 0 0 0 0
  -59632/12903 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 38 terms
  1 0 0 0 0 1 1 0 1 0 0
  -1 0 1 0 0 0 0 0 2 0 0
  -1877/138 0 1 0 0 0 0 0 0 1 1
  -113/69 0 1 0 0 0 0 0 0 2 0
  -14/23 1 1 0 0 0 1 0 0 0 0
  -350/23 1 1 0 0 1 0 0 0 0 0
  -1788/23 1 1 0 0 0 0 1 0 0 0
  -54/23 0 2 0 0 0 1 0 0 0 0
  206/23 0 2 0 0 1 0 0 0 0 0
  3421/23 0 2 0 0 0 0 1 0 0 0
  -3685/7038 0 0 1 0 0 0 0 1 0 1
  1424/3519 0 0 1 0 0 0 0 1 1 0
  4871/7038 0 0 1 0 0 0 0 0 1 1
  2984/3519 1 0 1 0 0 1 0 0 0 0
  10063/3519 1 0 1 0 1 0 0 0 0 0
  14458/3519 1 0 1 0 0 0 1 0 0 0
  -1714/3519 0 1 1 0 0 1 0 0 0 0
  258193/3519 0 1 1 0 1 0 0 0 0 0
  29518/3519 0 1 1 0 0 0 1 0 0 0
  6533/10557 0 0 2 0 0 1 0 0 0 0
  -14/9 0 0 2 0 1 0 0 0 0 0
  -3500/1173 0 0 2 0 0 0 1 0 0 0
  -1 0 0 0 1 0 0 0 2 0 0
  15947/77418 0 0 0 1 0 0 0 1 0 1
  -58195/154836 0 0 0 1 0 0 0 1 1 0
  10691/77418 0 0 0 1 0 0 0 0 1 1
  4957/25806 1 0 0 1 0 1 0 0 0 0
  2606/3519 1 0 0 1 1 0 0 0 0 0
  73204/38709 1 0 0 1 0 0 1 0 0 0
  -131405/38709 0 1 0 1 0 1 0 0 0 0
  489952/38709 0 1 0 1 1 0 0 0 0 0
  3882028/38709 0 1 0 1 0 0 1 0 0 0
  9583/38709 0 0 1 1 0 1 0 0 0 0
  20635/12903 0 0 1 1 1 0 0 0 0 0
  -2222/1173 0 0 1 1 0 0 1 0 0 0
  65995/232254 0 0 0 2 0 1 0 0 0 0
  -17975/38709 0 0 0 2 1 0 0 0 0 0
  4281/4301 0 0 0 2 0 0 1 0 0 0
ELEMENT degree 3, 37 terms
  1 0 0 0 0 0 0 3 0 0 0
  -6731533/10173360 0 1 0 0 0 0 1 1 0 0
  -912959/7630020 0 1 0 0 0 1 0 0 0 1
  339599/1271670 0 1 0 0 1 0 0 0 0 1
  23926/211945 0 1 0 0 0 0 1 0 0 1
  -467719/7630020 0 1 0 0 0 1 0 0 1 0
  102451/1271670 0 1 0 0 1 0 0 0 1 0
  -615604/635835 0 1 0 0 0 0 1 0 1 0
  647023/2543340 2 1 0 0 0 0 0 0 0 0
  18530839/5086680 1 2 0 0 0 0 0 0 0 0
  -2858963/635835 0 3 0 0 0 0 0 0 0 0
  -8534149/61040160 0 0 1 0 0 0 1 1 0 0
  -1805869/22890060 0 0 1 0 0 1 0 0 0 1
  1/6 0 0 1 0 1 0 0 0 0 1
  1/6 0 0 1 0 0 0 1 0 0 1
  -40943/7630020 0 0 1 0 1 0 0 0 1 0
  1/6 0 0 1 0 0 0 1 0 1 0
  9283661/45780120 2 0 1 0 0 0 0 0 0 0
  317945489/91560240 1 1 1 0 0 0 0 0 0 0
  -44991439/11445030 0 2 1 0 0 0 0 0 0 0
  -319781/995220 1 0 2 0 0 0 0 0 0 0
  -47161693/22890060 0 1 2 0 0 0 0 0 0 0
  -3151525/9156024 0 0 3 0 0 0 0 0 0 0
  -55313/10173360 0 0 0 1 0 0 1 1 0 0
  1325/66348 0 0 0 1 0 1 0 0 0 1
  1/6 0 0 0 1 0 0 1 0 0 1
  -69417/847780 0 0 0 1 1 0 0 0 1 0
  -93187/1907505 2 0 0 1 0 0 0 0 0 0
  -79899/73720 1 1 0 1 0 0 0 0 0 0
  -4285309/3815010 0 2 0 1 0 0 0 0 0 0
  -191956/5722515 1 0 1 1 0 0 0 0 0 0
  -8275924/5722515 0 1 1 1 0 0 0 0 0 0
  1734823/22890060 0 0 2 1 0 0 0 0 0 0
  180313/7630020 1 0 0 2 0 0 0 0 0 0
  7918163/7630020 0 1 0 2 0 0 0 0 0 0
  -1238429/45780120 0 0 1 2 0 0 0 0 0 0
  -168191/7630020 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 1 0 2 0 0 0
  419389/442320 0 1 0 0 0 0 1 1 0 0
  -56369/995220 0 1 0 0 0 1 0 0 0 1
  -96481/165870 0 1 0 0 1 0 0 0 0 1
  -18367/82935 0 1 0 0 0 0 1 0 0 1
  -357/36860 0 1 0 0 0 1 0 0 1 0
  -39059/165870 0 1 0 0 1 0 0 0 1 0
  98711/82935 0 1 0 0 0 0 1 0 1 0
  -61907/331740 2 1 0 0 0 0 0 0 0 0
  1204819/663480 1 2 0 0 0 0 0 0 0 0
  140032/82935 0 3 0 0 0 0 0 0 0 0
  -138503/2653920 0 0 1 0 0 0 1 1 0 0
  44399/331740 0 0 1 0 0 1 0 0 0 1
  -1/3 0 0 1 0 1 0 0 0 0 1
  -1/6 0 0 1 0 0 0 1 0 0 1
  -6841/331740 0 0 1 0 1 0 0 0 1 0
  -230371/663480 2 0 1 0 0 0 0 0 0 0
  -25850717/3980880 1 1 1 0 0 0 0 0 0 0
  1606787/497610 0 2 1 0 0 0 0 0 0 0
  64271/110580 1 0 2 0 0 0 0 0 0 0
  330061/110580 0 1 2 0 0 0 0 0 0 0
  78857/398088 0 0 3 0 0 0 0 0 0 0
  374887/7961760 0 0 0 1 0 0 1 1 0 0
  -8251/597132 0 0 0 1 0 1 0 0 0 1
  -1/3 0 0 0 1 0 0 1 0 0 1
  109727/995220 0 0 0 1 1 0 0 0 1 0
  280057/5971320 2 0 0 1 0 0 0 0 0 0
  11104117/11942640 1 1 0 1 0 0 0 0 0 0
  2628253/1492830 0 2 0 1 0 0 0 0 0 0
  107423/1492830 1 0 1 1 0 0 0 0 0 0
  4433837/1492830 0 1 1 1 0 0 0 0 0 0
  -807109/5971320 0 0 2 1 0 0 0 0 0 0
  -75491/2985660 1 0 0 2 0 0 0 0 0 0
  -4548731/2985660 0 1 0 2 0 0 0 0 0 0
  271381/5971320 0 0 1 2 0 0 0 0 0 0
  172889/5971320 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 34 terms
  1 0 0 0 0 0 1 2 0 0 0
  183487/423890 0 1 0 0 0 0 1 1 0 0
  764576/1907505 0 1 0 0 0 1 0 0 0 1
  1459208/635835 0 1 0 0 1 0 0 0 0 1
  4517992/635835 0 1 0 0 0 0 1 0 0 1
  -259453/635835 0 1 0 0 0 1 0 0 1 0
  -1382723/635835 0 1 0 0 1 0 0 0 1 0
  -1744256/635835 0 1 0 0 0 0 1 0 1 0
  104886/211945 2 1 0 0 0 0 0 0 0 0
  -1403536/211945 1 2 0 0 0 0 0 0 0 0
  218726/211945 0 3 0 0 0 0 0 0 0 0
  9407659/10173360 0 0 1 0 0 0 1 1 0 0
  -38507/1271670 0 0 1 0 0 1 0 0 0 1
  1/6 0 0 1 0 0 1 0 0 1 0
  -60386/635835 0 0 1 0 1 0 0 0 1 0
  -439457/2543340 2 0 1 0 0 0 0 0 0 0
  -68391059/15260040 1 1 1 0 0 0 0 0 0 0
  18375164/1907505 0 2 1 0 0 0 0 0 0 0
  11749/18430 1 0 2 0 0 0 0 0 0 0
  276518/635835 0 1 2 0 0 0 0 0 0 0
  1280447/1526004 0 0 3 0 0 0 0 0 0 0
  4751029/30520080 0 0 0 1 0 0 1 1 0 0
  -3335/99522 0 0 0 1 0 1 0 0 0 1
  437692/1907505 0 0 0 1 1 0 0 0 1 0
  2685379/22890060 2 0 0 1 0 0 0 0 0 0
  4931933/1990440 1 1 0 1 0 0 0 0 0 0
  -5481674/5722515 0 2 0 1 0 0 0 0 0 0
  -3620783/11445030 1 0 1 1 0 0 0 0 0 0
  -811381/5722515 0 1 1 1 0 0 0 0 0 0
  -8291113/22890060 0 0 2 1 0 0 0 0 0 0
  162149/5722515 1 0 0 2 0 0 0 0 0 0
  -3204646/5722515 0 1 0 2 0 0 0 0 0 0
  6344797/22890060 0 0 1 2 0 0 0 0 0 0
  -816157/22890060 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 36 terms
  1 0 0 0 0 2 0 1 0 0 0
  -5690099/5086680 0 1 0 0 0 0 1 1 0 0
  86704/1907505 0 1 0 0 0 1 0 0 0 1
  1128157/635835 0 1 0 0 1 0 0 0 0 1
  685306/211945 0 1 0 0 0 0 1 0 0 1
  -159316/1907505 0 1 0 0 0 1 0 0 1 0
  285578/635835 0 1 0 0 1 0 0 0 1 0
  -1658734/635835 0 1 0 0 0 0 1 0 1 0
  1230299/1271670 2 1 0 0 0 0 0 0 0 0
  8705417/2543340 1 2 0 0 0 0 0 0 0 0
  -3574133/635835 0 3 0 0 0 0 0 0 0 0
  1683967/7630020 0 0 1 0 0 0 1 1 0 0
  -1311481/5722515 0 0 1 0 0 1 0 0 0 1
  5/6 0 0 1 0 1 0 0 0 0 1
  1/3 0 0 1 0 0 0 1 0 0 1
  385348/1907505 0 0 1 0 1 0 0 0 1 0
  3257572/5722515 2 0 1 0 0 0 0 0 0 0
  85549813/11445030 1 1 1 0 0 0 0 0 0 0
  -34295252/5722515 0 2 1 0 0 0 0 0 0 0
  -193574/248805 1 0 2 0 0 0 0 0 0 0
  -50410559/11445030 0 1 2 0 0 0 0 0 0 0
  -187799/1144503 0 0 3 0 0 0 0 0 0 0
  2981849/20346720 0 0 0 1 0 0 1 1 0 0
  1019/33174 0 0 0 1 0 1 0 0 0 1
  2/3 0 0 0 1 0 0 1 0 0 1
  -72461/423890 0 0 0 1 1 0 0 0 1 0
  -813511/15260040 2 0 0 1 0 0 0 0 0 0
  -1268767/1326960 1 1 0 1 0 0 0 0 0 0
  -2236979/635835 0 2 0 1 0 0 0 0 0 0
  -1204411/5722515 1 0 1 1 0 0 0 0 0 0
  -44477273/11445030 0 1 1 1 0 0 0 0 0 0
  23647211/45780120 0 0 2 1 0 0 0 0 0 0
  83642/1907505 1 0 0 2 0 0 0 0 0 0
  2692343/1271670 0 1 0 2 0 0 0 0 0 0
  210173/22890060 0 0 1 2 0 0 0 0 0 0
  -1193897/15260040 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 33 terms
  1 0 0 0 0 1 1 1 0 0 0
  -1416329/678224 0 1 0 0 0 0 1 1 0 0
  -233668/381501 0 1 0 0 0 1 0 0 0 1
  -113680/127167 0 1 0 0 1 0 0 0 0 1
  -1811192/127167 0 1 0 0 0 0 1 0 0 1
  30686/42389 0 1 0 0 0 1 0 0 1 0
  735589/127167 0 1 0 0 1 0 0 0 1 0
  411694/127167 0 1 0 0 0 0 1 0 1 0
  352727/508668 2 1 0 0 0 0 0 0 0 0
  14208881/1017336 1 2 0 0 0 0 0 0 0 0
  -1227184/127167 0 3 0 0 0 0 0 0 0 0
  -488307/678224 0 0 1 0 0 0 1 1 0 0
  163949/763002 0 0 1 0 0 1 0 0 0 1
  6983/42389 0 0 1 0 1 0 0 0 1 0
  282551/1526004 2 0 1 0 0 0 0 0 0 0
  2338153/339112 1 1 1 0 0 0 0 0 0 0
  -2812403/381501 0 2 1 0 0 0 0 0 0 0
  -12439/16587 1 0 2 0 0 0 0 0 0 0
  -2190683/1526004 0 1 2 0 0 0 0 0 0 0
  -809125/1526004 0 0 3 0 0 0 0 0 0 0
  -6846245/6104016 0 0 0 1 0 0 1 1 0 0
  -107/49761 0 0 0 1 0 1 0 0 0 1
  -40910/381501 0 0 0 1 1 0 0 0 1 0
  -278987/4578012 2 0 0 1 0 0 0 0 0 0
  -208813/398088 1 1 0 1 0 0 0 0 0 0
  -8196758/1144503 0 2 0 1 0 0 0 0 0 0
  329953/2289006 1 0 1 1 0 0 0 0 0 0
  2083615/2289006 0 1 1 1 0 0 0 0 0 0
  -2226529/4578012 0 0 2 1 0 0 0 0 0 0
  38449/2289006 1 0 0 2 0 0 0 0 0 0
  7199297/4578012 0 1 0 2 0 0 0 0 0 0
  -1488719/4578012 0 0 1 2 0 0 0 0 0 0
  48293/4578012 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 38 terms
  1 0 0 0 0 3 0 0 0 0 0
  3825203/1271670 0 1 0 0 0 0 1 1 0 0
  -5784673/7630020 0 1 0 0 0 1 0 0 0 1
  2864243/1271670 0 1 0 0 1 0 0 0 0 1
  2410811/635835 0 1 0 0 0 0 1 0 0 1
  -253487/847780 0 1 0 0 0 1 0 0 1 0
  433239/423890 0 1 0 0 1 0 0 0 1 0
  696659/211945 0 1 0 0 0 0 1 0 1 0
  341781/423890 2 1 0 0 0 0 0 0 0 0
  6864382/211945 1 2 0 0 0 0 0 0 0 0
  -3405457/211945 0 3 0 0 0 0 0 0 0 0
  -6033461/20346720 0 0 1 0 0 0 1 1 0 0
  3786499/7630020 0 0 1 0 0 1 0 0 0 1
  -13/6 0 0 1 0 1 0 0 0 0 1
  -5/6 0 0 1 0 0 0 1 0 0 1
  -918749/847780 0 0 1 0 1 0 0 0 1 0
  -25337971/15260040 2 0 1 0 0 0 0 0 0 0
  -938509439/30520080 1 1 1 0 0 0 0 0 0 0
  3166261/423890 0 2 1 0 0 0 0 0 0 0
  284737/110580 1 0 2 0 0 0 0 0 0 0
  36423059/3815010 0 1 2 0 0 0 0 0 0 0
  1822507/3052008 0 0 3 0 0 0 0 0 0 0
  1/6 0 0 0 1 1 0 0 1 0 0
  -2676143/30520080 0 0 0 1 0 0 1 1 0 0
  -17875/199044 0 0 0 1 0 1 0 0 0 1
  -1/6 0 0 0 1 1 0 0 0 0 1
  -5/3 0 0 0 1 0 0 1 0 0 1
  3238669/7630020 0 0 0 1 1 0 0 0 1 0
  4081571/11445030 2 0 0 1 0 0 0 0 0 0
  21323459/1990440 1 1 0 1 0 0 0 0 0 0
  -12530989/11445030 0 2 0 1 0 0 0 0 0 0
  627248/5722515 1 0 1 1 0 0 0 0 0 0
  154928719/11445030 0 1 1 1 0 0 0 0 0 0
  -30783829/22890060 0 0 2 1 0 0 0 0 0 0
  -103807/22890060 1 0 0 2 0 0 0 0 0 0
  -52295531/11445030 0 1 0 2 0 0 0 0 0 0
  -15403423/45780120 0 0 1 2 0 0 0 0 0 0
  2321639/22890060 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 3, 34 terms
  1 0 0 0 0 2 1 0 0 0 0
  24985/8924 0 1 0 0 0 0 1 1 0 0
  13933/20079 0 1 0 0 0 1 0 0 0 1
  16171/6693 0 1 0 0 1 0 0 0 0 1
  180476/6693 0 1 0 0 0 0 1 0 0 1
  -12839/6693 0 1 0 0 0 1 0 0 1 0
  -54586/6693 0 1 0 0 1 0 0 0 1 0
  -59740/6693 0 1 0 0 0 0 1 0 1 0
  -2211/2231 2 1 0 0 0 0 0 0 0 0
  -95029/4462 1 2 0 0 0 0 0 0 0 0
  -43790/2231 0 3 0 0 0 0 0 0 0 0
  58537/53544 0 0 1 0 0 0 1 1 0 0
  -2431/6693 0 0 1 0 0 1 0 0 0 1
  -14335/6693 0 0 1 0 1 0 0 0 1 0
  -829/13386 2 0 1 0 0 0 0 0 0 0
  -1005173/80316 1 1 1 0 0 0 0 0 0 0
  142000/20079 0 2 1 0 0 0 0 0 0 0
  668/291 1 0 2 0 0 0 0 0 0 0
  25685/6693 0 1 2 0 0 0 0 0 0 0
  56137/40158 0 0 3 0 0 0 0 0 0 0
  1/6 0 0 0 1 0 1 0 1 0 0
  79345/40158 0 0 0 1 0 0 1 1 0 0
  1789/5238 0 0 0 1 0 1 0 0 0 1
  -9868/20079 0 0 0 1 1 0 0 0 1 0
  -55288/60237 2 0 0 1 0 0 0 0 0 0
  -57982/2619 1 1 0 1 0 0 0 0 0 0
  332576/60237 0 2 0 1 0 0 0 0 0 0
  -10187/60237 1 0 1 1 0 0 0 0 0 0
  503383/60237 0 1 1 1 0 0 0 0 0 0
  77269/60237 0 0 2 1 0 0 0 0 0 0
  10201/60237 1 0 0 2 0 0 0 0 0 0
  17899/60237 0 1 0 2 0 0 0 0 0 0
  -37523/120474 0 0 1 2 0 0 0 0 0 0
  4606/60237 0 0 0 3 0 0 0 0 0 0
ELEMENT degree 4, 51 terms
  1 0 1 1 0 0 0 1 1 0 0
  -38744/176319 0 1 1 0 0 1 0 0 0 1
  -82832/58773 0 1 1 0 1 0 0 0 0 1
  8912/58773 0 1 1 0 0 0 1 0 0 1
  -1016/19591 0 1 1 0 0 1 0 0 1 0
  -25648/58773 0 1 1 0 1 0 0 0 1 0
  64544/58773 0 1 1 0 0 0 1 0 1 0
  -7404/19591 2 1 1 0 0 0 0 0 0 0
  128054/19591 1 2 1 0 0 0 0 0 0 0
  9536/19591 0 3 1 0 0 0 0 0 0 0
  -7226/58773 0 0 2 0 0 0 1 1 0 0
  1984/13563 0 0 2 0 0 1 0 0 0 1
  -9656/58773 0 0 2 0 1 0 0 0 1 0
  -45424/176319 2 0 2 0 0 0 0 0 0 0
  -1364068/176319 1 1 2 0 0 0 0 0 0 0
  6848/5343 0 2 2 0 0 0 0 0 0 0
  94024/176319 1 0 3 0 0 0 0 0 0 0
  466084/176319 0 1 3 0 0 0 0 0 0 0
  2520/19591 0 0 4 0 0 0 0 0 0 0
  -3357/19591 0 1 0 1 0 0 1 1 0 0
  -135992/176319 0 1 0 1 0 1 0 0 0 1
  60064/58773 0 1 0 1 1 0 0 0 0 1
  146816/58773 0 1 0 1 0 0 1 0 0 1
  -28904/58773 0 1 0 1 0 1 0 0 1 0
  -20704/58773 0 1 0 1 1 0 0 0 1 0
  -233488/58773 0 1 0 1 0 0 1 0 1 0
  83084/58773 2 1 0 1 0 0 0 0 0 0
  1653706/58773 1 2 0 1 0 0 0 0 0 0
  -1330816/58773 0 3 0 1 0 0 0 0 0 0
  18470/176319 0 0 1 1 0 0 1 1 0 0
  -32072/528957 0 0 1 1 0 1 0 0 0 1
  -12112/176319 0 0 1 1 1 0 0 0 1 0
  2720/40689 2 0 1 1 0 0 0 0 0 0
  -745964/528957 1 1 1 1 0 0 0 0 0 0
  -3225328/528957 0 2 1 1 0 0 0 0 0 0
  9632/48087 1 0 2 1 0 0 0 0 0 0
  865780/528957 0 1 2 1 0 0 0 0 0 0
  -202952/528957 0 0 3 1 0 0 0 0 0 0
  24602/176319 0 0 0 2 0 0 1 1 0 0
  26680/528957 0 0 0 2 0 1 0 0 0 1
  -6664/176319 0 0 0 2 1 0 0 0 1 0
  -31672/528957 2 0 0 2 0 0 0 0 0 0
  -55292/40689 1 1 0 2 0 0 0 0 0 0
  -2045872/528957 0 2 0 2 0 0 0 0 0 0
  -18328/528957 1 0 1 2 0 0 0 0 0 0
  655436/528957 0 1 1 2 0 0 0 0 0 0
  37784/176319 0 0 2 2 0 0 0 0 0 0
  16672/528957 1 0 0 3 0 0 0 0 0 0
  187972/528957 0 1 0 3 0 0 0 0 0 0
  -2368/176319 0 0 1 3 0 0 0 0 0 0
  -18344/528957 0 0 0 4 0 0 0 0 0 0
ELEMENT degree 4, 59 terms
  1 0 2 0 0 0 1 0 0 0 1
  -795/824 0 2 0 0 1 0 0 0 0 1
  -2571/824 0 2 0 0 0 0 1 0 0 1
  255/412 0 2 0 0 0 1 0 0 1 0
  435/824 0 2 0 0 1 0 0 0 1 0
  3855/824 0 2 0 0 0 0 1 0 1 0
  -687/412 2 2 0 0 0 0 0 0 0 0
  -14901/412 1 3 0 0 0 0 0 0 0 0
  5745/206 0 4 0 0 0 0 0 0 0 0
  -6447359/64571936 0 1 1 0 0 1 0 0 0 1
  -10980495/32285968 0 1 1 0 1 0 0 0 0 1
  -1719351/2017873 0 1 1 0 0 0 1 0 0 1
  -3921861/64571936 0 1 1 0 0 1 0 0 1 0
  10539261/32285968 0 1 1 0 1 0 0 0 1 0
  -49068/2017873 0 1 1 0 0 0 1 0 1 0
  610063/32285968 2 1 1 0 0 0 0 0 0 0
  124851783/16142984 1 2 1 0 0 0 0 0 0 0
  32743105/4035746 0 3 1 0 0 0 0 0 0 0
  -4873137/516575488 0 0 2 0 0 0 1 1 0 0
  -1451/4967072 0 0 2 0 0 1 0 0 0 1
  -335955/64571936 0 0 2 0 1 0 0 0 1 0
  4352131/129143872 2 0 2 0 0 0 0 0 0 0
  110955887/258287744 1 1 2 0 0 0 0 0 0 0
  1282305/2935088 0 2 2 0 0 0 0 0 0 0
  -3997313/64571936 1 0 3 0 0 0 0 0 0 0
  -2750661/32285968 0 1 3 0 0 0 0 0 0 0
  -1699831/129143872 0 0 4 0 0 0 0 0 0 0
  -24564967/129143872 0 1 0 1 0 0 1 1 0 0
  -1433929/193715808 0 1 0 1 0 1 0 0 0 1
  937515/32285968 0 1 0 1 1 0 0 0 0 1
  830451/16142984 0 1 0 1 0 0 1 0 0 1
  1883247/64571936 0 1 0 1 0 1 0 0 1 0
  881399/32285968 0 1 0 1 1 0 0 0 1 0
  2356113/16142984 0 1 0 1 0 0 1 0 1 0
  747553/48428952 2 1 0 1 0 0 0 0 0 0
  -31381069/193715808 1 2 0 1 0 0 0 0 0 0
  66363679/12107238 0 3 0 1 0 0 0 0 0 0
  -3819375/258287744 0 0 1 1 0 0 1 1 0 0
  287597/32285968 0 0 1 1 0 1 0 0 0 1
  -1071891/32285968 0 0 1 1 1 0 0 0 1 0
  -170233/4967072 2 0 1 1 0 0 0 0 0 0
  -264822497/387431616 1 1 1 1 0 0 0 0 0 0
  -105192311/24214476 0 2 1 1 0 0 0 0 0 0
  120493/5870176 1 0 2 1 0 0 0 0 0 0
  -11660861/24214476 0 1 2 1 0 0 0 0 0 0
  -308981/64571936 0 0 3 1 0 0 0 0 0 0
  -1525897/516575488 0 0 0 2 0 0 1 1 0 0
  -615853/193715808 0 0 0 2 0 1 0 0 0 1
  508789/64571936 0 0 0 2 1 0 0 0 1 0
  2704541/387431616 2 0 0 2 0 0 0 0 0 0
  7794913/59604864 1 1 0 2 0 0 0 0 0 0
  4409645/32285968 0 2 0 2 0 0 0 0 0 0
  1506191/193715808 1 0 1 2 0 0 0 0 0 0
  10201637/32285968 0 1 1 2 0 0 0 0 0 0
  -633319/48428952 0 0 2 2 0 0 0 0 0 0
  -562321/193715808 1 0 0 3 0 0 0 0 0 0
  -1111745/48428952 0 1 0 3 0 0 0 0 0 0
  -102239/193715808 0 0 1 3 0 0 0 0 0 0
  669385/387431616 0 0 0 4 0 0 0 0 0 0
ELEMENT degree 4, 65 terms
  1 0 2 0 0 0 0 0 2 0 0
  -241/138 0 2 0 0 0 0 0 0 1 1
  -97/69 0 2 0 0 0 0 0 0 2 0
  58/23 1 2 0 0 0 1 0 0 0 0
  -22/23 1 2 0 0 1 0 0 0 0 0
  -360/23 1 2 0 0 0 0 1 0 0 0
  158/23 0 3 0 0 0 1 0 0 0 0
  1210/23 0 3 0 0 1 0 0 0 0 0
  -307/23 0 3 0 0 0 0 1 0 0 0
  6235/38088 0 1 1 0 0 0 0 0 1 1
  19783/19044 0 1 1 0 0 0 0 0 2 0
  -13843/9522 1 1 1 0 0 1 0 0 0 0
  -1111/1058 1 1 1 0 1 0 0 0 0 0
  1664/1587 1 1 1 0 0 0 1 0 0 0
  -100919/9522 0 2 1 0 0 1 0 0 0 0
  -202349/3174 0 2 1 0 1 0 0 0 0 0
  -201529/2116 0 2 1 0 0 0 1 0 0 0
  1131239/7122456 0 0 2 0 0 0 0 1 0 1
  -806437/3561228 0 0 2 0 0 0 0 1 1 0
  -1354049/7122456 0 0 2 0 0 0 0 0 1 1
  -406567/2670921 1 0 2 0 0 1 0 0 0 0
  -373399/323748 1 0 2 0 1 0 0 0 0 0
  -1073546/890307 1 0 2 0 0 0 1 0 0 0
  3922045/5341842 0 1 2 0 0 1 0 0 0 0
  -54530923/3561228 0 1 2 0 1 0 0 0 0 0
  -22636259/1780614 0 1 2 0 0 0 1 0 0 0
  4378343/10683684 0 0 3 0 0 1 0 0 0 0
  212/253 0 0 3 0 1 0 0 0 0 0
  10369/8993 0 0 3 0 0 0 1 0 0 0
  -25769/25392 0 1 0 1 0 0 0 0 1 1
  -301/12696 0 1 0 1 0 0 0 0 2 0
  68833/19044 1 1 0 1 0 1 0 0 0 0
  6367/6348 1 1 0 1 1 0 0 0 0 0
  -938/529 1 1 0 1 0 0 1 0 0 0
  269251/19044 0 2 0 1 0 1 0 0 0 0
  191809/2116 0 2 0 1 1 0 0 0 0 0
  1247975/12696 0 2 0 1 0 0 1 0 0 0
  -1/2 0 0 1 1 0 0 0 2 0 0
  71360173/42734736 0 0 1 1 0 0 0 1 0 1
  -23760313/42734736 0 0 1 1 0 0 0 1 1 0
  -117528743/42734736 0 0 1 1 0 0 0 0 1 1
  -142355/7122456 1 0 1 1 0 1 0 0 0 0
  -6812339/1942488 1 0 1 1 1 0 0 0 0 0
  -70246633/5341842 1 0 1 1 0 0 1 0 0 0
  -47847277/5341842 0 1 1 1 0 1 0 0 0 0
  -798456547/21367368 0 1 1 1 1 0 0 0 0 0
  -13273121/10683684 0 1 1 1 0 0 1 0 0 0
  -48664103/64102104 0 0 2 1 0 1 0 0 0 0
  -10809407/10683684 0 0 2 1 1 0 0 0 0 0
  16921259/1780614 0 0 2 1 0 0 1 0 0 0
  -67835005/42734736 0 0 0 2 0 0 0 1 0 1
  66183527/85469472 0 0 0 2 0 0 0 1 1 0
  94409837/42734736 0 0 0 2 0 0 0 0 1 1
  10509581/42734736 1 0 0 2 0 1 0 0 0 0
  2258267/485622 1 0 0 2 1 0 0 0 0 0
  79058335/5341842 1 0 0 2 0 0 1 0 0 0
  176684569/21367368 0 1 0 2 0 1 0 0 0 0
  345477073/5341842 0 1 0 2 1 0 0 0 0 0
  391686553/5341842 0 1 0 2 0 0 1 0 0 0
  -20216365/10683684 0 0 1 2 0 1 0 0 0 0
  -294845/2374152 0 0 1 2 1 0 0 0 0 0
  10209887/3561228 0 0 1 2 0 0 1 0 0 0
  220348417/128204208 0 0 0 3 0 1 0 0 0 0
  -4953911/21367368 0 0 0 3 1 0 0 0 0 0
  -62279335/7122456 0 0 0 3 0 0 1 0 0 0
ELEMENT degree 4, 59 terms
  1 0 2 0 0 0 0 1 1 0 0
  -167/103 0 2 0 0 1 0 0 0 0 1
  -55/103 0 2 0 0 0 0 1 0 0 1
  26/309 0 2 0 0 0 1 0 0 1 0
  -33/103 0 2 0 0 1 0 0 0 1 0
  219/103 0 2 0 0 0 0 1 0 1 0
  -230/309 2 2 0 0 0 0 0 0 0 0
  -436/309 1 3 0 0 0 0 0 0 0 0
  2044/309 0 4 0 0 0 0 0 0 0 0
  21209783/217930284 0 1 1 0 0 1 0 0 0 1
  -9008147/36321714 0 1 1 0 1 0 0 0 0 1
  -3061688/18160857 0 1 1 0 0 0 1 0 0 1
  -477563/24214476 0 1 1 0 0 1 0 0 1 0
  -5310823/36321714 0 1 1 0 1 0 0 0 1 0
  2355040/18160857 0 1 1 0 0 0 1 0 1 0
  -10894237/36321714 2 1 1 0 0 0 0 0 0 0
  -95040349/18160857 1 2 1 0 0 0 0 0 0 0
  56740276/18160857 0 3 1 0 0 0 0 0 0 0
  -9989357/581147424 0 0 2 0 0 0 1 1 0 0
  300419/16763868 0 0 2 0 0 1 0 0 0 1
  -1550407/72643428 0 0 2 0 1 0 0 0 1 0
  -10577947/435860568 2 0 2 0 0 0 0 0 0 0
  -282011495/871721136 1 1 2 0 0 0 0 0 0 0
  3188599/1100658 0 2 2 0 0 0 0 0 0 0
  11323721/217930284 1 0 3 0 0 0 0 0 0 0
  47390125/108965142 0 1 3 0 0 0 0 0 0 0
  1877477/145286856 0 0 4 0 0 0 0 0 0 0
  825349/16142984 0 1 0 1 0 0 1 1 0 0
  -47824981/217930284 0 1 0 1 0 1 0 0 0 1
  -6748721/36321714 0 1 0 1 1 0 0 0 0 1
  -6651209/18160857 0 1 0 1 0 0 1 0 0 1
  -7610077/72643428 0 1 0 1 0 1 0 0 1 0
  4238075/36321714 0 1 0 1 1 0 0 0 1 0
  -8040755/18160857 0 1 0 1 0 0 1 0 1 0
  3699931/18160857 2 1 0 1 0 0 0 0 0 0
  518848325/72643428 1 2 0 1 0 0 0 0 0 0
  -15972716/18160857 0 3 0 1 0 0 0 0 0 0
  -1505825/871721136 0 0 1 1 0 0 1 1 0 0
  -425063/326895426 0 0 1 1 0 1 0 0 0 1
  -2716381/108965142 0 0 1 1 1 0 0 0 1 0
  1012939/50291604 2 0 1 1 0 0 0 0 0 0
  106093393/1307581704 1 1 1 1 0 0 0 0 0 0
  127117534/163447713 0 2 1 1 0 0 0 0 0 0
  -284015/59435532 1 0 2 1 0 0 0 0 0 0
  -41684026/163447713 0 1 2 1 0 0 0 0 0 0
  -35941201/653790852 0 0 3 1 0 0 0 0 0 0
  10064129/1743442272 0 0 0 2 0 0 1 1 0 0
  7577573/653790852 0 0 0 2 0 1 0 0 0 1
  -7285037/217930284 0 0 0 2 1 0 0 0 1 0
  -36863989/1307581704 2 0 0 2 0 0 0 0 0 0
  -140677657/201166416 1 1 0 2 0 0 0 0 0 0
  -810727015/326895426 0 2 0 2 0 0 0 0 0 0
  9356953/653790852 1 0 1 2 0 0 0 0 0 0
  11790809/326895426 0 1 1 2 0 0 0 0 0 0
  371455/54482571 0 0 2 2 0 0 0 0 0 0
  7431305/653790852 1 0 0 3 0 0 0 0 0 0
  46836509/163447713 0 1 0 3 0 0 0 0 0 0
  -1897163/217930284 0 0 1 3 0 0 0 0 0 0
  -7723841/1307581704 0 0 0 4 0 0 0 0 0 0
ELEMENT degree 4, 64 terms
  1 1 1 0 0 0 0 0 0 2 0
  -1309/552 0 2 0 0 0 0 0 0 1 1
  647/276 0 2 0 0 0 0 0 0 2 0
  187/138 1 2 0 0 0 1 0 0 0 0
  117/46 1 2 0 0 1 0 0 0 0 0
  -2154/23 1 2 0 0 0 0 1 0 0 0
  2029/138 0 3 0 0 0 1 0 0 0 0
  6169/46 0 3 0 0 1 0 0 0 0 0
  2153/92 0 3 0 0 0 0 1 0 0 0
  -470963/152352 0 1 1 0 0 0 0 0 1 1
  -6911/76176 0 1 1 0 0 0 0 0 2 0
  102983/38088 1 1 1 0 0 1 0 0 0 0
  -6813/4232 1 1 1 0 1 0 0 0 0 0
  -53053/1587 1 1 1 0 0 0 1 0 0 0
  -9617/38088 0 2 1 0 0 1 0 0 0 0
  317857/12696 0 2 1 0 1 0 0 0 0 0
  -287351/8464 0 2 1 0 0 0 1 0 0 0
  23484569/28489824 0 0 2 0 0 0 0 1 0 1
  2262305/14244912 0 0 2 0 0 0 0 1 1 0
  -39906743/28489824 0 0 2 0 0 0 0 0 1 1
  7660925/10683684 1 0 2 0 0 1 0 0 0 0
  -3273313/1294992 1 0 2 0 1 0 0 0 0 0
  -7080134/890307 1 0 2 0 0 0 1 0 0 0
  -35106653/21367368 0 1 2 0 0 1 0 0 0 0
  -241368757/14244912 0 1 2 0 1 0 0 0 0 0
  -3767945/7122456 0 1 2 0 0 0 1 0 0 0
  -18959959/42734736 0 0 3 0 0 1 0 0 0 0
  -2477/1518 0 0 3 0 1 0 0 0 0 0
  58335/35972 0 0 3 0 0 0 1 0 0 0
  -380249/101568 0 1 0 1 0 0 0 0 1 1
  -11485/50784 0 1 0 1 0 0 0 0 2 0
  511105/76176 1 1 0 1 0 1 0 0 0 0
  117583/25392 1 1 0 1 1 0 0 0 0 0
  -13491/1058 1 1 0 1 0 0 1 0 0 0
  2466595/76176 0 2 0 1 0 1 0 0 0 0
  2042977/8464 0 2 0 1 1 0 0 0 0 0
  12521111/50784 0 2 0 1 0 0 1 0 0 0
  265793977/170938944 0 0 1 1 0 0 0 1 0 1
  120932957/170938944 0 0 1 1 0 0 0 1 1 0
  -472046627/170938944 0 0 1 1 0 0 0 0 1 1
  29736691/28489824 1 0 1 1 0 1 0 0 0 0
  -2327315/7769952 1 0 1 1 1 0 0 0 0 0
  -272752141/21367368 1 0 1 1 0 0 1 0 0 0
  -11206214/2670921 0 1 1 1 0 1 0 0 0 0
  2474142173/85469472 0 1 1 1 1 0 0 0 0 0
  1950598447/42734736 0 1 1 1 0 0 1 0 0 0
  -583371707/256408416 0 0 2 1 0 1 0 0 0 0
  -248840309/42734736 0 0 2 1 1 0 0 0 0 0
  50023727/7122456 0 0 2 1 0 0 1 0 0 0
  -571899949/170938944 0 0 0 2 0 0 0 1 0 1
  460777943/341877888 0 0 0 2 0 0 0 1 1 0
  828740717/170938944 0 0 0 2 0 0 0 0 1 1
  110785853/170938944 1 0 0 2 0 1 0 0 0 0
  20551307/1942488 1 0 0 2 1 0 0 0 0 0
  690342439/21367368 1 0 0 2 0 0 1 0 0 0
  1849769161/85469472 0 1 0 2 0 1 0 0 0 0
  3101358001/21367368 0 1 0 2 1 0 0 0 0 0
  3650414077/21367368 0 1 0 2 0 0 1 0 0 0
  -36856115/21367368 0 0 1 2 0 1 0 0 0 0
  -5354777/9496608 0 0 1 2 1 0 0 0 0 0
  -76183831/14244912 0 0 1 2 0 0 1 0 0 0
  1989838993/512816832 0 0 0 3 0 1 0 0 0 0
  -75516791/85469472 0 0 0 3 1 0 0 0 0 0
  -536630887/28489824 0 0 0 3 0 0 1 0 0 0
ELEMENT degree 4, 64 terms
  1 0 1 0 0 0 0 0 0 3 0
  6945/206 0 2 0 0 1 0 0 0 0 1
  11709/206 0 2 0 0 0 0 1 0 0 1
  -2011/309 0 2 0 0 0 1 0 0 1 0
  -2945/206 0 2 0 0 1 0 0 0 1 0
  -11693/206 0 2 0 0 0 0 1 0 1 0
  1213/103 2 2 0 0 0 0 0 0 0 0
  3891/103 1 3 0 0 0 0 0 0 0 0
  -14710/103 0 4 0 0 0 0 0 0 0 0
  -95675737/13207896 0 1 1 0 0 1 0 0 0 1
  2904181/2201316 0 1 1 0 1 0 0 0 0 1
  3911894/550329 0 1 1 0 0 0 1 0 0 1
  -3936043/1467544 0 1 1 0 0 1 0 0 1 0
  -7448839/2201316 0 1 1 0 1 0 0 0 1 0
  -17286748/550329 0 1 1 0 0 0 1 0 1 0
  17387083/2201316 2 1 1 0 0 0 0 0 0 0
  225777491/1100658 1 2 1 0 0 0 0 0 0 0
  -26916046/183443 0 3 1 0 0 0 0 0 0 0
  -46470173/35221056 0 0 2 0 0 0 1 1 0 0
  449939/1015992 0 0 2 0 0 1 0 0 0 1
  2/3 0 0 2 0 0 1 0 0 1 0
  -9604279/4402632 0 0 2 0 1 0 0 0 1 0
  -1 0 0 2 0 0 0 1 0 1 0
  -229867/26415792 2 0 2 0 0 0 0 0 0 0
  -1362622967/52831584 1 1 2 0 0 0 0 0 0 0
  -137942177/2201316 0 2 2 0 0 0 0 0 0 0
  23193497/13207896 1 0 3 0 0 0 0 0 0 0
  -69981443/6603948 0 1 3 0 0 0 0 0 0 0
  -19431467/8805264 0 0 4 0 0 0 0 0 0 0
  3017200211089/1866231678480 0 1 0 1 0 0 1 1 0 0
  -8866865758301/2799347517720 0 1 0 1 0 1 0 0 0 1
  3642088292597/155519306540 0 1 0 1 1 0 0 0 0 1
  3913416838769/77759653270 0 1 0 1 0 0 1 0 0 1
  -4117666576037/933115839240 0 1 0 1 0 1 0 0 1 0
  -3493006171661/466557919620 0 1 0 1 1 0 0 0 1 0
  -2169165062377/77759653270 0 1 0 1 0 0 1 0 1 0
  9840063646679/699836879430 2 1 0 1 0 0 0 0 0 0
  470680748422699/2799347517720 1 2 0 1 0 0 0 0 0 0
  -65382929847578/349918439715 0 3 0 1 0 0 0 0 0 0
  -763664845793/11197390070880 0 0 1 1 0 0 1 1 0 0
  658577679457/4199021276580 0 0 1 1 0 1 0 0 0 1
  2/3 0 0 1 1 0 1 0 0 1 0
  -2557259386861/1399673758860 0 0 1 1 1 0 0 0 1 0
  -2 0 0 1 1 0 0 1 0 1 0
  -1206761286821/646003273320 2 0 1 1 0 0 0 0 0 0
  -1102149219968687/16796085106320 1 1 1 1 0 0 0 0 0 0
  -50523458894209/1049755319145 0 2 1 1 0 0 0 0 0 0
  1022130919861/365132284920 1 0 2 1 0 0 0 0 0 0
  15338085505606/1049755319145 0 1 2 1 0 0 0 0 0 0
  922738294435/1679608510632 0 0 3 1 0 0 0 0 0 0
  3934618179617/2488308904640 0 0 0 2 0 0 1 1 0 0
  -40236361/8114050776 0 0 0 2 0 1 0 0 0 1
  431475034227/311038613080 0 0 0 2 1 0 0 0 1 0
  -1 0 0 0 2 0 0 1 0 1 0
  1206064778987/1866231678480 2 0 0 2 0 0 0 0 0 0
  660421367219/37449465120 1 1 0 2 0 0 0 0 0 0
  -17174458136221/1399673758860 0 2 0 2 0 0 0 0 0 0
  -7747682524111/8398042553160 1 0 1 2 0 0 0 0 0 0
  138470031853993/4199021276580 0 1 1 2 0 0 0 0 0 0
  1425537234703/2099510638290 0 0 2 2 0 0 0 0 0 0
  92987505209/933115839240 1 0 0 3 0 0 0 0 0 0
  -4256719269167/699836879430 0 1 0 3 0 0 0 0 0 0
  2390980702127/8398042553160 0 0 1 3 0 0 0 0 0 0
  -519835357921/1866231678480 0 0 0 4 0 0 0 0 0 0
ELEMENT degree 4, 69 terms
  1 0 1 0 0 0 0 1 0 2 0
  1584/35 0 2 0 0 1 0 1 0 0 0
  789/7 0 2 0 0 0 0 2 0 0 0
  -1481/140 1 2 0 0 0 0 0 1 0 0
  67/70 1 2 0 0 0 0 0 0 0 1
  153/70 1 2 0 0 0 0 0 0 1 0
  -443/14 0 3 0 0 0 0 0 1 0 0
  197/35 0 3 0 0 0 0 0 0 0 1
  936/35 0 3 0 0 0 0 0 0 1 0
  -132372/1225 0 1 1 0 1 0 1 0 0 0
  -110883/490 0 1 1 0 0 0 2 0 0 0
  357211/9800 1 1 1 0 0 0 0 1 0 0
  9603/4900 1 1 1 0 0 0 0 0 0 1
  -44269/14700 1 1 1 0 0 0 0 0 1 0
  59063/980 0 2 1 0 0 0 0 1 0 0
  90019/1225 0 2 1 0 0 0 0 0 0 1
  313087/7350 0 2 1 0 0 0 0 0 1 0
  -1070173/287280 0 0 2 0 1 1 0 0 0 0
  55299641/837900 0 0 2 0 2 0 0 0 0 0
  -247240333/10054800 0 0 2 0 0 1 1 0 0 0
  121681657/1675800 0 0 2 0 1 0 1 0 0 0
  -82346447/670320 0 0 2 0 0 0 2 0 0 0
  -781662097/40219200 1 0 2 0 0 0 0 1 0 0
  -207533957/20109600 1 0 2 0 0 0 0 0 0 1
  -253943533/20109600 1 0 2 0 0 0 0 0 1 0
  1070173/287280 0 1 2 0 0 0 0 1 0 0
  -62924422/628425 0 1 2 0 0 0 0 0 0 1
  -1068352993/5027400 0 1 2 0 0 0 0 0 1 0
  -664303/21280 0 0 3 0 0 0 0 0 0 1
  -81676127/4021920 0 0 3 0 0 0 0 0 1 0
  11376/1225 0 1 0 1 1 0 1 0 0 0
  24163/245 0 1 0 1 0 0 2 0 0 0
  -295777/14700 1 1 0 1 0 0 0 1 0 0
  -1891/7350 1 1 0 1 0 0 0 0 0 1
  4471/1225 1 1 0 1 0 0 0 0 1 0
  -6973/147 0 2 0 1 0 0 0 1 0 0
  -24007/7350 0 2 0 1 0 0 0 0 0 1
  -13477/2450 0 2 0 1 0 0 0 0 1 0
  -43734337/10054800 0 0 1 1 1 1 0 0 0 0
  -50592023/837900 0 0 1 1 2 0 0 0 0 0
  193396597/10054800 0 0 1 1 0 1 1 0 0 0
  67792079/1675800 0 0 1 1 1 0 1 0 0 0
  1017461563/3351600 0 0 1 1 0 0 2 0 0 0
  1237188409/40219200 1 0 1 1 0 0 0 1 0 0
  265547213/20109600 1 0 1 1 0 0 0 0 0 1
  186693397/20109600 1 0 1 1 0 0 0 0 1 0
  202815637/10054800 0 1 1 1 0 0 0 1 0 0
  161715791/1256850 0 1 1 1 0 0 0 0 0 1
  1221089677/5027400 0 1 1 1 0 0 0 0 1 0
  -117111/7600 0 0 2 1 0 0 0 1 0 0
  2072023/41895 0 0 2 1 0 0 0 0 0 1
  25674041/670320 0 0 2 1 0 0 0 0 1 0
  56280551/10054800 0 0 0 2 1 1 0 0 0 0
  411403/47880 0 0 0 2 2 0 0 0 0 0
  1979413/1436400 0 0 0 2 0 1 1 0 0 0
  -23693129/335160 0 0 0 2 1 0 1 0 0 0
  -75889937/478800 0 0 0 2 0 0 2 0 0 0
  -497431049/40219200 1 0 0 2 0 0 0 1 0 0
  -86624071/20109600 1 0 0 2 0 0 0 0 0 1
  1979413/2872800 1 0 0 2 0 0 0 0 1 0
  -56280551/10054800 0 1 0 2 0 0 0 1 0 0
  -27642611/628425 0 1 0 2 0 0 0 0 0 1
  -304147049/5027400 0 1 0 2 0 0 0 0 1 0
  20114099/1117200 0 0 1 2 0 0 0 1 0 0
  -19713713/837900 0 0 1 2 0 0 0 0 0 1
  -170592281/10054800 0 0 1 2 0 0 0 0 1 0
  -2326747/558600 0 0 0 3 0 0 0 1 0 0
  19275287/6703200 0 0 0 3 0 0 0 0 0 1
  1979413/2872800 0 0 0 3 0 0 0 0 1 0
ELEMENT degree 4, 69 terms
  1 0 1 0 0 0 1 0 0 2 0
  -9396/35 0 2 0 0 1 0 1 0 0 0
  -14787/14 0 2 0 0 0 0 2 0 0 0
  24333/280 1 2 0 0 0 0 0 1 0 0
  -561/140 1 2 0 0 0 0 0 0 0 1
  -3099/140 1 2 0 0 0 0 0 0 1 0
  7179/28 0 3 0 0 0 0 0 1 0 0
  -1941/70 0 3 0 0 0 0 0 0 0 1
  -9084/35 0 3 0 0 0 0 0 0 1 0
  1031193/1225 0 1 1 0 1 0 1 0 0 0
  1693719/980 0 1 1 0 0 0 2 0 0 0
  -5792943/19600 1 1 1 0 0 0 0 1 0 0
  -176139/9800 1 1 1 0 0 0 0 0 0 1
  230499/9800 1 1 1 0 0 0 0 0 1 0
  -932709/1960 0 2 1 0 0 0 0 1 0 0
  -1533747/2450 0 2 1 0 0 0 0 0 0 1
  -1927227/4900 0 2 1 0 0 0 0 0 1 0
  5617553/191520 0 0 2 0 1 1 0 0 0 0
  -292360111/558600 0 0 2 0 2 0 0 0 0 0
  1296040793/6703200 0 0 2 0 0 1 1 0 0 0
  -645079397/1117200 0 0 2 0 1 0 1 0 0 0
  434173267/446880 0 0 2 0 0 0 2 0 0 0
  4137262637/26812800 1 0 2 0 0 0 0 1 0 0
  1096018297/13406400 1 0 2 0 0 0 0 0 0 1
  1329556793/13406400 1 0 2 0 0 0 0 0 1 0
  -5617553/191520 0 1 2 0 0 0 0 1 0 0
  660962749/837900 0 1 2 0 0 0 0 0 0 1
  5592153353/3351600 0 1 2 0 0 0 0 0 1 0
  10521209/42560 0 0 3 0 0 0 0 0 0 1
  434173267/2681280 0 0 3 0 0 0 0 0 1 0
  -208629/1225 0 1 0 1 1 0 1 0 0 0
  -255072/245 0 1 0 1 0 0 2 0 0 0
  864061/4900 1 1 0 1 0 0 0 1 0 0
  -1681/1225 1 1 0 1 0 0 0 0 0 1
  -154811/4900 1 1 0 1 0 0 0 0 1 0
  43067/98 0 2 0 1 0 0 0 1 0 0
  -94873/4900 0 2 0 1 0 0 0 0 0 1
  -148109/4900 0 2 0 1 0 0 0 0 1 0
  205743827/6703200 0 0 1 1 1 1 0 0 0 0
  37670966/69825 0 0 1 1 2 0 0 0 0 0
  -1195974947/6703200 0 0 1 1 0 1 1 0 0 0
  -287815669/1117200 0 0 1 1 1 0 1 0 0 0
  -5646940373/2234400 0 0 1 1 0 0 2 0 0 0
  -6992363279/26812800 1 0 1 1 0 0 0 1 0 0
  -1531676863/13406400 1 0 1 1 0 0 0 0 0 1
  -1155755747/13406400 1 0 1 1 0 0 0 0 1 0
  -1065070127/6703200 0 1 1 1 0 0 0 1 0 0
  -938711491/837900 0 1 1 1 0 0 0 0 0 1
  -7212717227/3351600 0 1 1 1 0 0 0 0 1 0
  1844893/15200 0 0 2 1 0 0 0 1 0 0
  -188343293/446880 0 0 2 1 0 0 0 0 0 1
  -72403273/223440 0 0 2 1 0 0 0 0 1 0
  -341448661/6703200 0 0 0 2 1 1 0 0 0 0
  -2488553/31920 0 0 0 2 2 0 0 0 0 0
  -13239743/957600 0 0 0 2 0 1 1 0 0 0
  144783619/223440 0 0 0 2 1 0 1 0 0 0
  462767107/319200 0 0 0 2 0 0 2 0 0 0
  3022573339/26812800 1 0 0 2 0 0 0 1 0 0
  527296181/13406400 1 0 0 2 0 0 0 0 0 1
  -12282143/1915200 1 0 0 2 0 0 0 0 1 0
  341448661/6703200 0 1 0 2 0 0 0 1 0 0
  337470767/837900 0 1 0 2 0 0 0 0 0 1
  1864614439/3351600 0 1 0 2 0 0 0 0 1 0
  -119544419/744800 0 0 1 2 0 0 0 1 0 0
  235327871/1117200 0 0 1 2 0 0 0 0 0 1
  1028400601/6703200 0 0 1 2 0 0 0 0 1 0
  14130517/372400 0 0 0 3 0 0 0 1 0 0
  -117699157/4468800 0 0 0 3 0 0 0 0 0 1
  -12282143/1915200 0 0 0 3 0 0 0 0 1 0


==> anc/magma/fixed_points.m <==
// fixed_points.m -- the nine fixed points of the order-three action.
// Section 2.3.  Over Q; seconds.
//
//     magma -b fixed_points.m
//
// The action is diagonal with weights (0,0,0,0,1,1,1,2,2,2) on (U0,...,U9),
// so a fixed point of P^9 has all its nonzero coordinates in one weight
// block.  Setting the other two blocks to zero leaves three small systems.

load "setup.m";

for b in [ <"weight 0  (U0..U3)",   [U4,U5,U6,U7,U8,U9]>,
           <"weight 1  (U4,U5,U6)", [U0,U1,U2,U3,U7,U8,U9]>,
           <"weight 2  (U7,U8,U9)", [U0,U1,U2,U3,U4,U5,U6]> ] do
    J := I + ideal<P | b[2]>;
    printf "\n%o\n", b[1];
    if Dimension(J) le 0 then printf "  empty\n"; continue; end if;
    printf "  Hilbert polynomial %o\n", HilbertPolynomial(J);
    D := RadicalDecomposition(J);
    printf "  %o component(s) over Q, of degrees %o\n",
           #D, [ HilbertPolynomial(q) : q in D ];
    for q in D do
        gens := [ f : f in GroebnerBasis(q) | TotalDegree(f) gt 0 ];
        two  := [ f : f in gens | #[ i : i in [1..10] | Degree(f, P.i) gt 0 ] eq 2 ];
        if #two gt 0 then
            printf "  a generator in two variables: %o\n", two[1];
            u := UnivariatePolynomial(Evaluate(two[1], [ P.i eq U3 select 1
                                                         else P.i : i in [1..10] ]));
            printf "    set U3 = 1:  %o\n", u;
            printf "    irreducible over Q: %o,  discriminant %o\n",
                   IsIrreducible(u), Discriminant(u);
            printf "    real roots: %o of %o\n",
                   #Roots(u, RealField(30)), Degree(u);
        end if;
    end for;
end for;
quit;


==> anc/magma/groebner.m <==
// groebner.m -- the Groebner basis, the Hilbert polynomial, saturation, the
// coefficient heights, and the comparison with the plain variable order.
// Section 2.  Over Q; seconds.
//
//     magma -b groebner.m
//
// Writes gb_paper_order.txt / .sparse into the current directory, together
// with the statistics printed below (the plain-order basis is only counted).

SetColumns(0);                    // so that one polynomial really is one line
load "setup.m";

t := Cputime(); G := GroebnerBasis(I); tg := Cputime(t);
printf "\nbasis: %o elements, %o terms, %o s\n",
       #G, &+[#Terms(f) : f in G], tg;
printf "degrees: %o\n", [ #[f : f in G | TotalDegree(f) eq d] : d in [2..4] ];
printf "leading monomial of the quadric: %o   (expect U5^2)\n",
       LeadingMonomial([f : f in G | TotalDegree(f) eq 2][1]);
printf "agrees with the stored basis: %o\n", Seqset(G) eq Seqset(G83);
printf "the stored basis is a Groebner basis in this order: %o\n", IsGroebner(G83);

Hd<d> := PolynomialRing(Rationals());
printf "Hilbert polynomial: %o   (expect 18*d^2 - 9*d + 1)\n",
       Hd!HilbertPolynomial(I);
printf "U3 divides no leading monomial: %o   (this gives saturation)\n",
       &and[Exponents(LeadingMonomial(f))[10] eq 0 : f in G];

// ---- standard monomials of degree 13 by character, and coefficient heights

WT := [0,0,0,0,1,1,1,2,2,2];      // weights on U0,...,U9
slot := [ 7,8,9,10,2,1,3,4,6,5 ]; // ring position holding U_j, j = 0,...,9

function UExponents(m)            // exponents of m in the order U0,...,U9
    e := Exponents(m);
    return [ e[slot[j]] : j in [1..10] ];
end function;

function Character(m)
    e := UExponents(m);
    return (&+[ WT[j]*e[j] : j in [1..10] ]) mod 3;
end function;

lms := [ LeadingMonomial(f) : f in G ];
function IsStandard(e)
    for m in lms do
        f := UExponents(m);
        if &and[ f[j] le e[j] : j in [1..10] ] then return false; end if;
    end for;
    return true;
end function;

cnt := [0,0,0];
procedure Walk(~cnt, pos, rem, pref)
    if pos eq 10 then
        e := pref cat [rem];
        if IsStandard(e) then
            w := (&+[ WT[j]*e[j] : j in [1..10] ]) mod 3;
            cnt[w+1] +:= 1;
        end if;
        return;
    end if;
    for k in [0..rem] do Walk(~cnt, pos+1, rem-k, pref cat [k]); end for;
end procedure;
Walk(~cnt, 1, 13, []);
printf "standard monomials in degree 13 by character 0,1,2: %o  (total %o)\n",
       cnt, &+cnt;

procedure Heights(G, tag)
    mn := 0; md := 0; mp := 0;
    for f in G do
        cs := Coefficients(f);
        for c in cs do
            mn := Max(mn, #IntegerToString(Abs(Numerator(c))));
            md := Max(md, #IntegerToString(Denominator(c)));
        end for;
        L := LCM([ Denominator(c) : c in cs ]);
        ints := [ Numerator(c*L) : c in cs ];
        g  := GCD(ints);
        for x in ints do mp := Max(mp, #IntegerToString(Abs(x div g))); end for;
    end for;
    printf "%o: largest numerator %o digits, denominator %o digits, %o after clearing each row\n",
           tag, mn, md, mp;
end procedure;
Heights(G, "heights");

// ---- write the basis out, in both formats

procedure Emit(G, tag)
    fnT := "gb_" cat tag cat ".txt";
    fnS := "gb_" cat tag cat ".sparse";
    Write(fnT, "# Reduced Groebner basis, one polynomial per line." : Overwrite := true);
    for f in G do Write(fnT, Sprint(f)); end for;
    Write(fnS, "# Reduced Groebner basis.  Coefficient then e0 ... e9 for U0,...,U9."
          : Overwrite := true);
    for f in G do
        cs := Coefficients(f); ms := Monomials(f);
        Write(fnS, Sprintf("ELEMENT degree %o, %o terms", TotalDegree(f), #cs));
        for i in [1..#cs] do
            e := UExponents(ms[i]);
            line := "  " cat Sprint(cs[i]);
            for j in [1..10] do line cat:= " " cat IntegerToString(e[j]); end for;
            Write(fnS, line);
        end for;
    end for;
    printf "written: %o, %o\n", fnT, fnS;
end procedure;
Emit(G, "paper_order");

// ---- the plain order U0 > U1 > ... > U9, for comparison only; not used in the paper

PB<V0,V1,V2,V3,V4,V5,V6,V7,V8,V9> := PolynomialRing(Rationals(), 10, "grevlex");
relab := hom< P -> PB | [ PB.6, PB.5, PB.7, PB.8, PB.10, PB.9,
                          PB.1, PB.2, PB.3, PB.4 ] >;
// P.1..P.10 are U5,U4,U6,U7,U9,U8,U0,U1,U2,U3 and PB.k is V_{k-1}; send each
// U_i to V_i, so that grevlex on PB is the plain order U0 > U1 > ... > U9.
IB := ideal< PB | [ relab(f) : f in eqs ] >;
t := Cputime(); GB := GroebnerBasis(IB); tb := Cputime(t);
printf "\nplain order U0>...>U9: %o elements, %o terms, %o s\n",
       #GB, &+[#Terms(f) : f in GB], tb;
printf "degrees: %o\n", [ #[f : f in GB | TotalDegree(f) eq d] : d in [2..5] ];
Hd2<e> := PolynomialRing(Rationals());
printf "Hilbert polynomial: %o   (must agree)\n", Hd2!HilbertPolynomial(IB);
Heights(GB, "heights");
printf "the paper's basis is a Groebner basis in the plain order: %o   (expect false)\n",
       IsGroebner([ relab(f) : f in G83 ]);

quit;


==> anc/magma/identities.m <==
// identities.m -- the two identities, modulo one prime.   Sections 4 and 7.
//
//   Phi_39 = Y13^2*Z13 - X13^3 + 3888*Z13^3        in I     (Theorem 4.4)
//   Phi_22 = X13*Q9 - Z13*P9                        in I    (Proposition 6.2)
//
// Membership is tested as  I + (Phi) = I, which runs through Magma's F4.
// Do NOT use NormalForm here: on this ideal it is a slow code path, needing
// about ten seconds for a 1260-term multiple of the quadric and not
// completing on Phi_22.
//
//     magma -b p:=1000081 identities.m          both identities
//     magma -b p:=1000081 deg39:=false identities.m     the cheap one only
//
// Phi_22 modulo 1000081 takes about 11 seconds and 1.5 GB.  Phi_39 at a
// 61-bit prime takes about 22 minutes and 142 GB, and is a one-time check
// rather than a route: the 68 reductions of Proposition 4.2 are what
// reduce_cubic83.cpp is for.
//
// The point of running this at all is that it exercises nothing the two C++
// programs share.  They read the sparse files with their own parser, use
// their own monomial comparison and their own selection rule; Magma reads
// the plain-text basis, uses its own order, and answers ideal membership
// rather than computing a normal form.

if not assigned deg39 then deg39 := true;
elif Type(deg39) eq MonStgElt then deg39 := deg39 eq "true"; end if;

load "setup.m";
_ := GroebnerBasis(I);

F22 := X13*Q9 - Z13*P9;
printf "\nPhi_22: %o terms\n", #Terms(F22);
t := Cputime();
printf "  in I: %o   (%o s)\n", (I + ideal<P|F22>) eq I, Cputime(t);

if deg39 then
    F39 := Y13^2*Z13 - X13^3 + 3888*Z13^3;
    printf "Phi_39: %o terms\n", #Terms(F39);
    t := Cputime();
    printf "  in I: %o   (%o s)\n", (I + ideal<P|F39>) eq I, Cputime(t);
else
    printf "Phi_39: skipped (pass deg39:=true to run it)\n";
end if;
quit;


==> anc/magma/node_local.m <==
// node_local.m
//
// Exact verification of the nodal orbit of Section 5, over the pure cubic
// field K = Q(theta) with theta^3 = 1116.  Replaces node_local.py; needs
// nothing but Magma.
//
// Run from the magma/ directory of the supplement:
//
//     magma -b node_local.m
//
// Inputs, one polynomial per line in the variables U0,...,U9:
//
//     equations85.txt   the 85 Borisov-Yeung equations
//     X13.txt Y13.txt Z13.txt    the degree-13 triple
//     P9.txt  Q9.txt             the degree-9 pair
//
// The files are read with Magma's own parser, so they must really be one
// polynomial per line.
//
// What is checked, in the order of Theorem 5.1 and Corollary 5.2:
//
//   (0)  the 85 equations restricted to the line through A and B have
//        greatest common divisor t^3 - 1116, and B does not lie on the
//        surface, so the line meets it exactly in the nodal orbit;
//   (i)  all 85 equations vanish at P_theta, and the Jacobian has rank 7
//        there, so P_theta is a smooth point and the tangent plane is 2
//        dimensional;
//  (ii)  Z13 and Q9 do not vanish at P_theta, X13/Z13 = q_crit*theta,
//        Y13/Z13 = y0, P9/Q9 = X13/Z13, and (q_crit*theta)^3 = y0^2 + 3888;
// (iii)  d(Y13 - y0*Z13) vanishes on the tangent plane;
//  (iv)  the Lagrange-corrected Hessian restricted to the tangent plane is
//        nondegenerate, minus its determinant is a square in K, and that
//        determinant is negative in the real embedding.
//
// Items (0), (ii) and the square class in (iv) are independent of every
// choice made below.  The determinant itself depends on the basis of the
// tangent plane that Magma returns, so only its nonvanishing, its square
// class and its sign are reported as results.

SetColumns(0);

Q := Rationals();
RQ<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9> := PolynomialRing(Q, 10);

// ------------------------------------------------------------------ reading

DATA := "../data/";

function ReadPolys(fn)
    lines := [ l : l in Split(Read(DATA cat fn), "\n") | #l gt 0 and l[1] ne "#" ];
    return [ RQ | eval("return " cat l cat ";") : l in lines ];
end function;

eqs := ReadPolys("equations85.txt");
X13 := ReadPolys("X13.txt")[1];
Y13 := ReadPolys("Y13.txt")[1];
Z13 := ReadPolys("Z13.txt")[1];
P9  := ReadPolys("P9.txt")[1];
Q9  := ReadPolys("Q9.txt")[1];

printf "equations read: %o\n", #eqs;
printf "degrees of the five forms: %o %o %o %o %o\n",
       TotalDegree(X13), TotalDegree(Y13), TotalDegree(Z13),
       TotalDegree(P9), TotalDegree(Q9);

ok := true;
procedure Note(claim, value)
    printf "  %-58o %o\n", claim, value;
end procedure;

// ------------------------------------- (0) the line through A and B

A := [ Q | 2, 1, 3, 12, 0, 0, 0,  0,  0, 0 ];
B := [ Q | 0, 0, 0,  0, 0, 0, 0, -1, -1, 2 ];

PT<t> := PolynomialRing(Q);
line  := [ PT | A[i] + t*B[i] : i in [1..10] ];

restr    := [ Evaluate(f, line) : f in eqs ];
nonzero  := [ r : r in restr | r ne 0 ];
g        := GCD(nonzero);

print "";
print "(0) the sigma-invariant line";
Note("equations vanishing identically on the line",
     #restr - #nonzero);
Note("degrees of the nonzero restrictions",
     Sort(SetToSequence({ Degree(r) : r in nonzero })));
Note("their greatest common divisor is t^3 - 1116",
     g eq t^3 - 1116 or g eq Normalise(t^3 - 1116));
Note("every nonzero restriction is a multiple of t^3 - 1116",
     &and[ r mod (t^3 - 1116) eq 0 : r in nonzero ]);
Note("B does not lie on the surface",
     not &and[ Evaluate(f, B) eq 0 : f in eqs ]);
ok := ok and (g eq t^3 - 1116 or g eq Normalise(t^3 - 1116));

// ------------------------------------- the field and the point

K<th> := NumberField(PT ! (t^3 - 1116));
R := PolynomialRing(K, 10);
phi := hom< RQ -> R | [ R.i : i in [1..10] ] >;

// P_theta in the affine chart U0 = 1
Pc := [ K | 1, 1/2, 3/2, 6, 0, 0, 0, -th/2, -th/2, th ];

qcrit := K ! (6267859 / 1459^2);
y0    := K ! (487135434066 / 1459^3);

// ------------------------------------- (i) smooth point, tangent plane

eqsK := [ phi(f) : f in eqs ];

vanish := &and[ Evaluate(f, Pc) eq 0 : f in eqsK ];

// gradients in the chart U0 = 1, that is with respect to U1,...,U9
grads := [ [ Evaluate(Derivative(f, j), Pc) : j in [2..10] ] : f in eqsK ];
J := Matrix(K, #eqsK, 9, &cat grads);
rk := Rank(J);
Tg := Kernel(Transpose(J));          // rows are tangent vectors

print "";
print "(i) smooth point";
Note("all 85 equations vanish at P_theta", vanish);
Note("rank of the Jacobian in the chart U0 = 1", rk);
Note("dimension of the tangent plane", Dimension(Tg));
ok := ok and vanish and rk eq 7 and Dimension(Tg) eq 2;

// Normalize the basis of the tangent plane to the one read off from the
// reduced row echelon form of J: a 1 in one of the two free columns and a 0
// in the other.  The determinant in (iv) depends on the basis through the
// square of the change-of-basis matrix; this is the basis for which the
// paper displays it.  Kernel() returns a different basis of the same plane.
Ech := EchelonForm(J);
piv := [ Min([ j : j in [1..9] | Ech[i,j] ne 0 ]) : i in [1..rk] ];
freecols := [ j : j in [1..9] | j notin piv ];
Bm := Matrix(K, 2, 9, Eltseq(Basis(Tg)[1]) cat Eltseq(Basis(Tg)[2]));
Sm := Matrix(K, 2, 2, [ Bm[1,freecols[1]], Bm[1,freecols[2]],
                        Bm[2,freecols[1]], Bm[2,freecols[2]] ]);
Bn := Sm^-1 * Bm;
T1 := Eltseq(Bn[1]);
T2 := Eltseq(Bn[2]);
Note("free columns of the echelon form (1-based, U1..U9)", freecols);

// ------------------------------------- (ii) the image under alpha

vX := Evaluate(phi(X13), Pc);
vY := Evaluate(phi(Y13), Pc);
vZ := Evaluate(phi(Z13), Pc);
vP := Evaluate(phi(P9),  Pc);
vQ := Evaluate(phi(Q9),  Pc);

print "";
print "(ii) the image under alpha";
Note("Z13 does not vanish at P_theta", vZ ne 0);
Note("Q9 does not vanish at P_theta",  vQ ne 0);
Note("X13/Z13 = q_crit*theta", vZ ne 0 and vX/vZ eq qcrit*th);
Note("Y13/Z13 = y0",           vZ ne 0 and vY/vZ eq y0);
Note("P9/Q9 = X13/Z13",        vQ ne 0 and vZ ne 0 and vP/vQ eq vX/vZ);
Note("(q_crit*theta)^3 = y0^2 + 3888", (qcrit*th)^3 eq y0^2 + 3888);
ok := ok and vZ ne 0 and vQ ne 0
         and vX/vZ eq qcrit*th and vY/vZ eq y0 and vP/vQ eq vX/vZ
         and (qcrit*th)^3 eq y0^2 + 3888;

// ------------------------------------- (iii) criticality

G  := phi(Y13) - y0*phi(Z13);
dG := [ Evaluate(Derivative(G, j), Pc) : j in [2..10] ];

flat := func< u, v | &+[ u[i]*v[i] : i in [1..#u] ] >;

print "";
print "(iii) criticality";
Note("G vanishes at P_theta", Evaluate(G, Pc) eq 0);
Note("dG annihilates the first tangent vector",  flat(dG, T1) eq 0);
Note("dG annihilates the second tangent vector", flat(dG, T2) eq 0);
ok := ok and Evaluate(G, Pc) eq 0
         and flat(dG, T1) eq 0 and flat(dG, T2) eq 0;

// ------------------------------------- (iv) the intrinsic Hessian

// seven equations with independent differentials at P_theta
rows := [];
sel  := [];
for i in [1..#eqsK] do
    if #sel eq 7 then break; end if;
    trial := Matrix(K, #rows + 1, 9, &cat (rows cat [grads[i]]));
    if Rank(trial) eq #rows + 1 then
        Append(~rows, grads[i]);
        Append(~sel, i);
    end if;
end for;

Amat := Matrix(K, 7, 9, &cat rows);
mu   := Solution(Amat, Matrix(K, 1, 9, dG));   // mu*Amat = dG

corrected := G - &+[ mu[1, i] * eqsK[sel[i]] : i in [1..7] ];

Hess := [ [ Evaluate(Derivative(Derivative(corrected, i), j), Pc)
            : j in [2..10] ] : i in [2..10] ];

function Restrict(H, u, v)
    return &+[ u[i] * &+[ H[i][j]*v[j] : j in [1..9] ] : i in [1..9] ];
end function;

h11 := Restrict(Hess, T1, T1) / vZ;
h12 := Restrict(Hess, T1, T2) / vZ;
h21 := Restrict(Hess, T2, T1) / vZ;
h22 := Restrict(Hess, T2, T2) / vZ;
det := h11*h22 - h12*h21;

issq, sq := IsSquare(-det);

// the real embedding, theta > 0
e  := Eltseq(det);
tr := Root(RealField(40) ! 1116, 3);
dr := e[1] + e[2]*tr + e[3]*tr^2;

print "";
print "(iv) the intrinsic Hessian";
Note("seven independent differentials chosen", sel);
Note("the restricted form is symmetric", h12 eq h21);
Note("its determinant is nonzero", det ne 0);
Note("minus the determinant is a square in K", issq);
if issq then Note("a square root of it   (paper: 4/29*q_crit^2*th)", sq); end if;
Note("the determinant in the real embedding", dr);
Note("so the form is indefinite and the node is real", dr lt 0);
ok := ok and h12 eq h21 and det ne 0 and issq and dr lt 0;

// ------------------------------------------------------------------ verdict

print "";
if ok then
    print "node_local: PASS";
else
    print "node_local: FAIL";
end if;

quit;


==> anc/magma/setup.m <==
// setup.m -- common ring, order and data.  Every other script begins with
//
//     load "setup.m";
//
// Monomial order: grevlex with  U5 > U4 > U6 > U7 > U9 > U8 > U0 > U1 > U2 > U3.
// This is the order in which the 83-element basis of the paper is reduced.
// The ring is declared in that variable sequence, so the NAMES U0,...,U9 are
// bound to the correct generators and the data files, which are written in
// U0,...,U9, are read correctly as they stand.
//
// Work over Q by default.  To work modulo a prime, pass it on the command line:
//
//     magma -b p:=1000081 identities.m
//
// Magma delivers such assignments as strings, hence the conversion below.
//
// The data are read from ../data/*.txt with Magma's own parser.  Those files
// are the single canonical copy of every polynomial in this supplement; the
// files in ../data/sparse are the same polynomials in the format the two C++
// programs read.

if not assigned p then
    p := 0;
elif Type(p) eq MonStgElt then
    p := StringToInteger(p);
end if;

K := p eq 0 select Rationals() else GF(p);
printf "working over %o\n", p eq 0 select "Q" else "GF(" cat IntegerToString(p) cat ")";

P<U5,U4,U6,U7,U9,U8,U0,U1,U2,U3> := PolynomialRing(K, 10, "grevlex");

DATA := "../data/";

function ReadPolys(fn)
    lines := [ l : l in Split(Read(DATA cat fn), "\n") | #l gt 0 and l[1] ne "#" ];
    return [ P | eval("return " cat l cat ";") : l in lines ];
end function;

eqs  := ReadPolys("equations85.txt");          // the 85 Borisov-Yeung equations
G83  := ReadPolys("groebner_basis.txt");       // the stored 83-element basis
X13  := ReadPolys("X13.txt")[1];
Y13  := ReadPolys("Y13.txt")[1];
Z13  := ReadPolys("Z13.txt")[1];
P9   := ReadPolys("P9.txt")[1];
Q9   := ReadPolys("Q9.txt")[1];

I := ideal< P | eqs >;

printf "read %o equations, a basis of %o elements, and the five forms\n", #eqs, #G83;

